Evaluating Budgeted Context Projection with Unexecuted Companion Runs

Context projection can shorten individual requests while changing whether an agent finishes within its budget. We examine how sequential evaluation obscures this trade-off when a capped first continuation prevents its companion from running. In a recorded ReVerPi source-reading campaign, 15 pairs with two final answers yield 12 historically scored successes per arm. Retaining all 27 intervention boundaries distinguishes observed failures from ten unexecuted companions and bounds projected-minus-full success between $-9$ and $+1$ tasks. Under the archived scoring contract, a frozen projection selector has a success difference from full context of $[-3,0]$; outside four fitting tasks, it is $[-4,-1]$ across 23 boundaries. Excluding one task whose platform premise is not established by retained actor-input evidence changes the nonfitting range to $[-3,0]$ across 22 boundaries, so strict inferiority is not robust to that exclusion. Among eleven historically joint-success pairs, projection uses 25% fewer aggregate logical tokens but more tokens for the median pair and 55 rather than 35 suffix requests. These retrospective results concern one adaptively assembled campaign, not population performance. The case motivates accounting that retains every boundary, preserves unknown outcomes and policy dependencies, checks task premises, and separates bounded completion from success-conditioned resource use.

==> anc/COMBINED_MANIFEST_SHA256.json <==
{
  "README.md": "76cebd241140b75c810f3222ce8e1ae8614926b3f1d19cbd9b6e442aa3169848",
  "offline_reanalysis/MANIFEST_SHA256.json": "d8f528f8c20aaf086f8bb65667a43cbb46430e9fe3a8c1b37d6f1eb21adcdd80",
  "offline_reanalysis/README.md": "41ed830df901e7df3c55441537e74dd3f066552b39edc59872d04e2b88b41ce3",
  "offline_reanalysis/baseline_identity.json": "89e3468f4fec7949d40a0b64a6a2fed5330d07269a8a1a05ce5c0d43d615b412",
  "offline_reanalysis/data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
  "offline_reanalysis/data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
  "offline_reanalysis/data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
  "offline_reanalysis/historical/LICENSE.txt": "3f5b9ed7b8ade4ea9de5b19ad735b18a49be8a5776d670781e7428600f6ba0a7",
  "offline_reanalysis/historical/canonical_digest_excerpt.txt": "599a2a5a00ae3cdf57c73b15901d68fed71a8d77f5e140b123227f12e1040a22",
  "offline_reanalysis/historical/provenance.json": "62c9409d25845167a279c4decf2f306862057d826e2d0d9e76dffe967096f7ea",
  "offline_reanalysis/historical/selector_7a19d72.py": "7bc5143343594b00345335c3605b9f80cdd28c102425dc57a4cd6f52964bb5d3",
  "offline_reanalysis/input_provenance.json": "5cab60043043baf37257362b522bba4b81dcf340159e8713edeba1ee02160dbb",
  "offline_reanalysis/recompute.py": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5",
  "offline_reanalysis/results/computed/boundary_rows.csv": "84d56428225532ad3b49cf09f1a7bbcc0e0c4227cbe45844df574df417019df6",
  "offline_reanalysis/results/computed/boundary_rows.json": "3e22ad20f0b465e01841ece9fe94a36b8a43f6bcc8fe7aba69ce0f82a8ccc6fc",
  "offline_reanalysis/results/computed/census_rows.csv": "6c8fcc1c78ab00e7cb1238049cbc91c191bd4c1ed90d07c852b807326bdff7f2",
  "offline_reanalysis/results/computed/fitting_trace.json": "04768ed35fb182c3fc500aa2bcaeea2df4826eb9ca39c4a024ba4618e2ea52b6",
  "offline_reanalysis/results/computed/input_hash_verification.json": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75",
  "offline_reanalysis/results/computed/joint_success_rows.csv": "67d691f40478232122df3c35a51f3452de355f76b3e11b02b62d7b0329980767",
  "offline_reanalysis/results/computed/joint_success_rows.json": "cb0904cb88fdad052d5016a77e284ae9573c6e27e73f50d596ef1da05e9d57ec",
  "offline_reanalysis/results/computed/summary.json": "d13eb588f098e26e00a410617a19993f101ef249bc1b2bdd7284a02cd04e67e4",
  "offline_reanalysis/results/score_validity_v1/boundary_rows.csv": "1286d3269c2cf0d0e726e4e74a56e9960ea324ad247cf1c81ccec37b125e6957",
  "offline_reanalysis/results/score_validity_v1/boundary_rows.json": "0424b59677e0a6c1ea1933984222bd7e68bf49a1a983613acff130f4eb0f8362",
  "offline_reanalysis/results/score_validity_v1/retained_hash_verification.json": "0d4c6b494c2a4d159c9ab6aa6af8830efe8be1bc259448236108ef15dbce1611",
  "offline_reanalysis/results/score_validity_v1/summary.json": "486833ef193fe7e71ee4d570ce661370d0047f4564c221b749a783a7d5b2ae39",
  "offline_reanalysis/results/sensitivity_v1/baseline_hash_verification.json": "9f7d79548b5fb6b9af232dee33da9b4849f64bfd9640d03c2237c48c93a02f2a",
  "offline_reanalysis/results/sensitivity_v1/boundary_rows.csv": "8e19e9d898f51eaf94f6da0ed927bbf0d1101386d9574d4ea37cfa8d1446b21a",
  "offline_reanalysis/results/sensitivity_v1/boundary_rows.json": "e5c410aae61f05e3941f8a37c5086989bbe1cdd53bc35d9d650cc56b59b2d09e",
  "offline_reanalysis/results/sensitivity_v1/summary.json": "8693387bc9aec0cf9cb2712b2947c020694ee5f978b3da686efac6299dbb5cc5",
  "offline_reanalysis/sensitivity.py": "51f8da66ad8e137cebe1613ca41c78b34345a6455d69752f80dd45838cdc3196",
  "offline_reanalysis/tests/test_determinism.py": "e797a67cb4d275a4509820ff5af429b945d8bc979c5841d24f77c694a4063769",
  "offline_reanalysis/tests/test_recompute.py": "5c4ade4244a47182d6a8f9d755101d5f9f892aae52491180221d4ded0ca22c58",
  "offline_reanalysis/tests/test_sensitivity.py": "4d72f39e244babf9e1496ba7e0e00a9bcf5db83974a7e0f8b1e3b943a34d7ba7",
  "offline_reanalysis/tests/test_validity.py": "2d069190ba396ecc7d35fc8acbc3f5b108930a5434e6d90919ac5f863cace6fe",
  "offline_reanalysis/validation/checks.json": "6a3aa72a9819dc697e4135546c0ff40f8a3f18bbcc4c1103d763f65fa3b8b1e0",
  "offline_reanalysis/validation/determinism_checks.json": "2682023bbf6d79a26499cb0d7a21a24cba179380ca07e85925c57672d6dae85d",
  "offline_reanalysis/validation/sensitivity_checks.json": "64bd3dc672b059b8ad15e202cf2746b4bfc9e7bf3ebaec302b6797ae6b82d45d",
  "offline_reanalysis/validation/sensitivity_tests.txt": "c3439c6a07e6f3ac4758429bc1992ba42725e80f979ea5f93998956fc9a48a82",
  "offline_reanalysis/validation/tests.txt": "c880b307751c0c12692a513beed3d2604bcc1664726b18f33a3914c37f430618",
  "offline_reanalysis/validation/validity_checks.json": "9c83a5e21e7b08d9ae14965cf54563515ea1bccc63f979ae12149c8e2a0e8c7d",
  "offline_reanalysis/validation/validity_tests.txt": "2048d367b06a127333ca79d268becbb1c7fa9f987ba8235fb7eab92e68bc1c70",
  "offline_reanalysis/validity.py": "349f81f28f07ccd641e36491e9d2db32c93a26dfda0b1fd3cadcfee108a30d5d",
  "offline_reanalysis/validity_baseline_identity.json": "1919d96fc9953bddc8a4e4b9acb4294fc1ef426755964d40665c26e20f6b3c17",
  "offline_reanalysis/verify.py": "0196594d3e16e8b9d7d6d0dde8a8a95affef4fdaec5408eceed521abc98ed914",
  "original/MANIFEST_SHA256.json": "56c61f7a9d0d0d3be48c5a3d5d0c6b0f1f50624cbfe7549c9e2eff5e60c8f458",
  "original/README.md": "bbc0db9a9544421eef5a3b0e4c4e480c04071e63b47608c7e0a87c9048016cbb",
  "original/THIRD_PARTY_NOTICES.md": "be0daf3245eb1b679cf30198345197a6a28b367bae59327754689199aba77c96",
  "original/analysis/derive.py": "48ecc331246c76eba945687d8d3374fa0ef866876d16abd370f1beba433276f9",
  "original/analysis/make_assets.py": "219cf3fc9460d494aed1ac2fbfa997004752afff83d7c1f8a52a454dd2cdb382",
  "original/analysis/test_data.py": "4081c228d1707028561b1ffd2be6dd996d3f23215605d63b1907700e4235d40b",
  "original/analysis/verify_files.py": "a387ea35144a0877547f80ea8e01bc333b8ce4621712d3f5854facff82843700",
  "original/data/PATHSPEC_LICENSE.txt": "fab3dd6bdab226f1c08630b1dd917e11fcb4ec5e1e020e2c16f83a0a13863e85",
  "original/data/actual_observation.txt": "acfda5376e524a26c7681e7f4a19562d5b2d31014a1e739bde71464e9558b29f",
  "original/data/analysis_v3.json": "1891dfb9a3cbc85e6d3ea0f7d1795429ada806d1831e08d44ce80812d7a54b98",
  "original/data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
  "original/data/example_gold.json": "ce8b296158e142f18d42635f9b82b523d7dfac622e040640389750d7f3fa0140",
  "original/data/pathspec_PUBLIC.json": "51bb2261b7e7d54dca19fe7af5ab1b86f87096f214e2bfa6a94fa030f7594164",
  "original/data/pathspec_TASK.json": "d2b468aad9d0cf7ba228b29476aea799cddf656c1d056bdb428a180fa7dc51f4",
  "original/data/pathspec_events.json": "57749ec2965e525109295e48c074599cce92054191870d0dfbd196b740b7f0eb",
  "original/data/pathspec_study.json": "14ce52e4b0b0aabcce0692b03c668e8f9be6f0490b53475bedb2e68bee86b338",
  "original/data/public_tools.json": "38cec149932e5c86327d50107f86efee14dddd1867aa4d9bed2dabd4df3c1604",
  "original/data/quota_signal_evidence.json": "2d708860745285ba2f4a6b56c9cc25eb93cd504284324d425c85040f83f80847",
  "original/data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
  "original/data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
  "original/requirements.txt": "53a021bbe777ccdd9b3cfa011c9c3bf91e7f114d9fcf57b872dd8e98a798f456",
  "presentation_revision/README.md": "7992e263e87058582be4203b923b601f145415617dbc4fd1608b21403b690eac",
  "presentation_revision/figures/pathspec_cost.pdf": "b68693c5348aba35e1c8f09c7f1196a972681a1d5b37264959e87c82110046a1",
  "presentation_revision/make_pathspec_figure.py": "6def56e97703d53dd5eff0c9a36bd3e65b29220bcfb73d9e516208a2a99c58b5",
  "source_evidence/README.txt": "3fe1eba8e3ca5482896010ab7d645ca7f342d22ecc8f3b82830ca53cdfa2e544",
  "source_evidence/SHA256SUMS.json": "df6b2cb7c71edf81e809362a3ae932c20357a65d1b6f7ca488f02c3195c8a7a4",
  "source_evidence/audit_rejections_historical_extract.json": "5ca273a8684d584ee5287dafd1a2c182685e68c7ca361f8a3b60cac6f3c605d2",
  "source_evidence/pathspec_actor_user_prompt_exact.txt": "140987e4a96f4b1964855e828f1ec881f7c8243ade08348b35f5599690e7d8fa",
  "source_evidence/pathspec_adapter_preamble_exact.txt": "ad9d2e0b4357a969ce1ba7ff6814d32d2c88e7ac884b96c28dda753d59d95ada",
  "source_evidence/pathspec_task_question_exact.txt": "ce3a2fbeef440f0a65ba613637c42cf072f0802631edda53f4d51398fda08398",
  "source_evidence/scientific_source_evidence.json": "9f3debe4c300a89593abee0ef2abb169ed2ed89ecbfea84225d0f96e43d73ceb"
}


==> anc/README.md <==
# ReVerPi supplementary evidence for the revised manuscript

Evaluating Budgeted Context Projection with Unexecuted Companion Runs

This package accompanies the October 5, 2026 revision prepared for author review. It has not been uploaded as a replacement of arXiv:2609.31381 or submitted to a journal.

## Contents

- `original/` preserves the earlier ancillary directory byte for byte, including its historical README, data, examples, figure-generation scripts, checksums, and third-party notices. Its earlier title and anonymous-review wording are historical package labels, not the status of the current named manuscript.
- `source_evidence/` contains the retained audit-rejection classifications and analysis-frame membership, hash-matched pathspec source excerpts, and the exact task-specific and rendered user prompts. The transmitted system prompt and missing call-level fields remain explicitly unavailable.
- `offline_reanalysis/` contains the new standard-library calculation of full-frame policy bounds, rowwise witnesses, scoring/resource sensitivities, and reconstruction of the recorded 36-candidate fitting search. Follow its README to verify and reproduce those results.

The original figure and aggregate inputs can be checked from `original/`. The new analysis reads unchanged recorded data and makes no model calls. Both historical and strict scores remain separately labelled. A reconstructed candidate trace is not an original logged search trace, and matching digests do not prove prospective chronology.

The `presentation_revision/` directory contains the revised pathspec figure and its rendering script. Only its answer annotation changes to historical-scorer acceptance; the original event data and historical generator remain unchanged.

## Reproducibility scope

These files allow recalculation from extracted observations. They do not include every original task, answer, request, raw model response, provider setting, database, or invoice. They cannot independently authenticate backend model weights, every original score, or the complete private-service execution.

The statistical results concern fixed recorded continuations. Unknown outcomes remain unknown; absent-arm costs are not imputed. No new experiment replaces any missing historical continuation.

## Rights

The original pathspec excerpt remains subject to its MPL-2.0 license and notices in `original/`. The preserved historical selector has its own software license in `offline_reanalysis/historical/`. The preprint's CC BY 4.0 license does not override these third-party or software licenses.


==> anc/offline_reanalysis/MANIFEST_SHA256.json <==
{
  "README.md": "41ed830df901e7df3c55441537e74dd3f066552b39edc59872d04e2b88b41ce3",
  "baseline_identity.json": "89e3468f4fec7949d40a0b64a6a2fed5330d07269a8a1a05ce5c0d43d615b412",
  "data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
  "data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
  "data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
  "historical/LICENSE.txt": "3f5b9ed7b8ade4ea9de5b19ad735b18a49be8a5776d670781e7428600f6ba0a7",
  "historical/canonical_digest_excerpt.txt": "599a2a5a00ae3cdf57c73b15901d68fed71a8d77f5e140b123227f12e1040a22",
  "historical/provenance.json": "62c9409d25845167a279c4decf2f306862057d826e2d0d9e76dffe967096f7ea",
  "historical/selector_7a19d72.py": "7bc5143343594b00345335c3605b9f80cdd28c102425dc57a4cd6f52964bb5d3",
  "input_provenance.json": "5cab60043043baf37257362b522bba4b81dcf340159e8713edeba1ee02160dbb",
  "recompute.py": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5",
  "results/computed/boundary_rows.csv": "84d56428225532ad3b49cf09f1a7bbcc0e0c4227cbe45844df574df417019df6",
  "results/computed/boundary_rows.json": "3e22ad20f0b465e01841ece9fe94a36b8a43f6bcc8fe7aba69ce0f82a8ccc6fc",
  "results/computed/census_rows.csv": "6c8fcc1c78ab00e7cb1238049cbc91c191bd4c1ed90d07c852b807326bdff7f2",
  "results/computed/fitting_trace.json": "04768ed35fb182c3fc500aa2bcaeea2df4826eb9ca39c4a024ba4618e2ea52b6",
  "results/computed/input_hash_verification.json": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75",
  "results/computed/joint_success_rows.csv": "67d691f40478232122df3c35a51f3452de355f76b3e11b02b62d7b0329980767",
  "results/computed/joint_success_rows.json": "cb0904cb88fdad052d5016a77e284ae9573c6e27e73f50d596ef1da05e9d57ec",
  "results/computed/summary.json": "d13eb588f098e26e00a410617a19993f101ef249bc1b2bdd7284a02cd04e67e4",
  "results/score_validity_v1/boundary_rows.csv": "1286d3269c2cf0d0e726e4e74a56e9960ea324ad247cf1c81ccec37b125e6957",
  "results/score_validity_v1/boundary_rows.json": "0424b59677e0a6c1ea1933984222bd7e68bf49a1a983613acff130f4eb0f8362",
  "results/score_validity_v1/retained_hash_verification.json": "0d4c6b494c2a4d159c9ab6aa6af8830efe8be1bc259448236108ef15dbce1611",
  "results/score_validity_v1/summary.json": "486833ef193fe7e71ee4d570ce661370d0047f4564c221b749a783a7d5b2ae39",
  "results/sensitivity_v1/baseline_hash_verification.json": "9f7d79548b5fb6b9af232dee33da9b4849f64bfd9640d03c2237c48c93a02f2a",
  "results/sensitivity_v1/boundary_rows.csv": "8e19e9d898f51eaf94f6da0ed927bbf0d1101386d9574d4ea37cfa8d1446b21a",
  "results/sensitivity_v1/boundary_rows.json": "e5c410aae61f05e3941f8a37c5086989bbe1cdd53bc35d9d650cc56b59b2d09e",
  "results/sensitivity_v1/summary.json": "8693387bc9aec0cf9cb2712b2947c020694ee5f978b3da686efac6299dbb5cc5",
  "sensitivity.py": "51f8da66ad8e137cebe1613ca41c78b34345a6455d69752f80dd45838cdc3196",
  "tests/test_determinism.py": "e797a67cb4d275a4509820ff5af429b945d8bc979c5841d24f77c694a4063769",
  "tests/test_recompute.py": "5c4ade4244a47182d6a8f9d755101d5f9f892aae52491180221d4ded0ca22c58",
  "tests/test_sensitivity.py": "4d72f39e244babf9e1496ba7e0e00a9bcf5db83974a7e0f8b1e3b943a34d7ba7",
  "tests/test_validity.py": "2d069190ba396ecc7d35fc8acbc3f5b108930a5434e6d90919ac5f863cace6fe",
  "validation/checks.json": "6a3aa72a9819dc697e4135546c0ff40f8a3f18bbcc4c1103d763f65fa3b8b1e0",
  "validation/determinism_checks.json": "2682023bbf6d79a26499cb0d7a21a24cba179380ca07e85925c57672d6dae85d",
  "validation/sensitivity_checks.json": "64bd3dc672b059b8ad15e202cf2746b4bfc9e7bf3ebaec302b6797ae6b82d45d",
  "validation/sensitivity_tests.txt": "c3439c6a07e6f3ac4758429bc1992ba42725e80f979ea5f93998956fc9a48a82",
  "validation/tests.txt": "c880b307751c0c12692a513beed3d2604bcc1664726b18f33a3914c37f430618",
  "validation/validity_checks.json": "9c83a5e21e7b08d9ae14965cf54563515ea1bccc63f979ae12149c8e2a0e8c7d",
  "validation/validity_tests.txt": "2048d367b06a127333ca79d268becbb1c7fa9f987ba8235fb7eab92e68bc1c70",
  "validity.py": "349f81f28f07ccd641e36491e9d2db32c93a26dfda0b1fd3cadcfee108a30d5d",
  "validity_baseline_identity.json": "1919d96fc9953bddc8a4e4b9acb4294fc1ef426755964d40665c26e20f6b3c17",
  "verify.py": "0196594d3e16e8b9d7d6d0dde8a8a95affef4fdaec5408eceed521abc98ed914"
}


==> anc/offline_reanalysis/README.md <==
# ReVerPi offline supplement

**Completed Pairs Hide Capped Failures: A ReVerPi Case Study of Selective Context Projection**

This package recalculates existing aggregate observations. It makes no model
requests, runs no new experiments, installs no dependencies, and uses only the
Python standard library and retained aggregate observations.
The packaged aggregate inputs remain unchanged. File digests
detect byte changes; they do not authenticate historical chronology or scoring.

The separate score-validity sensitivity is in `results/score_validity_v1`.
This maintenance revision fixes only input hash-log enumeration order. All
statistical outputs, denominators and scientific assumptions remain unchanged;
derived hash logs and their identity records are refreshed as described below.

Run with Python 3.9 or newer, from this directory:

```sh
python3 -B verify.py
python3 -B -m unittest discover -s tests -v
python3 -B recompute.py --out-dir ../recomputed_statistics
```

The output directory must not exist and must be separate from the input data.
No output overwrites the packaged results. JSON preserves unresolved results
and unobserved costs as `null`; CSV spells them `UNKNOWN`.

`results/computed/summary.json` contains all summaries.
`boundary_rows.json` / `.csv` provide each of the 27 boundaries under both
scoring contracts: source, fitting status, selected arm, all three outcomes,
success-difference and harm bounds, and observed cost where available.
`joint_success_rows.json` / `.csv` provide all costs and requests for the 11
historical or 10 strict jointly successful pairs. `census_rows.csv` accounts for
all 86 runs. `fitting_trace.json` provides a **current reconstruction** of all 36 candidates, their individual
development decisions, harm rejection, source means, objective, and tie order.
It is reconstructed from the fixed historical source and retained development
records, not recovered as an original historical trace. Matching digests do not
prove when the rule was frozen.

## Data flow and denominators

`data/census.json`, `training_artifacts.json`, and `source_inventory.csv` are
byte-identical copies from the original ancillary ZIP. No private responses, credentials, ledger databases,
invoices, or unrelated workspace files are included.

The census records 86 runs, 641 requests and 8,202,832 reported tokens.
Paired/capture buckets contain 76 runs on 38 source groups (two tasks per group).
The sealed `boundary_present` flag defines 27 paired intervention boundaries;
serialized feature existence is not a substitute. Fifteen pairs completed,
seventeen have both bounded outcomes known, and ten arm endpoints are
unresolved. The ten deployed runs are separate trajectories, six with boundaries,
and are excluded from paired contrasts.

The four fitting records are linked uniquely to census boundaries by source,
snapshot, predecision history, logical cost, and historical score. A task,
a source group, and a training split are separate labels. The four fitting tasks
are `click-parameters`, `packaging-compatibility`, `boltons-indexedset` and
`tomlkit-datetimes`. Removing them leaves 23 boundaries. Removing their four
source groups also removes `tomlkit-roundtrip`, leaving 22. The census does not
establish a development/calibration split for every other run; the package never
infers a split from bucket names or from being outside the fitting set.

## Frozen selection and finite-frame bounds

Evaluation reads the original packaged rule: select projected at
`history_bytes >= 93641`, full otherwise. The development-only reconstruction
must match the complete original RULE object and its two digests before evaluation
proceeds. It supplies no newly selected or post hoc rule. The original flags
`calibrated=false`, `deployable=false` remain intact: this is a retrospective
evaluation of the mathematical rule, not a live admission/deployment decision.

Completed suffix phases use the separately labelled historical or strict score.
A suffix that exhausts the specified twelve requests without completing is a
known bounded failure. An absent companion is unknown. An earlier unrelated
stop would require review rather than being treated as a cap failure.

For projected selection the per-row selected-minus-full contrast is
`[l_P-u_F, u_P-l_F]`. For full selection it is exactly `[0,0]`, including when
full is unknown, because the policy and reference use the same coordinate.
Adding these row intervals gives sharp finite recorded-frame endpoints:

| Frame | Boundaries | Selector minus full success count | Difference as fraction |
|---|---:|---:|---:|
| All paired boundaries | 27 | [-3, 0] | [-0.111111, 0] |
| Exclude four fitting tasks | 23 | [-4, -1] | [-0.173913, -0.043478] |
| Exclude four fitting sources | 22 | [-4, -1] | [-0.181818, -0.045455] |

Both scoring contracts yield these contrast bounds. Absolute success counts
change under strict scoring. Packaging contributes +1, pathspec-util -1; the
selected capped docutils-tree, markdown-extensions and tabulate-formats rows
each contribute [-1,0]. Other rows contribute zero. Removing fitting tasks
removes packaging's +1; removing fitting sources additionally removes a zero
contrast full-selection row. Always-projected minus full is a separate contrast,
[-9,+1] on all 27 historical boundaries.

The test oracle independently enumerates all 1,024 assignments of the ten raw
unknown arm outcomes under each scoring contract. It checks attainable endpoints
for all three frames, task harm, source any-harm and joint-success membership.
The bounds are identification intervals within the fixed recorded coupling,
not confidence intervals, deployment estimates or prospective guarantees.

No missing continuation cost is inferred. Known capped-arm tokens describe
observed expenditure, not cost to correct completion. Complete-frame cost totals
remain unknown if an arm needed for the total was not observed. The 13-run
comparable nonfitting +8.644% selector expenditure is not a 23-run cost result.

## Historical fitting recovery

Read-only inspection of `https://github.com/timwhitez/ReVer_Pi` recovered
`research/s4/reverpi_sources/selector.py`. The source first appears at
`9853f4de5e1e02cc4ae48b0555a15a2f967c8d91` and has the same blob
`bac976701d1762ee1f27719fd8ac93deb1fb003a` at:

- `7a19d72ff86655310a4b24298191ce73cbd2c44e`
- `59e8497a56faddff8c0d1836456b3cd3cf5a4b6a`
- `d331a4801873c3957b9ca410de43c520582197e4`

The repository base commit `b2333898e75f317b78ddee57335448b724df741a` is available and is
an ancestor of the selected historical source. That base does not yet contain
the selector. Complete commit identities and file SHA-256 are in
`historical/provenance.json`; the original selector and its MIT license are
preserved as evidence. The historical file is **never imported or executed**.

The recovered search enumerates constant full, constant projected, then the
five feature families in their original order. Distinct development values
are sorted; each cutpoint is tested with `ge` then `le`. More than 32 values
would be reduced with the historical round-based grid (not triggered here).
Distinct counts are 4,4,2,3,4, yielding 36 candidates. Reject a candidate if any
observed selected projected outcome harms a full-success development record.
Minimize the average of within-source mean selected/full logical-token ratios,
weighting sources equally. Equal float objectives retain the earliest enumerated
candidate. Candidate index is zero-based; winner index 14 selects the packaged
history threshold. Outcome-only nonfitting data are unavailable to this fitting
function and never affect candidate generation.

The reconstructed development data digest is
`f30e454e5175f19f87d89c5c0e7949f771ce47508420ba5643a6ebaae388ee3c`;
the reconstructed candidate digest is
`647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43`.
Both and the entire winner artifact match the submitted records. This recovers
the search and objective, while private experiment execution remains unavailable.

The development objective is **mean of ratios** 0.8473064484500396. Because
there is one development task per source, the equal-source and equal-task means
coincide here. The **ratio of sums** is 298261/404703 = 0.7369873709856364,
a full-cost-weighted mean with different weights. These are different quantities.

## Joint-success resource and scoring sensitivity

No unresolved pair can join the jointly successful set because each has a known
failure. The historical set has 11 pairs. Strict scoring rejects both
click-parameters final answers and yields 10 pairs; no historical labels are
replaced. Costs below include capture once in each logical arm.
Only **three of the four fitting pairs** are in historical J (packaging fails
under full). Strict J contains **two fitting pairs** after click-parameters is
also excluded. The four-pair fitting denominator must not be used for J costs.

| Summary | Historical J=11 | Strict J=10 |
|---|---:|---:|
| Full logical tokens | 1,267,036 | 1,191,020 |
| Projected logical tokens | 949,774 | 846,421 |
| Ratio of sums | 0.749603 | 0.710669 |
| Arithmetic mean of pair ratios | 1.112521 | 1.087811 |
| Source-equal mean of task ratios | 1.153317 | 1.127529 |
| Median pair ratio | 1.291501 | 1.264712 |
| Geometric mean pair ratio | 0.883374 | 0.846091 |
| Pairs with more projected tokens | 7/11 | 6/10 |
| Full → projected suffix requests | 35 → 55 | 32 → 47 |
| Full → projected suffix tokens/request | 26,748.400 → 11,253.309 | 27,573.375 → 11,441.468 |
| Full → projected logical tokens/logical request | 17,356.658 → 10,212.624 | 17,776.418 → 10,322.207 |

Suffix tokens/request excludes capture from both numerator and denominator;
logical tokens/logical request includes capture in both. These are aggregate
ratios of sums, distinct from the average of per-pair request ratios. Removing
the largest full-cost pair (more-itertools-recipes) gives logical sum ratios
1.076915 historical (10 pairs) and 1.049102 strict (9 pairs). Removing fitting
tasks or sources yields the same eight jointly successful nonfitting pairs,
sum ratio 0.669488 and 24→36 suffix requests under either contract.

Token categories satisfy `T=U+C+O`, where cached input C is already part of
total input; it is not added twice. Modeled price sensitivity is
`(p_u U + p_c C + p_o O)/1e6` for specified per-million prices. The strict
projected-minus-full coefficients are `(70958, -415104, -453)` for `(U,C,O)`;
historical coefficients are `(89684, -407680, 734)`. The package supplies
category totals and coefficients without guessing provider prices or invoices.

## Verification and limits

`input_provenance.json` records public source filenames, archive SHA-256 and
copied-member digests. `verify.py` validates the package manifest and optionally
checks the original submission archives with `--originals ../originals`.
`results/computed/input_hash_verification.json` records unchanged input bytes
before and after computation. Objective test results are in `validation/`.
No original raw response corpus is distributed; scorer labels are inherited
aggregate observations and do not independently re-adjudicate unavailable
answers or verify backend model weights.

## Versioned leave-pathspec-util-out sensitivity

The baseline tests, all three data files, and all seven statistical files in
`results/computed/` retain their byte identities. `baseline_identity.json`
identifies current files and explicitly records the enumeration-only code and
hash-log maintenance. The additional standard-library `sensitivity.py`
produces separate `results/sensitivity_v1/` outputs and never overwrites the
baseline. To reproduce the extension, use a fresh directory:

```sh
python3 -B sensitivity.py --out-dir ../recomputed_sensitivity_v1
```

The post hoc sensitivity removes only the paired boundary
`cumulative_runs/paid/pathspec-util` from the declared analysis frame. It retains
that row, all historical labels, all strict labels, and the frozen selector in
the original census and outputs. It does not re-adjudicate an unavailable answer
or infer platform context visible to the historical actor. This exclusion is a
retrospective sensitivity, not a change to the historical sampling protocol.

The remaining frames have 26 boundaries; excluding the four fitting tasks leaves
22, and excluding their sources leaves 21. Both scoring contracts give:

| Remaining frame | N | Selector minus full count bounds | Always-projected minus full count bounds |
|---|---:|---:|---:|
| All remaining boundaries | 26 | [-2, +1] | [-8, +2] |
| Exclude fitting tasks | 22 | [-3, 0] | [-9, +1] |
| Exclude fitting sources | 21 | [-3, 0] | [-8, +1] |

The JSON summary reports count bounds and fractions with these exact
denominators. Its known success/failure/unknown endpoint counts are:

| Scoring | Frame N | Full S/F/? | Projected S/F/? | Selector S/F/? |
|---|---:|---:|---:|---:|
| Historical | 26 | 13/6/7 | 12/11/3 | 14/8/4 |
| Strict | 26 | 12/7/7 | 11/12/3 | 13/9/4 |
| Historical or strict, exclude fitting tasks | 22 | 10/5/7 | 8/11/3 | 10/8/4 |
| Historical or strict, exclude fitting sources | 21 | 10/5/6 | 8/10/3 | 10/8/3 |

Full selections share their full reference coordinate even when it is unknown.
Complete-frame costs remain unknown. The cost table below is restricted to
the common subset with **both bounded endpoints known**, rather than N=26/22/21.
Capture is counted once per logical arm; wrong or capped answers retain observed
expenditure rather than being assigned cost to correct completion.

| Boundary frame N | Comparable n | Full logical tokens | Projected logical tokens | Selector logical tokens | F/P/R suffix requests |
|---|---:|---:|---:|---:|---:|
| 26 | 16 | 1,700,159 | 1,473,977 | 1,562,972 | 50/82/51 |
| 22, exclude fitting tasks | 12 | 1,295,456 | 1,088,441 | 1,264,711 | 38/62/40 |
| 21, exclude fitting sources | 12 | 1,295,456 | 1,088,441 | 1,264,711 | 38/62/40 |

These expenditures and request counts are identical across scoring contracts.
Failure counts on the 16 comparable rows are F/P/R = 3/4/2 historically and
4/5/3 strictly. On either 12-row nonfitting subset they are 2/4/2 under both
contracts. The selector/full sum ratios are 0.9193093116584978 (16 rows) and
0.976267044191389 (12 rows); the corresponding task mean ratios are
0.9531663316369725 and 0.9884529593659502. Always-projected/full sum ratios are
0.8669642074653018 and 0.8401991267939629. These remain different from means of
per-task ratios; all weighting definitions and token categories are in the JSON.

The excluded frozen-selector row selects projected: capture 39,539 tokens,
full suffix 84,202 versus projected suffix 237,629, so its logical costs are
123,741 versus 277,168 and its selector-minus-full contribution is **153,427**.
Full succeeds and projected caps under both retained scoring contracts; suffix
requests are 3 versus 12. The original 13 comparable nonfitting rows have a
selector excess of 122,682 tokens. Removing this row gives
`122682 - 153427 = -30745` across **12 comparable nonfitting rows**, with two
failures for full and two for the selector, compared with two and three before
exclusion. This is a -2.37329558% expenditure change on that subset, not a cost
result on all 22 nonfitting boundaries. The pathspec-util row is not jointly
successful, so historical J=11 and strict J=10 memberships remain unchanged.

The new summary also records actual development filtering and the exact tie:
**0 of 36** candidates are rejected for observed development harm. Candidate
indices 14 and 31 have exactly equal historical floating-point objective
**0.8473064484500396**, with identical development selections F/P/F/P.
Index 14 is `history_bytes >= 93641`; index 31 is
`last_cached_fraction <= 0.8012967413783466`. The original enumeration chooses
14 first. The harmful-candidate exclusion test uses a labelled synthetic fixture;
it does not imply that any of the retained four development pairs had observed
projection harm. This remains a reconstruction, not proof of freeze timing.

`results/sensitivity_v1/summary.json` includes endpoint counts, cost denominators,
before/after cost attribution, exact ties and excluded-row evidence under each
scoring contract. Its 52 JSON/CSV rows provide all remaining boundaries under
both contracts; `baseline_hash_verification.json` confirms retained identities.

## Score-validity relaxation (score_validity_v1)

Run the separate branch with a fresh output directory:

```sh
python3 -B validity.py --out-dir ../recomputed_score_validity
```

The pathspec-util boundary is retained. Under each scoring contract, only its
observed full success interval is widened from `[1,1]` to `[0,1]`; the projected
arm remains the observed twelve-request cap failure `[0,0]`. Its selected arm
remains projected under the original rule. This is an explicitly post hoc
score-validity assumption, not a new label, an absent continuation, a task
exclusion, or a new selector. Every original row, label, fitting flag, observed
cost and request count is retained inside each new row's `historical_row`.

Each JSON row provides full, projected and selected intervals, both contrasts,
and the endpoint basis: retained completed score, observed cap at budget,
absent companion, or the one relaxed observed full score. The CSV flattens the
historical fields and adds the corresponding interval endpoints and bases.
The summary labels unresolved intervals under this assumption separately from
the original ten absent endpoints. It introduces one relaxed observed endpoint
per scoring contract. Missing costs remain unknown; no costs to a hypothetical
completion are added. Historical joint-success costs and the previous exclusion
outputs are unchanged, rather than reclassified under this assumption.

| Frame | Boundaries retained | Selector minus full success count | Difference as fraction |
|---|---:|---:|---:|
| All paired boundaries | 27 | [-3, +1] | [-0.111111, +0.037037] |
| Exclude four fitting tasks | 23 | [-4, 0] | [-0.173913, 0] |
| Exclude four fitting sources | 22 | [-4, 0] | [-0.181818, 0] |

Both scoring contracts give these contrasts. The pathspec-util contribution
changes from `[-1,-1]` to `[-1,0]`; every other row contribution is unchanged.
The upper bounds therefore widen by one while the lower bounds remain fixed.
A full-selection contrast always cancels the same full coordinate to `[0,0]`.
The script derives all aggregate endpoints from the individual row intervals.
An independent test reads raw census labels and the frozen rule and enumerates
all 2,048 assignments of the eleven unresolved binary coordinates under each
scorer. It checks absolute success counts and both contrasts on all three
frames. These are sharp finite-frame identification bounds, not confidence
intervals or prospective claims.

`validity_baseline_identity.json` records the retained previous scientific files;
`retained_hash_verification.json` confirms the same digests before and after
computation. Original inputs, prior tests and scientific result files remain
byte-identical. The two baseline input enumeration expressions and derived
hash-log records are maintained as described below. Publication verification
checks every manifest entry and regenerates all sixteen output files from a
fresh extraction.

## Deterministic input hash-log maintenance

The baseline CLI sorts the input directory entries before building its `before`
and `after` hash mappings. It does not change global JSON serialization or any
statistical calculation. The input hash log has the same parsed content as the
previous revision, with deterministic file-key order. The exclusion and validity
branches refresh only their derived retained-file hash logs. Their three
statistical outputs each remain unchanged, as do the seven baseline statistical
outputs: thirteen statistical files in total. The three input data files and
historical selector evidence also remain unchanged.

Identity records and objective validation metadata record the maintained hashes
and the limited changes; original predecessor archive hashes remain identified
as historical references. The determinism regression creates all six input-file
creation orders and forces both ascending and descending enumeration in separate
CLI processes. It compares all eight baseline outputs byte for byte. Release
verification also reconstructs differently ordered extracted trees and reruns
all three scripts, comparing all sixteen outputs with the shipped versions.
`validation/determinism_checks.json` records the prior files changed and the
release validation results. All previously reported scientific numbers remain
unchanged.


==> anc/offline_reanalysis/baseline_identity.json <==
{
  "baseline_archive_filename": "ReVerPi_Offline_Supplement_20261005.zip",
  "baseline_archive_sha256": "5415535a356b705cbdffa05e7c302893fa44f6674aef582c5a661601c9cd950a",
  "retained_file_sha256": {
    "recompute.py": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5",
    "tests/test_recompute.py": "5c4ade4244a47182d6a8f9d755101d5f9f892aae52491180221d4ded0ca22c58",
    "data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
    "data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
    "data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
    "results/computed/boundary_rows.csv": "84d56428225532ad3b49cf09f1a7bbcc0e0c4227cbe45844df574df417019df6",
    "results/computed/boundary_rows.json": "3e22ad20f0b465e01841ece9fe94a36b8a43f6bcc8fe7aba69ce0f82a8ccc6fc",
    "results/computed/census_rows.csv": "6c8fcc1c78ab00e7cb1238049cbc91c191bd4c1ed90d07c852b807326bdff7f2",
    "results/computed/fitting_trace.json": "04768ed35fb182c3fc500aa2bcaeea2df4826eb9ca39c4a024ba4618e2ea52b6",
    "results/computed/input_hash_verification.json": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75",
    "results/computed/joint_success_rows.csv": "67d691f40478232122df3c35a51f3452de355f76b3e11b02b62d7b0329980767",
    "results/computed/joint_success_rows.json": "cb0904cb88fdad052d5016a77e284ae9573c6e27e73f50d596ef1da05e9d57ec",
    "results/computed/summary.json": "d13eb588f098e26e00a410617a19993f101ef249bc1b2bdd7284a02cd04e67e4"
  },
  "extension_output_version": "sensitivity_v1",
  "baseline_outputs_preserved": false,
  "scientific_outputs_preserved": true,
  "maintenance_revision": {
    "reason": "Sort input-file enumeration for deterministic hash-log key order only. Original archive remains the historical reference; revised retained hashes identify current maintained files.",
    "updated_files": {
      "recompute.py": {
        "previous_sha256": "a67105f0b2ac351184753fd180fd8db11096a7f89684fca09c93ac0acb794993",
        "current_sha256": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5"
      },
      "results/computed/input_hash_verification.json": {
        "previous_sha256": "ba053494e4ab11466368223b5ab0c1c00f821b67352c5413e42a79be0c870e3f",
        "current_sha256": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75"
      }
    }
  }
}


==> anc/offline_reanalysis/data/census.json <==
{
  "schema": "reverpi.s5.campaign-census.v1",
  "scope": "all submitted run summaries, not all possible source tasks",
  "runs": [
    {
      "run_id": "s4b_paid_runs/cache-behavior",
      "bucket": "s4b_paid_runs",
      "task_id": "cache-behavior",
      "source_group": "tkem-cachetools",
      "snapshot_sha256": "1fa516c2685d26921b12a7cc958740841df46e736b237c8559e1e7e4c0aeecfd",
      "plan_sha256": "001cd5ae5ab74f4c71664c463da4551fd3acb2236df59ecc2ad8face378e694b",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 11288,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 11288,
          "input_tokens": 10156,
          "output_tokens": 1132,
          "cached_input_tokens": 1664,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "fifo_keys": true,
              "lru_keys": true,
              "oversize_error": true,
              "size_after_replace": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "fifo_keys": true,
              "lru_keys": true,
              "oversize_error": true,
              "size_after_replace": true
            }
          },
          "answer_sha256": "6e7600b99854871ab5ac80ff3ac585d55f3e9cc9709a2bf8c609cc36522e7809"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "s4b_paid_runs/cache-keys",
      "bucket": "s4b_paid_runs",
      "task_id": "cache-keys",
      "source_group": "tkem-cachetools",
      "snapshot_sha256": "1fa516c2685d26921b12a7cc958740841df46e736b237c8559e1e7e4c0aeecfd",
      "plan_sha256": "c35ad25df8c4ab3c83c77cecd0eb05294c6f2e1ab457967bbbe16df5687dbcd0",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 6877,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 6877,
          "input_tokens": 6499,
          "output_tokens": 378,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "keyword_order_equal": true,
              "method_self_equal": true,
              "numeric_hash_equal": true,
              "numeric_typed_equal": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "keyword_order_equal": true,
              "method_self_equal": true,
              "numeric_hash_equal": true,
              "numeric_typed_equal": true
            }
          },
          "answer_sha256": "cb7fd44bc72d43445465619565ed0c2a540309a251375d44a09eb92a0d0ea4f2"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "bucket": "s4b_paid_runs",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "plan_sha256": "ad6f2f8a0a8f41bb982094e77b5d5fc77376d1d4c371133aeccf08f00e5a800f",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 14,
      "observed_tokens": 157199,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 22170,
          "input_tokens": 21767,
          "output_tokens": 403,
          "cached_input_tokens": 12544,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 53846,
          "input_tokens": 52622,
          "output_tokens": 1224,
          "cached_input_tokens": 42880,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "invalid_json",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "count_default": true,
              "count_name": true,
              "flag_name": true,
              "is_flag": true,
              "primary_opts": true,
              "secondary_opts": true,
              "variadic_nargs": true,
              "variadic_required": true
            }
          },
          "answer_sha256": "b924f38d516b2bd3594f77b233b0763746ed7d249df86d120c72a3e3ccf762f9"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 8,
          "observed_tokens": 81183,
          "input_tokens": 78772,
          "output_tokens": 2411,
          "cached_input_tokens": 50304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "invalid_json",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "count_default": true,
              "count_name": true,
              "flag_name": true,
              "is_flag": true,
              "primary_opts": true,
              "secondary_opts": true,
              "variadic_nargs": true,
              "variadic_required": true
            }
          },
          "answer_sha256": "4a1f15605be2d349b45391b10dac7ce1d4c5d9f08ded39d43e6bcdf2ae5d31a9"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 62102
      }
    },
    {
      "run_id": "s4b_paid_runs/click-types",
      "bucket": "s4b_paid_runs",
      "task_id": "click-types",
      "source_group": "pallets-click",
      "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "plan_sha256": "90829f5a5a5c11f8893d98c98e57d2faaa0385dbf405eb46555612e4beea97a5",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 24703,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 24703,
          "input_tokens": 24296,
          "output_tokens": 407,
          "cached_input_tokens": 13440,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "boolean": true,
              "choice": true,
              "clamped": true,
              "invalid_integer": true,
              "tuple_value": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "boolean": true,
              "choice": true,
              "clamped": true,
              "invalid_integer": true,
              "tuple_value": true
            }
          },
          "answer_sha256": "eaab305885963df4fe48a77ce348c12894552ab10ccc397f3b88dc4948a001a1"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "bucket": "s4b_paid_runs",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
      "plan_sha256": "74f13d5332804c347b48fe4bd0949cc065fb409dad9ddb59009ff98deb09e8e0",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 5,
      "observed_tokens": 75840,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 32690,
          "input_tokens": 31593,
          "output_tokens": 1097,
          "cached_input_tokens": 12672,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 24481,
          "input_tokens": 23720,
          "output_tokens": 761,
          "cached_input_tokens": 20736,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "accepted": true,
              "extras": true,
              "marker_results": false,
              "wheel_name": true,
              "wheel_tags": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "accepted": true,
              "extras": true,
              "marker_results": false,
              "wheel_name": true,
              "wheel_tags": true
            }
          },
          "answer_sha256": "527e3397fb2596b25f2011f4f7232dc4bfa8fcfae0909ced453cc9e6486ec7dd"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 18669,
          "input_tokens": 18146,
          "output_tokens": 523,
          "cached_input_tokens": 2944,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "accepted": true,
              "extras": true,
              "marker_results": true,
              "wheel_name": true,
              "wheel_tags": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "accepted": true,
              "extras": true,
              "marker_results": true,
              "wheel_name": true,
              "wheel_tags": true
            }
          },
          "answer_sha256": "daef5957cff9d46925aff0e20f94beeb1edb6974adb61840b5947e1ecb247b2b"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 95519
      }
    },
    {
      "run_id": "s4b_paid_runs/packaging-normalization",
      "bucket": "s4b_paid_runs",
      "task_id": "packaging-normalization",
      "source_group": "pypa-packaging",
      "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
      "plan_sha256": "df438585b8c380fe7a0202acdd6df759b4ca5b470373bc32ce3c4b886038a4f0",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9519,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9519,
          "input_tokens": 8721,
          "output_tokens": 798,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "invalid_json",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "below_final": true,
              "normalized_name": true,
              "normalized_version": true,
              "prerelease": true,
              "release": true,
              "version": true
            }
          },
          "answer_sha256": "ac9cafbcd2501c4b7c1f1905c2a0b8fdf98c987a33a314244cb4fc773b66459c"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "bucket": "cumulative_runs/paid",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
      "plan_sha256": "64f67a5bfbc8587275019c52f5a0501bc79cdee0847ebb4d3fc133a3a52df1f8",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 169049,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 25291,
          "input_tokens": 24832,
          "output_tokens": 459,
          "cached_input_tokens": 13952,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 143758,
          "input_tokens": 139797,
          "output_tokens": 3961,
          "cached_input_tokens": 110848,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 58749
      }
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "bucket": "cumulative_runs/paid",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
      "plan_sha256": "3b441960a3eb0a8c23e64d99c399c6ceb19d7b8a99b911a6460f4dc6b479e81e",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 9,
      "observed_tokens": 44352,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 9,
          "observed_tokens": 44352,
          "input_tokens": 43297,
          "output_tokens": 1055,
          "cached_input_tokens": 37376,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "deep_iterable_error": true,
              "deep_iterable_ok": true,
              "in_error": true,
              "instance_of_error": true,
              "optional_error": true,
              "optional_ok": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "deep_iterable_error": true,
              "deep_iterable_ok": true,
              "in_error": true,
              "instance_of_error": true,
              "optional_error": true,
              "optional_ok": true
            }
          },
          "answer_sha256": "07b1409dfb8178dda43fdb1347bf8b906a8350ed09a00e5808f040c4535fb99f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "bucket": "cumulative_runs/paid",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "plan_sha256": "cf68764edfc881d27c1f81ae2151c69bc7094ed58ee31251f7af615b17e52156",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 14,
      "observed_tokens": 161808,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 6,
          "observed_tokens": 45848,
          "input_tokens": 45105,
          "output_tokens": 743,
          "cached_input_tokens": 33920,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 28011,
          "input_tokens": 27382,
          "output_tokens": 629,
          "cached_input_tokens": 25344,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_re_add": true,
              "deduplicated": true,
              "index_of_two": true,
              "inverted_getlist": true,
              "sub_one_two": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_re_add": true,
              "deduplicated": true,
              "index_of_two": true,
              "inverted_getlist": true,
              "sub_one_two": true
            }
          },
          "answer_sha256": "767ac4b2ffb6284fbb9d157040ab490a5a595e4e42478b37cb64467ff687ae8d"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 87949,
          "input_tokens": 86733,
          "output_tokens": 1216,
          "cached_input_tokens": 77312,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_re_add": true,
              "deduplicated": true,
              "index_of_two": true,
              "inverted_getlist": true,
              "sub_one_two": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_re_add": true,
              "deduplicated": true,
              "index_of_two": true,
              "inverted_getlist": true,
              "sub_one_two": true
            }
          },
          "answer_sha256": "767ac4b2ffb6284fbb9d157040ab490a5a595e4e42478b37cb64467ff687ae8d"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 52266
      }
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "bucket": "cumulative_runs/paid",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "plan_sha256": "e87db6e934c88b0db09dfc23a4a06d07d13d4c29c457bfb1d418b7d807e19167",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 28093,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 28093,
          "input_tokens": 26836,
          "output_tokens": 1257,
          "cached_input_tokens": 16640,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "distinct_len": true,
              "getlist_a": true,
              "keys_after_add": true,
              "multi_items": true,
              "scalar_a": true,
              "todict": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "distinct_len": true,
              "getlist_a": true,
              "keys_after_add": true,
              "multi_items": true,
              "scalar_a": true,
              "todict": true
            }
          },
          "answer_sha256": "9e3794b4b91f508fe822bb6dfe3722f694f7d564ec97e9506d33794de891afdb"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-basic",
      "bucket": "cumulative_runs/paid",
      "task_id": "cerberus-basic",
      "source_group": "pyeclipse-cerberus",
      "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
      "plan_sha256": "4af7ae97572260425bc53bc50de8140f3f36dd29606e8dbed420f7eadfd17727",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 42386,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 42386,
          "input_tokens": 41160,
          "output_tokens": 1226,
          "cached_input_tokens": 20992,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "age_error_message": true,
              "bad_result": true,
              "error_fields": true,
              "name_error_message": true,
              "validated_default_age": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "age_error_message": true,
              "bad_result": true,
              "error_fields": true,
              "name_error_message": true,
              "validated_default_age": true
            }
          },
          "answer_sha256": "879dca51364ce9d2dae15ff18a55da7d148eb845e2b74525cbabe619b49281ee"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "bucket": "cumulative_runs/paid",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
      "plan_sha256": "fb4c3db215dcdc323f3af270bd1c360489dead6ee5daae1eb6e5d722162928d8",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 10,
      "observed_tokens": 92574,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 19420,
          "input_tokens": 18942,
          "output_tokens": 478,
          "cached_input_tokens": 11136,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 29074,
          "input_tokens": 27993,
          "output_tokens": 1081,
          "cached_input_tokens": 21248,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "answer_sha256": "80e1c4b8323ab5a2a3b867ef2142a33621c561edf67a718c30c18221c476fe57"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 44080,
          "input_tokens": 41857,
          "output_tokens": 2223,
          "cached_input_tokens": 24448,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "answer_sha256": "80e1c4b8323ab5a2a3b867ef2142a33621c561edf67a718c30c18221c476fe57"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 52968
      }
    },
    {
      "run_id": "cumulative_runs/paid/colorama-ansi",
      "bucket": "cumulative_runs/paid",
      "task_id": "colorama-ansi",
      "source_group": "tartley-colorama",
      "snapshot_sha256": "be58df74478d640a6b952d344045bcb00d1a72974720945278d1675c0ce2cf55",
      "plan_sha256": "d1422c3bbe513e9ccd2557797b10473008de1a759c21738fbcc179cae83b0720",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 13583,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 13583,
          "input_tokens": 12915,
          "output_tokens": 668,
          "cached_input_tokens": 8064,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "converted_strip_calls_type": true,
              "csi_repr": true,
              "empty_string_calls": true,
              "osc_repr": true,
              "red_call_count": true,
              "strip_result": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "converted_strip_calls_type": true,
              "csi_repr": true,
              "empty_string_calls": true,
              "osc_repr": true,
              "red_call_count": true,
              "strip_result": true
            }
          },
          "answer_sha256": "5d3fde8c9fe4e23ddce3b57de0be2bb485bc22b3198d59622a46e65cc28341c9"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/colorama-codes",
      "bucket": "cumulative_runs/paid",
      "task_id": "colorama-codes",
      "source_group": "tartley-colorama",
      "snapshot_sha256": "be58df74478d640a6b952d344045bcb00d1a72974720945278d1675c0ce2cf55",
      "plan_sha256": "578634cf0fc4cc7d34f16858daff1f8a1c9f5b28131f812bdd6d6b768577fff5",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9252,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9252,
          "input_tokens": 8017,
          "output_tokens": 1235,
          "cached_input_tokens": 2688,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "back_green_repr": true,
              "code_type": true,
              "fore_red_repr": true,
              "fore_reset_repr": true,
              "public_names": true,
              "style_bright_repr": true,
              "style_reset_all_repr": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "back_green_repr": true,
              "code_type": true,
              "fore_red_repr": true,
              "fore_reset_repr": true,
              "public_names": true,
              "style_bright_repr": true,
              "style_reset_all_repr": true
            }
          },
          "answer_sha256": "6efc8a8184de86fbfbc041474b88e350df5a87439fdfbf8007a1fcd7ca348768"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-relative",
      "bucket": "cumulative_runs/paid",
      "task_id": "dateutil-relative",
      "source_group": "dateutil-python-dateutil",
      "snapshot_sha256": "a04fe4c3b097c1d890405d53d6aa5b30ceab37777f4d8df67f9185ada21b0477",
      "plan_sha256": "f07a106b67eb79989e8c2c5ae4f975b63e068173ceaadded93bb209428aa7358",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 16433,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 16433,
          "input_tokens": 14741,
          "output_tokens": 1692,
          "cached_input_tokens": 8704,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "delta_parts": true,
              "month_end_clamped": true,
              "month_plus_days": true,
              "parse_dayfirst": true,
              "parse_default_year": true,
              "parse_offset_minutes": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "delta_parts": true,
              "month_end_clamped": true,
              "month_plus_days": true,
              "parse_dayfirst": true,
              "parse_default_year": true,
              "parse_offset_minutes": true
            }
          },
          "answer_sha256": "3edc5f27eef591e637b1f8e5f3f2df29248155ddf04a1e1fa5db2b2f03e63917"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "bucket": "cumulative_runs/paid",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "snapshot_sha256": "a04fe4c3b097c1d890405d53d6aa5b30ceab37777f4d8df67f9185ada21b0477",
      "plan_sha256": "4dd7b1a4d6c3d7b683a08bf7bb353bf2f089a618da927582fa6cae3ea6282551",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 25293,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 25293,
          "input_tokens": 24043,
          "output_tokens": 1250,
          "cached_input_tokens": 17408,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "daily_interval_dates": true,
              "monthly_dates": true,
              "until_bound_dates": true,
              "weekly_dates": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "daily_interval_dates": true,
              "monthly_dates": true,
              "until_bound_dates": true,
              "weekly_dates": true
            }
          },
          "answer_sha256": "796676bd489f8c5b53156489e458faefe8c10400f4191f69f5c3d696388259e1"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "bucket": "cumulative_runs/paid",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
      "plan_sha256": "49da775aad880f8c19a0cfc9a4eb32d07bd3206c5e2fb44498ab9fddd4e6b283",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 26,
      "observed_tokens": 467833,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 6,
          "observed_tokens": 40669,
          "input_tokens": 39725,
          "output_tokens": 944,
          "cached_input_tokens": 28288,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 8,
          "observed_tokens": 190429,
          "input_tokens": 188661,
          "output_tokens": 1768,
          "cached_input_tokens": 171520,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "astype": true,
              "column_widths": true,
              "escaped_length": true,
              "node_type": true,
              "pformat_first_line": true,
              "repr_contains_paragraph": true,
              "text_node_is_text": true,
              "unescape_roundtrip": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "astype": true,
              "column_widths": true,
              "escaped_length": true,
              "node_type": true,
              "pformat_first_line": true,
              "repr_contains_paragraph": true,
              "text_node_is_text": true,
              "unescape_roundtrip": true
            }
          },
          "answer_sha256": "b78e293736b70e63d3a20de3c131b72b6a7a00bb635509d3769a2f605a0cc44b"
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 236735,
          "input_tokens": 227140,
          "output_tokens": 9595,
          "cached_input_tokens": 183680,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 72019
      }
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "bucket": "cumulative_runs/paid",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
      "plan_sha256": "3420289935c2e8e3b6e085f58e725b82858e63687f84d478555acc6abda4396a",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 252501,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 48677,
          "input_tokens": 46331,
          "output_tokens": 2346,
          "cached_input_tokens": 22144,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 203824,
          "input_tokens": 200592,
          "output_tokens": 3232,
          "cached_input_tokens": 142592,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 154876
      }
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-parse",
      "bucket": "cumulative_runs/paid",
      "task_id": "dotenv-parse",
      "source_group": "theskumar-python-dotenv",
      "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
      "plan_sha256": "cea6f8e212e0cc41d4dcea862ab9a68741eaefcd13180e285cba512f420b6353",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9103,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9103,
          "input_tokens": 8175,
          "output_tokens": 928,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comment_absent": true,
              "empty_value": true,
              "exported_value": true,
              "has_plain": true,
              "hash_value": true,
              "quoted_value": true,
              "single_value": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comment_absent": true,
              "empty_value": true,
              "exported_value": true,
              "has_plain": true,
              "hash_value": true,
              "quoted_value": true,
              "single_value": true
            }
          },
          "answer_sha256": "04b33a7ed089ada79f490b898f934e541416904001bb96c52a54a528017e3d1d"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "bucket": "cumulative_runs/paid",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
      "plan_sha256": "bcb5e319f88ff5c61eeac33c943bd35b415bdd00f9148e03763fc7daf8908f48",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 10,
      "observed_tokens": 51925,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 13602,
          "input_tokens": 13239,
          "output_tokens": 363,
          "cached_input_tokens": 8192,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 25263,
          "input_tokens": 24453,
          "output_tokens": 810,
          "cached_input_tokens": 19840,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "answer_sha256": "e4bcde0bedecf7a099737b6639f5b49f9cffb55c77657b9df5c26958beebb26d"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 13060,
          "input_tokens": 12931,
          "output_tokens": 129,
          "cached_input_tokens": 12544,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "answer_sha256": "75de5998791b9a173c29449064cfb0aadd909fb03e53f0f5d9c2085e81084d4a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 25110
      }
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "bucket": "cumulative_runs/paid",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "plan_sha256": "14ba2c8ea46eafc7e8fdf8979a947153064cba57ec53543c29d4f33bf8cf5892",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 17,
      "observed_tokens": 219128,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 33219,
          "input_tokens": 32898,
          "output_tokens": 321,
          "cached_input_tokens": 17024,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 57924,
          "input_tokens": 57593,
          "output_tokens": 331,
          "cached_input_tokens": 51712,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "answer_sha256": "d26548907a1701515f3495f8299131027b47e7ce237f4b59526134bec9f7abd1"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 11,
          "observed_tokens": 127985,
          "input_tokens": 125854,
          "output_tokens": 2131,
          "cached_input_tokens": 85632,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "answer_sha256": "d26548907a1701515f3495f8299131027b47e7ce237f4b59526134bec9f7abd1"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 72397
      }
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "bucket": "cumulative_runs/paid",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "plan_sha256": "a480444739024872c46587a1bcc95122acb83034d58a73daaf1b717de407ae27",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 10,
      "observed_tokens": 143208,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 37121,
          "input_tokens": 36403,
          "output_tokens": 718,
          "cached_input_tokens": 20096,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 4,
          "observed_tokens": 28344,
          "input_tokens": 26505,
          "output_tokens": 1839,
          "cached_input_tokens": 18432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "answer_sha256": "494bccc95f774f3376f3e8776f822ccec7fa283c3183c5e980a007d913b1dfe1"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 77743,
          "input_tokens": 76066,
          "output_tokens": 1677,
          "cached_input_tokens": 67456,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "answer_sha256": "ba83d0b182c54b06da1943ae9474bdcd16eb2f7403be455da2ef6a20ef548d67"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 96013
      }
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "bucket": "cumulative_runs/paid",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
      "plan_sha256": "d3baf91a781837f7a437cc4aae2b71be390b81ac30ffbac7e02e4ffeaa39285d",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 9,
      "observed_tokens": 78187,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 19069,
          "input_tokens": 18704,
          "output_tokens": 365,
          "cached_input_tokens": 8832,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 25731,
          "input_tokens": 25077,
          "output_tokens": 654,
          "cached_input_tokens": 23424,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "compose": true,
              "first": true,
              "group_by": false,
              "has_odd": true,
              "where": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "compose": true,
              "first": true,
              "group_by": false,
              "has_odd": true,
              "where": true
            }
          },
          "answer_sha256": "e508e640b1b3558463142cbad02f9859e69bba3c5b516ec56add5d9ef890dae6"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 4,
          "observed_tokens": 33387,
          "input_tokens": 31557,
          "output_tokens": 1830,
          "cached_input_tokens": 19840,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "answer_sha256": "e7f4e71eb2196ea40cdd7fa81b568b5e639a3073e3d12694d0ed5da1eb4efae0"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 49128
      }
    },
    {
      "run_id": "cumulative_runs/paid/funcy-seqs",
      "bucket": "cumulative_runs/paid",
      "task_id": "funcy-seqs",
      "source_group": "suor-funcy",
      "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
      "plan_sha256": "c35137a59fb52e7165e97d0b116d9ab107ef7f69fa31df01b583fe2795f74e12",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 15002,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 15002,
          "input_tokens": 14325,
          "output_tokens": 677,
          "cached_input_tokens": 8576,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "answer_sha256": "319208dc8c970eb46cd904475b42d2485e42bcc0cedfc31dd9897e6f42a853b2"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/humanize-numbers",
      "bucket": "cumulative_runs/paid",
      "task_id": "humanize-numbers",
      "source_group": "python-humanize-humanize",
      "snapshot_sha256": "8da0a5d02e67026bc2ff8ae9bbf04bc05d82833d75092026854dc9d88e6efaef",
      "plan_sha256": "e70424b80775d3735c5611325cf56aec035409ff5d636266b8793197fecb37c1",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 14342,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 14342,
          "input_tokens": 13785,
          "output_tokens": 557,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "intcomma_value": true,
              "intword_value": true,
              "metric_value": true,
              "naturaldelta_hour": true,
              "naturalsize_binary": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "intcomma_value": true,
              "intword_value": true,
              "metric_value": true,
              "naturaldelta_hour": true,
              "naturalsize_binary": true
            }
          },
          "answer_sha256": "b50a688f531aede864c33d95b2b69f5f232268dbe043ea9dacf5a0a803f7556c"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/humanize-time",
      "bucket": "cumulative_runs/paid",
      "task_id": "humanize-time",
      "source_group": "python-humanize-humanize",
      "snapshot_sha256": "8da0a5d02e67026bc2ff8ae9bbf04bc05d82833d75092026854dc9d88e6efaef",
      "plan_sha256": "97da2e477017316488c339373d518f03f3c0e834c9e51987fe313b06ca413a82",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 14867,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 14867,
          "input_tokens": 13310,
          "output_tokens": 1557,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "apnumber_three": true,
              "natural_list_three": true,
              "natural_list_two": true,
              "naturaltime_second_ago": true,
              "naturaltime_two_days": true,
              "ordinal_two": true,
              "precisedelta_hour": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "apnumber_three": true,
              "natural_list_three": true,
              "natural_list_two": true,
              "naturaltime_second_ago": true,
              "naturaltime_two_days": true,
              "ordinal_two": true,
              "precisedelta_hour": true
            }
          },
          "answer_sha256": "e57779d24191f010b8f9c2f969741f744271ecd8e125cce9a486abca89d32ed0"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/idna-core",
      "bucket": "cumulative_runs/paid",
      "task_id": "idna-core",
      "source_group": "kjd-idna",
      "snapshot_sha256": "1a074bdb5b8c8749482d246043a4561af106c8d820e956622a647e64a5944da0",
      "plan_sha256": "f086996d4874c44a021ef712dbaeff92aa697c5050a203153712e19173e7a6ae",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 13160,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 13160,
          "input_tokens": 12030,
          "output_tokens": 1130,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dec_domain": true,
              "dec_label": true,
              "empty_label_error": true,
              "enc_domain": true,
              "enc_label": true,
              "encode_type": true,
              "too_long_error": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dec_domain": true,
              "dec_label": true,
              "empty_label_error": true,
              "enc_domain": true,
              "enc_label": true,
              "encode_type": true,
              "too_long_error": true
            }
          },
          "answer_sha256": "a196dfac8e5443325e5c06f98639f774fe8dadf96e91b66690204945218458c6"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/idna-uts46",
      "bucket": "cumulative_runs/paid",
      "task_id": "idna-uts46",
      "source_group": "kjd-idna",
      "snapshot_sha256": "1a074bdb5b8c8749482d246043a4561af106c8d820e956622a647e64a5944da0",
      "plan_sha256": "c3366c7774a25ade15ee6c324fc80e577768f353e257cb2dbf00542c83495f11",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 13394,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 13394,
          "input_tokens": 12091,
          "output_tokens": 1303,
          "cached_input_tokens": 2560,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "alabel_strict": true,
              "decoded_mapped": true,
              "leading_comma_error": true,
              "lowercased_domain": true,
              "map_domain": true,
              "remap_only": true,
              "transitional_label": true,
              "underscore_error_anyway": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "alabel_strict": true,
              "decoded_mapped": true,
              "leading_comma_error": true,
              "lowercased_domain": true,
              "map_domain": true,
              "remap_only": true,
              "transitional_label": true,
              "underscore_error_anyway": true
            }
          },
          "answer_sha256": "72499e418b84f168304dd85ed325d95d2a8157a99e6c2c8c0b20e2b8fcd1b268"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/jinja-escapes",
      "bucket": "cumulative_runs/paid",
      "task_id": "jinja-escapes",
      "source_group": "pallets-jinja",
      "snapshot_sha256": "86c4faf0e95b5a0329d4a3ee94c6b23af472210e554a1f6b5963921ffad78beb",
      "plan_sha256": "0bf308e580e0b550fa11b4f4903b35f757f5e7008ff01f0be636fde778ad5cd6",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 1,
      "observed_tokens": 1942,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 1942,
          "input_tokens": 1710,
          "output_tokens": 232,
          "cached_input_tokens": 896,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "attribute_access": true,
              "comment_removed": true,
              "default_undefined_is_undefined": true,
              "literal_braces": true,
              "nested_loop_count": true,
              "strict_error_class": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "attribute_access": true,
              "comment_removed": true,
              "default_undefined_is_undefined": true,
              "literal_braces": true,
              "nested_loop_count": true,
              "strict_error_class": true
            }
          },
          "answer_sha256": "4305ce2340f3e6863c6009aa9fdb074e95c03398d718d5a63ec7dac9218df692"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/jinja-render",
      "bucket": "cumulative_runs/paid",
      "task_id": "jinja-render",
      "source_group": "pallets-jinja",
      "snapshot_sha256": "86c4faf0e95b5a0329d4a3ee94c6b23af472210e554a1f6b5963921ffad78beb",
      "plan_sha256": "073b3cf291183d0fb422bb0b7a1259397bd150f9bcb6309ac85b35f610056b69",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 9197,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 9197,
          "input_tokens": 8238,
          "output_tokens": 959,
          "cached_input_tokens": 6144,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "autoescape_off": true,
              "condition": true,
              "filter_join": true,
              "interpolation": true,
              "loop_lines": true,
              "whitespace_trim": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "autoescape_off": true,
              "condition": true,
              "filter_join": true,
              "interpolation": true,
              "loop_lines": true,
              "whitespace_trim": true
            }
          },
          "answer_sha256": "d00b012b90d94973696e726ac2fb0015fc5e7df6b7ebe2d0bc7047eb7a33f251"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-parser",
      "bucket": "cumulative_runs/paid",
      "task_id": "jmespath-parser",
      "source_group": "jmespath-jmespath",
      "snapshot_sha256": "c21828454ba7b9af8de0b263b248fd62e1593dfd961b8cd630561468795f49cb",
      "plan_sha256": "c83b3e1a3e2c081cd90ad1a87dff7c9bcbbdae4694d0196d05eb1ee217b46965",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 8401,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 8401,
          "input_tokens": 7902,
          "output_tokens": 499,
          "cached_input_tokens": 2560,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "compiled_result": true,
              "has_compile": true,
              "parse_error_class": true,
              "parser_class": true,
              "version_major": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "compiled_result": true,
              "has_compile": true,
              "parse_error_class": true,
              "parser_class": true,
              "version_major": true
            }
          },
          "answer_sha256": "504df49f0392e51944353779e2adefb3bf72215b6af4ed965170135f9c504d7f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-search",
      "bucket": "cumulative_runs/paid",
      "task_id": "jmespath-search",
      "source_group": "jmespath-jmespath",
      "snapshot_sha256": "c21828454ba7b9af8de0b263b248fd62e1593dfd961b8cd630561468795f49cb",
      "plan_sha256": "76c409ea290cbb6415716c3bcfdf606e66defa6da4384327d842a2ac7326ee77",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 8942,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 8942,
          "input_tokens": 8532,
          "output_tokens": 410,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "count": true,
              "filtered": true,
              "first_name": true,
              "length": true,
              "names": true,
              "sorted_names": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "count": true,
              "filtered": true,
              "first_name": true,
              "length": true,
              "names": true,
              "sorted_names": true
            }
          },
          "answer_sha256": "3344a37fc5efb14a31cc0d59f8e7951fc22e652e8d8ade84b8c5d65fec6de97a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "bucket": "cumulative_runs/paid",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
      "plan_sha256": "61e576409926f07d1aba27f4e90d9b8023bdfe1b203abdcd6a6b6b69a466f653",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 6,
      "observed_tokens": 45966,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 45966,
          "input_tokens": 43406,
          "output_tokens": 2560,
          "cached_input_tokens": 33664,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "blockquote": true,
              "code_block": true,
              "emphasis": true,
              "heading": true,
              "link": true,
              "unordered_list": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "blockquote": true,
              "code_block": true,
              "emphasis": true,
              "heading": true,
              "link": true,
              "unordered_list": true
            }
          },
          "answer_sha256": "5a4e3e3a324828fde4e6be2fa517b3eee154c5d1e7ef7efd8d94260f57c925d5"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "bucket": "cumulative_runs/paid",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
      "plan_sha256": "a9337a90987aac227d490e6d70c4aae8e89fe97220ebe9a1e451181a9b3adb53",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 16,
      "observed_tokens": 469464,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 4,
          "observed_tokens": 44643,
          "input_tokens": 41551,
          "output_tokens": 3092,
          "cached_input_tokens": 23936,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 424821,
          "input_tokens": 410735,
          "output_tokens": 14086,
          "cached_input_tokens": 332032,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 130201
      }
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "bucket": "cumulative_runs/paid",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
      "plan_sha256": "d7e42e02fca735d95c2ad8221783e19a1a293e4cd5b5229af8e4f40da66c4617",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 11,
      "observed_tokens": 99607,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 11,
          "observed_tokens": 99607,
          "input_tokens": 96908,
          "output_tokens": 2699,
          "cached_input_tokens": 82432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "exclude_extra_keys": true,
              "has_fields_module": true,
              "has_meta": true,
              "include_extra_keys": true,
              "raise_error_keys": true,
              "validation_error_name": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "exclude_extra_keys": true,
              "has_fields_module": true,
              "has_meta": true,
              "include_extra_keys": true,
              "raise_error_keys": true,
              "validation_error_name": true
            }
          },
          "answer_sha256": "db4dee19874af03596806f4d69df7ce6a2d928748567fd843ba25d54df430a43"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "bucket": "cumulative_runs/paid",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
      "plan_sha256": "b81113381ff8a9c2a28482fb04496b9dc6510c5ec968668555c2c21e6349c481",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 213638,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 22707,
          "input_tokens": 20991,
          "output_tokens": 1716,
          "cached_input_tokens": 12544,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 190931,
          "input_tokens": 188104,
          "output_tokens": 2827,
          "cached_input_tokens": 157568,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 51348
      }
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "bucket": "cumulative_runs/paid",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "plan_sha256": "90c1d4d83f857b94128137a190717d071c993b163eb5b783e7ce78ce39abc622",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 13,
      "observed_tokens": 421785,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 32405,
          "input_tokens": 31670,
          "output_tokens": 735,
          "cached_input_tokens": 17408,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 3421,
          "input_tokens": 2788,
          "output_tokens": 633,
          "cached_input_tokens": 1536,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "answer_sha256": "f0b3d43a3d9f7f38138ffbc96bdf0ad168d606ca85c0662b8cde300027e18a7a"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 9,
          "observed_tokens": 385959,
          "input_tokens": 381577,
          "output_tokens": 4382,
          "cached_input_tokens": 335360,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "answer_sha256": "f0b3d43a3d9f7f38138ffbc96bdf0ad168d606ca85c0662b8cde300027e18a7a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 56382
      }
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "bucket": "cumulative_runs/paid",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "plan_sha256": "edcc1a974d3d20dbb9bd6951a263a6f7a97770d18d4bc6b75fc76af54117789a",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 6,
      "observed_tokens": 113595,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 33045,
          "input_tokens": 32513,
          "output_tokens": 532,
          "cached_input_tokens": 17664,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 30948,
          "input_tokens": 30619,
          "output_tokens": 329,
          "cached_input_tokens": 16128,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "batched_last": true,
              "chunked": true,
              "intersperse": true,
              "iter_index_hits": true,
              "padded": true,
              "strict_batched_error": true,
              "windowed": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "batched_last": true,
              "chunked": true,
              "intersperse": true,
              "iter_index_hits": true,
              "padded": true,
              "strict_batched_error": true,
              "windowed": true
            }
          },
          "answer_sha256": "1b8d1bfc1826687d5a2e8da18e5dab5866011d1f95e1a60abdaf3dce1cb41054"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 49602,
          "input_tokens": 48909,
          "output_tokens": 693,
          "cached_input_tokens": 19328,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "batched_last": true,
              "chunked": true,
              "intersperse": true,
              "iter_index_hits": true,
              "padded": true,
              "strict_batched_error": true,
              "windowed": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "batched_last": true,
              "chunked": true,
              "intersperse": true,
              "iter_index_hits": true,
              "padded": true,
              "strict_batched_error": true,
              "windowed": true
            }
          },
          "answer_sha256": "151634136445b687fdc291910b3fe4f06d7364eec37d61e8ff39b6b62b278098"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 110836
      }
    },
    {
      "run_id": "cumulative_runs/paid/networkx-paths",
      "bucket": "cumulative_runs/paid",
      "task_id": "networkx-paths",
      "source_group": "networkx-networkx",
      "snapshot_sha256": "c4992489e47415055d0e8fdec92c5bd630af6d3c11cfa47315e1e7ac7904a771",
      "plan_sha256": "a66e557dbedd7fa8a0301f3fd09d2225a761a8384e58af12b758072febbdffcf",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 34540,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 34540,
          "input_tokens": 33771,
          "output_tokens": 769,
          "cached_input_tokens": 19584,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "bellman_ford": true,
              "dijkstra": true,
              "dijkstra_length": true,
              "has_path": true,
              "is_connected": true,
              "unweighted_paths": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "bellman_ford": true,
              "dijkstra": true,
              "dijkstra_length": true,
              "has_path": true,
              "is_connected": true,
              "unweighted_paths": true
            }
          },
          "answer_sha256": "82bb9aabdcdebbec3ee92ce5d477812170924ffd5087f618f1687cac68385bfc"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/networkx-structure",
      "bucket": "cumulative_runs/paid",
      "task_id": "networkx-structure",
      "source_group": "networkx-networkx",
      "snapshot_sha256": "c4992489e47415055d0e8fdec92c5bd630af6d3c11cfa47315e1e7ac7904a771",
      "plan_sha256": "f339d712fb14ea9a69b53eecfb30771acb9ad0184a4026c7dc63a8938d189768",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 1,
      "observed_tokens": 8864,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 8864,
          "input_tokens": 8530,
          "output_tokens": 334,
          "cached_input_tokens": 896,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "bfs_order_from_zero": true,
              "clustering_of_path": true,
              "complement_edges": true,
              "cycle_basis": true,
              "degree_sequence": true,
              "diameter": true,
              "eccentricity_zero": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "bfs_order_from_zero": true,
              "clustering_of_path": true,
              "complement_edges": true,
              "cycle_basis": true,
              "degree_sequence": true,
              "diameter": true,
              "eccentricity_zero": true
            }
          },
          "answer_sha256": "827c662ba6ad1d24b55e56dbe63d6f16adaf9af42291071c9e30b1cba9682a3e"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "bucket": "cumulative_runs/paid",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "plan_sha256": "65dd7f0191cf89acb3002ca5c1db747dcbdf0b8055b495e55352d6da815ee360",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 7,
      "observed_tokens": 91776,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 23547,
          "input_tokens": 21902,
          "output_tokens": 1645,
          "cached_input_tokens": 10752,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 25328,
          "input_tokens": 24614,
          "output_tokens": 714,
          "cached_input_tokens": 7040,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "build_file": true,
              "main_py": true,
              "nested_build": true,
              "patterns_len": true,
              "readme": true,
              "test_py": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "build_file": true,
              "main_py": true,
              "nested_build": true,
              "patterns_len": true,
              "readme": true,
              "test_py": true
            }
          },
          "answer_sha256": "ec8437cfe6464112729e4ac9e4315a6f455cda59f1128a53ca74163162bacca5"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 42901,
          "input_tokens": 41787,
          "output_tokens": 1114,
          "cached_input_tokens": 30720,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "build_file": true,
              "main_py": true,
              "nested_build": true,
              "patterns_len": true,
              "readme": true,
              "test_py": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "build_file": true,
              "main_py": true,
              "nested_build": true,
              "patterns_len": true,
              "readme": true,
              "test_py": true
            }
          },
          "answer_sha256": "ec8437cfe6464112729e4ac9e4315a6f455cda59f1128a53ca74163162bacca5"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 63576
      }
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "bucket": "cumulative_runs/paid",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "plan_sha256": "7ce498179d407579fb78e06efc94477bb8b91aa747ed2e2504ae13315bcd5d03",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 18,
      "observed_tokens": 361370,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 39539,
          "input_tokens": 38324,
          "output_tokens": 1215,
          "cached_input_tokens": 18816,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 84202,
          "input_tokens": 82141,
          "output_tokens": 2061,
          "cached_input_tokens": 75520,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "docs_index": true,
              "docs_nested": true,
              "normalize": true,
              "root_txt": true,
              "sub_root_txt": true,
              "version_major": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "docs_index": true,
              "docs_nested": true,
              "normalize": true,
              "root_txt": true,
              "sub_root_txt": true,
              "version_major": true
            }
          },
          "answer_sha256": "5ac876dcc378f89ce0db0b56f9184a5b760b8bb641d3f693ede91a1ecc2be978"
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 237629,
          "input_tokens": 233944,
          "output_tokens": 3685,
          "cached_input_tokens": 201344,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 94493
      }
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "bucket": "cumulative_runs/paid",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "snapshot_sha256": "07eb31e79304bebc506f1c2d677f42250bba71012a7b7f6c01ecb106f61ab265",
      "plan_sha256": "b86af4d66ec35a30932d514f66106531391f97d0984e445d85f756fc446bfdba",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 6,
      "observed_tokens": 77179,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 77179,
          "input_tokens": 72936,
          "output_tokens": 4243,
          "cached_input_tokens": 53760,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "format_size_bytes": true,
              "format_size_mb": true,
              "normalize_path": true,
              "prog_endswith_pip": false,
              "vendor_requirement_extras": true,
              "vendor_version_gt": true,
              "vendor_version_str": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "format_size_bytes": true,
              "format_size_mb": true,
              "normalize_path": true,
              "prog_endswith_pip": false,
              "vendor_requirement_extras": true,
              "vendor_version_gt": true,
              "vendor_version_str": true
            }
          },
          "answer_sha256": "5c97dec0417c1846201c50c75bde2c3f9c2b1e4189c2762ad150a3163d8bf1ea"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pip-package",
      "bucket": "cumulative_runs/paid",
      "task_id": "pip-package",
      "source_group": "pypa-pip",
      "snapshot_sha256": "07eb31e79304bebc506f1c2d677f42250bba71012a7b7f6c01ecb106f61ab265",
      "plan_sha256": "d82bc6d35a1a835d374b10461ef3f0efded15917f0d43a12125268502a104e05",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 11323,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 11323,
          "input_tokens": 11206,
          "output_tokens": 117,
          "cached_input_tokens": 6400,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "module_has_main": true,
              "version_starts_digit": true,
              "version_tuple_len": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "module_has_main": true,
              "version_starts_digit": true,
              "version_tuple_len": true
            }
          },
          "answer_sha256": "9118a2d8b0159c74c90a0f60be1c9799ad5282efc1a37e5ce99aab6a777a28a4"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "bucket": "cumulative_runs/paid",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "snapshot_sha256": "7cc2d6b8dc5618c017986a20464e451410c1e7f082128d506eda2c8b1ece5c1b",
      "plan_sha256": "8282b5f1071d8b7c0f1d185c1cd2897e18f0059d0108af9ee397a5675478f607",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 43762,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "pi_actor",
          "requests": 3,
          "observed_tokens": 43762,
          "input_tokens": 42359,
          "output_tokens": 1403,
          "cached_input_tokens": 19840,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-vendor",
      "bucket": "cumulative_runs/paid",
      "task_id": "platformdirs-vendor",
      "source_group": "tox-dev-platformdirs",
      "snapshot_sha256": "7cc2d6b8dc5618c017986a20464e451410c1e7f082128d506eda2c8b1ece5c1b",
      "plan_sha256": "1d0818a9c0ffed4a37acc6e5be15e166528bbc59bb7808cf98f4df0026c9bbeb",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 44066,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 44066,
          "input_tokens": 42623,
          "output_tokens": 1443,
          "cached_input_tokens": 19968,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dirs_type": true,
              "expanduser_is_absolute": true,
              "module_cache_matches_instance": true,
              "roaming_flag_changes_path": true,
              "user_cache_dir_call": true,
              "user_config_dir_call": true,
              "with_vendor_has_company": true,
              "without_vendor_has_company": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dirs_type": true,
              "expanduser_is_absolute": true,
              "module_cache_matches_instance": true,
              "roaming_flag_changes_path": true,
              "user_cache_dir_call": true,
              "user_config_dir_call": true,
              "with_vendor_has_company": true,
              "without_vendor_has_company": true
            }
          },
          "answer_sha256": "a04ebf0e588e50061c125e5cf5683f3e8a956c5b58c993b4f313c10fc05e2061"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "bucket": "cumulative_runs/paid",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "snapshot_sha256": "6fe831a0b5474b7d6fe4cb757cd4d304732944b56faa48734dec45b8faedc2f0",
      "plan_sha256": "cd59bc369ccefadb37d6ab2aa0cf40ba557dc6b3d06ee6e13e172e1ee7518759",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 9,
      "observed_tokens": 95017,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 9,
          "observed_tokens": 95017,
          "input_tokens": 92656,
          "output_tokens": 2361,
          "cached_input_tokens": 80000,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "aliases_contain_py": true,
              "first_tokens": true,
              "keyword_count": true,
              "lexer_name": true,
              "name_count": true,
              "text_tokens": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "aliases_contain_py": true,
              "first_tokens": true,
              "keyword_count": true,
              "lexer_name": true,
              "name_count": true,
              "text_tokens": true
            }
          },
          "answer_sha256": "595cdc61a5e509a10ab39e6c6aa427fdb98d1e5780859511fa4e0feadc8aff90"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "bucket": "cumulative_runs/paid",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "snapshot_sha256": "6fe831a0b5474b7d6fe4cb757cd4d304732944b56faa48734dec45b8faedc2f0",
      "plan_sha256": "1eda0250dd84d26d329fd7bc82118007c5a5d544555aca1638aecf179e2121eb",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 10,
      "observed_tokens": 143326,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 10,
          "observed_tokens": 143326,
          "input_tokens": 137186,
          "output_tokens": 6140,
          "cached_input_tokens": 121472,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comment_token_str": true,
              "keyword_token_parent": true,
              "name_token_parent": true,
              "number_token_str": true,
              "raw_first_line": true,
              "raw_line_count": true,
              "string_token_str": true,
              "style_background": true,
              "style_class": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comment_token_str": true,
              "keyword_token_parent": true,
              "name_token_parent": true,
              "number_token_str": true,
              "raw_first_line": true,
              "raw_line_count": true,
              "string_token_str": true,
              "style_background": true,
              "style_class": true
            }
          },
          "answer_sha256": "ee400cf680e372e15301322cb22319b52e6625ccb6cef58b4baa93002d9c4bb6"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "bucket": "cumulative_runs/paid",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
      "plan_sha256": "53e28b47a2a30d46677e77a87d5b734b565ca1f7fae62605ce16aa74baf3c9b2",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 220569,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 32595,
          "input_tokens": 32242,
          "output_tokens": 353,
          "cached_input_tokens": 17792,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 187974,
          "input_tokens": 184707,
          "output_tokens": 3267,
          "cached_input_tokens": 121216,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 81100
      }
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "bucket": "cumulative_runs/paid",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
      "plan_sha256": "040752ebd1c53eb846ff6f8c95bef96a30dfa35bc835abbb65b0d0303e687d83",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 19,
      "observed_tokens": 251756,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 7,
          "observed_tokens": 35595,
          "input_tokens": 33801,
          "output_tokens": 1794,
          "cached_input_tokens": 27008,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 216161,
          "input_tokens": 212136,
          "output_tokens": 4025,
          "cached_input_tokens": 196736,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 45227
      }
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "bucket": "cumulative_runs/paid",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
      "plan_sha256": "b0277ed928cbe361fca8fe32c4af0262c23795218feaed4e380fe4a39a646c37",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 12,
      "observed_tokens": 89598,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "prefix_cap",
          "requests": 12,
          "observed_tokens": 89598,
          "input_tokens": 88155,
          "output_tokens": 1443,
          "cached_input_tokens": 76416,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "bucket": "cumulative_runs/paid",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
      "plan_sha256": "4e82e5699fd7227616733e6a25ad6175945d069eff21805a6e4172bb522d7f06",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 17,
      "observed_tokens": 316108,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 5,
          "observed_tokens": 37922,
          "input_tokens": 35585,
          "output_tokens": 2337,
          "cached_input_tokens": 24704,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 278186,
          "input_tokens": 274585,
          "output_tokens": 3601,
          "cached_input_tokens": 259200,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 62360
      }
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "bucket": "cumulative_runs/paid",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
      "plan_sha256": "96d663e5e4c103a51bca2b6cfe39c44dc88926d63777c1cfe47d6288b60659e9",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 13,
      "observed_tokens": 102881,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 6,
          "observed_tokens": 28163,
          "input_tokens": 26871,
          "output_tokens": 1292,
          "cached_input_tokens": 20736,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 23397,
          "input_tokens": 23108,
          "output_tokens": 289,
          "cached_input_tokens": 17920,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "b_type": true,
              "byte_to_int": true,
              "ensure_str": true,
              "int_to_byte": true,
              "iterbytes": true,
              "moves_xrange_is_range": true,
              "raise_from": true,
              "u_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "b_type": true,
              "byte_to_int": true,
              "ensure_str": true,
              "int_to_byte": true,
              "iterbytes": true,
              "moves_xrange_is_range": true,
              "raise_from": true,
              "u_type": true
            }
          },
          "answer_sha256": "6a36b2432036761237ac3c9e6147e716eb579bb72620c8aa9856d0b167dce58d"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 51321,
          "input_tokens": 50482,
          "output_tokens": 839,
          "cached_input_tokens": 41728,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "answer_sha256": "f9b51cfc33c8e070c53ba4acbd0c1a1a1ee224f077dd7f725e9e041abcf6698f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 39668
      }
    },
    {
      "run_id": "cumulative_runs/paid/six-python",
      "bucket": "cumulative_runs/paid",
      "task_id": "six-python",
      "source_group": "benjaminp-six",
      "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
      "plan_sha256": "8d52c2471dfc87cd8751f4b9e84c275ea7cb5007729a7d0213c5e892f4bc3102",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 4100,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 4100,
          "input_tokens": 3862,
          "output_tokens": 238,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binary_type": true,
              "class_types": true,
              "integer_types": true,
              "is_python_three": true,
              "is_python_two": true,
              "maxsize_positive": true,
              "string_types": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binary_type": true,
              "class_types": true,
              "integer_types": true,
              "is_python_three": true,
              "is_python_two": true,
              "maxsize_positive": true,
              "string_types": true
            }
          },
          "answer_sha256": "118dc2455ed4a39961c4081ecc42c6d7c1e23e16d873c53e5a7e512b0495cda0"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "bucket": "cumulative_runs/paid",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "snapshot_sha256": "150744eb5936fea7f5e90f343b0519d9b9b7f6887be8e4c47026e767216b4626",
      "plan_sha256": "7347d1413e96c6a2889623a97fe6bfa50c96fb79dc07a94423331ffeb4f1f024",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 22210,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 22210,
          "input_tokens": 21182,
          "output_tokens": 1028,
          "cached_input_tokens": 15744,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "irange_two_to_three": true,
              "keys_after_setdefault": true,
              "peek_first": true,
              "peek_last": true,
              "set_intersection": true,
              "set_union": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "irange_two_to_three": true,
              "keys_after_setdefault": true,
              "peek_first": true,
              "peek_last": true,
              "set_intersection": true,
              "set_union": true
            }
          },
          "answer_sha256": "248b997edfe2b1176f087588bf5f0115eb318588d6018d0d4ff8f9b8b711b2f1"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "bucket": "cumulative_runs/paid",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "snapshot_sha256": "150744eb5936fea7f5e90f343b0519d9b9b7f6887be8e4c47026e767216b4626",
      "plan_sha256": "af3552156e5283e660c6e939e2e1e7dc5c742a0597970e54c41f679f4aefaa79",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 10,
      "observed_tokens": 85314,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 10,
          "observed_tokens": 85314,
          "input_tokens": 83803,
          "output_tokens": 1511,
          "cached_input_tokens": 70528,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_ops": true,
              "bisect_left_of_three": true,
              "index_of_three": true,
              "irange_two_to_four": true,
              "key_order": true,
              "slice_middle": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_ops": true,
              "bisect_left_of_three": true,
              "index_of_three": true,
              "irange_two_to_four": true,
              "key_order": true,
              "slice_middle": true
            }
          },
          "answer_sha256": "fdcdcfe8de43a315ca533b6622c41a50a5beeb56571f30dae686dbba02e385f7"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "bucket": "cumulative_runs/paid",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
      "plan_sha256": "3c0e1c9e123a748bf388b5c68dfe6c261e0c38454ee8f99a70c92eeda65bc51d",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 17,
      "observed_tokens": 261508,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 5,
          "observed_tokens": 36893,
          "input_tokens": 34982,
          "output_tokens": 1911,
          "cached_input_tokens": 26752,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 224615,
          "input_tokens": 219296,
          "output_tokens": 5319,
          "cached_input_tokens": 206976,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 48268
      }
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "bucket": "cumulative_runs/paid",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
      "plan_sha256": "9062a89a8e76becac731c1c876ca69a8a8063886c131ae7554854bb408df118b",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 4,
      "observed_tokens": 28981,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 4,
          "observed_tokens": 28981,
          "input_tokens": 27063,
          "output_tokens": 1918,
          "cached_input_tokens": 18688,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "exc_name": true,
              "has_orm_attr": false,
              "integer_python_type": true,
              "literal_bind_has_param": true,
              "string_length": true,
              "text_clause_str": true,
              "version_major": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "exc_name": true,
              "has_orm_attr": false,
              "integer_python_type": true,
              "literal_bind_has_param": true,
              "string_length": true,
              "text_clause_str": true,
              "version_major": true
            }
          },
          "answer_sha256": "0910391180f123fa93e8c714126a77f7e4841f781d741b340f6290194c97470a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-format",
      "bucket": "cumulative_runs/paid",
      "task_id": "sqlparse-format",
      "source_group": "andialbrecht-sqlparse",
      "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
      "plan_sha256": "a1b73aa8964888a21d12a4a012529b8885042b1ce9288a585520dd64825cd215",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 1,
      "observed_tokens": 1769,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "pi_actor",
          "requests": 1,
          "observed_tokens": 1769,
          "input_tokens": 1616,
          "output_tokens": 153,
          "cached_input_tokens": 896,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "bucket": "cumulative_runs/paid",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
      "plan_sha256": "caebb7f4511e91797040ad06a6e435ac11362a4525ca15eb76b90b4719b4bb17",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 11,
      "observed_tokens": 147064,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 22960,
          "input_tokens": 22254,
          "output_tokens": 706,
          "cached_input_tokens": 10752,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 71090,
          "input_tokens": 69319,
          "output_tokens": 1771,
          "cached_input_tokens": 34304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "answer_sha256": "ed58285199ffcb4931e4dce856b353bae209168ecf55f505ebe42208732ccc8f"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 53014,
          "input_tokens": 51653,
          "output_tokens": 1361,
          "cached_input_tokens": 38400,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "answer_sha256": "ed58285199ffcb4931e4dce856b353bae209168ecf55f505ebe42208732ccc8f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 89881
      }
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "bucket": "cumulative_runs/paid",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
      "plan_sha256": "2e34cf971747beb1177cb890595dc9d104186957a3362247a8e0dd05fc197afb",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 238700,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 44246,
          "input_tokens": 42643,
          "output_tokens": 1603,
          "cached_input_tokens": 19456,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 194454,
          "input_tokens": 183147,
          "output_tokens": 11307,
          "cached_input_tokens": 144128,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 124625
      }
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-options",
      "bucket": "cumulative_runs/paid",
      "task_id": "tabulate-options",
      "source_group": "astanin-python-tabulate",
      "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
      "plan_sha256": "d0491973fc11bf10de3fbdaff8e23b27389adc3058221efbde0a0d2176368168",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 52821,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 52821,
          "input_tokens": 46460,
          "output_tokens": 6361,
          "cached_input_tokens": 18304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "column_align": true,
              "disable_numparse": true,
              "float_fmt": true,
              "missing_val": true,
              "numalign_left": true,
              "separated_format": true,
              "show_index": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "column_align": true,
              "disable_numparse": true,
              "float_fmt": true,
              "missing_val": true,
              "numalign_left": true,
              "separated_format": true,
              "show_index": true
            }
          },
          "answer_sha256": "914ea35eae7aa25816a7548388a4c7b267adf0674a0f8d03bacefc1b676d4c63"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/toml-parse",
      "bucket": "cumulative_runs/paid",
      "task_id": "toml-parse",
      "source_group": "uiri-toml",
      "snapshot_sha256": "102b96e7a074f26f7612112d466446f3822fc6ba7a7585801668dc5c1384fb23",
      "plan_sha256": "016c03e4c887ed39260a24b1ddac3d74755e1551850cb072a16228f65b20fc22",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 12416,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 12416,
          "input_tokens": 12171,
          "output_tokens": 245,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "active": true,
              "owner_name": true,
              "ports": true,
              "root_keys_sorted": true,
              "section_order": true,
              "title": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "active": true,
              "owner_name": true,
              "ports": true,
              "root_keys_sorted": true,
              "section_order": true,
              "title": true
            }
          },
          "answer_sha256": "855dccd0ca92c816ced89647e165b6ca8c8daafd427d96bf75730228963fd498"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "bucket": "cumulative_runs/paid",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "snapshot_sha256": "102b96e7a074f26f7612112d466446f3822fc6ba7a7585801668dc5c1384fb23",
      "plan_sha256": "a719f56a31d586de7c2606212e524ea1b7d16c02be53e2d14d0b61acd08ad3d8",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 28199,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 28199,
          "input_tokens": 26772,
          "output_tokens": 1427,
          "cached_input_tokens": 19072,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dumped_lines": true,
              "dumps_type": true,
              "inline_point": true,
              "names": true,
              "roundtrip_equal": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dumped_lines": true,
              "dumps_type": true,
              "inline_point": true,
              "names": true,
              "roundtrip_equal": true
            }
          },
          "answer_sha256": "8c466b5fd4f300520d3fef82e2936315543d49709f2f818c2afb8b74e2c509ff"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "bucket": "cumulative_runs/paid",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "plan_sha256": "8ecff82ebcb72259fe2c1782cfad648aa1b4f05c81d0754e4e18626189072d0e",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 15,
      "observed_tokens": 257429,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 4,
          "observed_tokens": 37255,
          "input_tokens": 36762,
          "output_tokens": 493,
          "cached_input_tokens": 19968,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 160402,
          "input_tokens": 158725,
          "output_tokens": 1677,
          "cached_input_tokens": 147456,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "date_as_string": true,
              "date_type": true,
              "datetime_type": true,
              "local_microsecond": true,
              "offsets_equal": true,
              "time_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "date_as_string": true,
              "date_type": true,
              "datetime_type": true,
              "local_microsecond": true,
              "offsets_equal": true,
              "time_type": true
            }
          },
          "answer_sha256": "102bdde551ace67fa9b7fc2ec42952c22ce5537ad92ee1c7c67c356d9a4219b5"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 59772,
          "input_tokens": 58674,
          "output_tokens": 1098,
          "cached_input_tokens": 32512,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "date_as_string": true,
              "date_type": true,
              "datetime_type": true,
              "local_microsecond": true,
              "offsets_equal": true,
              "time_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "date_as_string": true,
              "date_type": true,
              "datetime_type": true,
              "local_microsecond": true,
              "offsets_equal": true,
              "time_type": true
            }
          },
          "answer_sha256": "3a643d94572b61225a9e78bf6eee6ce1d06f9ac9b44adb53407545cd4f54b9bc"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 93641
      }
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "bucket": "cumulative_runs/paid",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "plan_sha256": "47ca444008beb3a15a5a2a423467df383277d79a8fcb8cb973fa0ef4ed89d607",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 16,
      "observed_tokens": 248860,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 4,
          "observed_tokens": 27361,
          "input_tokens": 26676,
          "output_tokens": 685,
          "cached_input_tokens": 16768,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 221499,
          "input_tokens": 214716,
          "output_tokens": 6783,
          "cached_input_tokens": 150784,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 64489
      }
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "bucket": "cumulative_runs/paid",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "snapshot_sha256": "ec0bd7c7eba9a1e87279e08be8edc5427788e80e639ad16c4832953426e3e75a",
      "plan_sha256": "2c26f1c6d8cd20e8762c6bdd2a2efa15d17e45699e1a647077875ed29fb4173f",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 6,
      "observed_tokens": 34434,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 34434,
          "input_tokens": 33488,
          "output_tokens": 946,
          "cached_input_tokens": 25856,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "compose_result": true,
              "curry_add_one": true,
              "has_curry": true,
              "memoize_calls": true,
              "merge_with_sum": true,
              "pipe_result": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "compose_result": true,
              "curry_add_one": true,
              "has_curry": true,
              "memoize_calls": true,
              "merge_with_sum": true,
              "pipe_result": true
            }
          },
          "answer_sha256": "90aa8c997948d14af5d752aa8e106fbeca08cb8ef130f165dbffb4e932f1655a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "bucket": "cumulative_runs/paid",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "snapshot_sha256": "ec0bd7c7eba9a1e87279e08be8edc5427788e80e639ad16c4832953426e3e75a",
      "plan_sha256": "f6ff56e685ac52420a000d1d9320f7c314ea2ce3b0f5eb13e04f0f24c2ec445b",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 6,
      "observed_tokens": 29636,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 29636,
          "input_tokens": 28769,
          "output_tokens": 867,
          "cached_input_tokens": 20992,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "groupby_parity": true,
              "interleave": true,
              "partition": true,
              "sliding_window": true,
              "unique": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "groupby_parity": true,
              "interleave": true,
              "partition": true,
              "sliding_window": true,
              "unique": true
            }
          },
          "answer_sha256": "131321d978e45b363e63376a5d7e8e132b84c1926ab1360ee28009f65959a71a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "bucket": "cumulative_runs/paid",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
      "plan_sha256": "1e6a6caf74f10e6110c84e51fbe4ad3d26cc172fca48bea6b0551198ed554f8e",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 11,
      "observed_tokens": 121051,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 4,
          "observed_tokens": 29670,
          "input_tokens": 29143,
          "output_tokens": 527,
          "cached_input_tokens": 16000,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 32386,
          "input_tokens": 31793,
          "output_tokens": 593,
          "cached_input_tokens": 29952,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "answer_sha256": "eed21681c8f31ee0cd5aaf462a31be658e3ea0068d38b17179c55ba4b58c32cb"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 58995,
          "input_tokens": 58131,
          "output_tokens": 864,
          "cached_input_tokens": 44032,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "answer_sha256": "d34c696a01cd0bedd761c8fd24261552a72932f9fdf5016adcc010cb9bddcb4a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 62556
      }
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-url",
      "bucket": "cumulative_runs/paid",
      "task_id": "urllib3-url",
      "source_group": "urllib3-urllib3",
      "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
      "plan_sha256": "0d34c1672c19a48ae6bd947aaaeba22c9f5a4428dc6bd18f5e7676e7422764ab",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9336,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9336,
          "input_tokens": 8981,
          "output_tokens": 355,
          "cached_input_tokens": 2560,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "fragment": true,
              "host": true,
              "hostname_lowercased": true,
              "path": true,
              "port": true,
              "query": true,
              "request_uri": true,
              "scheme": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "fragment": true,
              "host": true,
              "hostname_lowercased": true,
              "path": true,
              "port": true,
              "query": true,
              "request_uri": true,
              "scheme": true
            }
          },
          "answer_sha256": "fb37510526480269bb094d3e314d801b83d762c75db961a39ec8ae4520db9154"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "bucket": "cumulative_runs/paid",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "snapshot_sha256": "d8c89cb9ac84ac59792b133740fbed0f5b3ea44b7de596afa5f5080490e6dda9",
      "plan_sha256": "216adfc31a9549697b391b96bb40f404d7c8b78ee02845ddc25cbc54ad0fc6cf",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 12,
      "observed_tokens": 99711,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "prefix_cap",
          "requests": 12,
          "observed_tokens": 99711,
          "input_tokens": 98529,
          "output_tokens": 1182,
          "cached_input_tokens": 86400,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-schema",
      "bucket": "cumulative_runs/paid",
      "task_id": "voluptuous-schema",
      "source_group": "alecthomas-voluptuous",
      "snapshot_sha256": "d8c89cb9ac84ac59792b133740fbed0f5b3ea44b7de596afa5f5080490e6dda9",
      "plan_sha256": "7491c6741ae755a948965bb01520723df6e2898d83f1fef8619411693e989192",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 27835,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 27835,
          "input_tokens": 27153,
          "output_tokens": 682,
          "cached_input_tokens": 15104,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "applied_defaults": true,
              "role_default": true,
              "schema_class": true,
              "valid_output_keys": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "applied_defaults": true,
              "role_default": true,
              "schema_class": true,
              "valid_output_keys": true
            }
          },
          "answer_sha256": "841ebb3cbdcea5cab5f8fece5f93f1ae28217042c5307dfdb1220e309445c6e3"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "bucket": "cumulative_runs/paid",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "snapshot_sha256": "c6693b2738e67b19204da9be060d4d3b6c547ef50fa0ab0be9190e1dd6377c41",
      "plan_sha256": "b8bd2a924fd7aeac08350d60159f66060cdb22ec4e7bd1219ef846ed961e6784",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 13246,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "pi_actor",
          "requests": 3,
          "observed_tokens": 13246,
          "input_tokens": 11341,
          "output_tokens": 1905,
          "cached_input_tokens": 6528,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/wheel-tags",
      "bucket": "cumulative_runs/paid",
      "task_id": "wheel-tags",
      "source_group": "pypa-wheel",
      "snapshot_sha256": "c6693b2738e67b19204da9be060d4d3b6c547ef50fa0ab0be9190e1dd6377c41",
      "plan_sha256": "5f0c67372a79527e9a92724266eee76e7d83eeef4e9b2eb458e2a144d77c1373",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 10520,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 10520,
          "input_tokens": 10046,
          "output_tokens": 474,
          "cached_input_tokens": 6656,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "abi_tag": true,
              "has_wheelfile_attr": false,
              "parts": true,
              "platform_tag": true,
              "python_tag": true,
              "tag_string": true,
              "version_major": true,
              "wheelfile_class": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "abi_tag": true,
              "has_wheelfile_attr": false,
              "parts": true,
              "platform_tag": true,
              "python_tag": true,
              "tag_string": true,
              "version_major": true,
              "wheelfile_class": true
            }
          },
          "answer_sha256": "c4ab804a42dda381d576b7081b2610ea229531661bae3c7b247a7af913871c6f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-parse",
      "bucket": "cumulative_runs/paid",
      "task_id": "xmltodict-parse",
      "source_group": "martinblech-xmltodict",
      "snapshot_sha256": "2e0f2b772f66fc2c4ad7a4bec0935666abb63dd8b1cdec3d86f08593914933aa",
      "plan_sha256": "4c17f054c8c785ae794281a0b16eb21d517a08cdbfa998aefb06a39f3df0f53e",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 8790,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 8790,
          "input_tokens": 8359,
          "output_tokens": 431,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "attr_dict": true,
              "empty_tag": true,
              "list_handling": true,
              "parsed": true,
              "root_keys": true,
              "text_value": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "attr_dict": true,
              "empty_tag": true,
              "list_handling": true,
              "parsed": true,
              "root_keys": true,
              "text_value": true
            }
          },
          "answer_sha256": "648d017787e482a7008ec164e43202885ddc398872a5e4c61043b066d27ec492"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-unparse",
      "bucket": "cumulative_runs/paid",
      "task_id": "xmltodict-unparse",
      "source_group": "martinblech-xmltodict",
      "snapshot_sha256": "2e0f2b772f66fc2c4ad7a4bec0935666abb63dd8b1cdec3d86f08593914933aa",
      "plan_sha256": "f5d0ed044c14fe26070a785c97d2bdf13216edd1474ed9e93d2a1226a0b4eb19",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9037,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9037,
          "input_tokens": 8289,
          "output_tokens": 748,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains_attr": true,
              "has_expat": true,
              "has_unparse": true,
              "starts_with_root": true,
              "unparsed": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains_attr": true,
              "has_expat": true,
              "has_unparse": true,
              "starts_with_root": true,
              "unparsed": true
            }
          },
          "answer_sha256": "118bd4e68134fe6332437f10d9b36ae3499ed3507acc178f3f70f1fd5df61e06"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/cerberus-errors",
      "bucket": "cumulative_runs/deployed",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
      "plan_sha256": "3b035e724f126d8b0f3dfcd34db0f0bc541330dfe02f42701a1102fb6abff7a8",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 20213,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 20213,
          "input_tokens": 19417,
          "output_tokens": 796,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "answer_sha256": "80e1c4b8323ab5a2a3b867ef2142a33621c561edf67a718c30c18221c476fe57"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/dotenv-stream",
      "bucket": "cumulative_runs/deployed",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
      "plan_sha256": "03b0e8838e1198bff1a5388a6b39e961c6cac9919026278ca3c096c80a0432db",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 15833,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 15833,
          "input_tokens": 15098,
          "output_tokens": 735,
          "cached_input_tokens": 8320,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "answer_sha256": "f145ab8736a8abeb661e793aa662a8c7d612b877e0011ccf7f061a5d7d388475"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "bucket": "cumulative_runs/deployed",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "plan_sha256": "f91b30b78d3459e264ce957954cc9ae1ca335bd2ed4fda2492d92c606f35cf3e",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 79050,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 33650,
          "input_tokens": 32959,
          "output_tokens": 691,
          "cached_input_tokens": 17152,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 45400,
          "input_tokens": 44855,
          "output_tokens": 545,
          "cached_input_tokens": 35456,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "answer_sha256": "33906c7535240c862b64745dc4a1037598bb3e301df3d26b1747fd01dd9e2f30"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 77200
      }
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "bucket": "cumulative_runs/deployed",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "plan_sha256": "9e28d57ad8c862bcf9448372e74ca05b70cf9e6542be931152861e19c78b0102",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 13,
      "observed_tokens": 206300,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 45516,
          "input_tokens": 44151,
          "output_tokens": 1365,
          "cached_input_tokens": 19840,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 10,
          "observed_tokens": 160784,
          "input_tokens": 152502,
          "output_tokens": 8282,
          "cached_input_tokens": 119808,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "answer_sha256": "ba83d0b182c54b06da1943ae9474bdcd16eb2f7403be455da2ef6a20ef548d67"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 123601
      }
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "bucket": "cumulative_runs/deployed",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "plan_sha256": "4a3c988ecfe00da15d4dda4d409b16af4a2f263efddd91ddd308bef5d4ccf07c",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 100078,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 60929,
          "input_tokens": 60586,
          "output_tokens": 343,
          "cached_input_tokens": 31744,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 39149,
          "input_tokens": 37035,
          "output_tokens": 2114,
          "cached_input_tokens": 6528,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "answer_sha256": "f0b3d43a3d9f7f38138ffbc96bdf0ad168d606ca85c0662b8cde300027e18a7a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 110194
      }
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "bucket": "cumulative_runs/deployed",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "plan_sha256": "70d416cd4bb9239ffe277831e80abfe9a19ecba6f375e2cf490a5e3bf04f26e7",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 12,
      "observed_tokens": 92923,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "prefix_cap",
          "requests": 12,
          "observed_tokens": 92923,
          "input_tokens": 90801,
          "output_tokens": 2122,
          "cached_input_tokens": 78208,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "bucket": "cumulative_runs/deployed",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "plan_sha256": "f5b802df07a8d5fd6af168b3fbe58ffe24efb1d396b594193ecbfa6317b9fa4b",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 244370,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 25531,
          "input_tokens": 24355,
          "output_tokens": 1176,
          "cached_input_tokens": 10496,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 218839,
          "input_tokens": 215264,
          "output_tokens": 3575,
          "cached_input_tokens": 172416,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 97045
      }
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "bucket": "cumulative_runs/deployed",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
      "plan_sha256": "a5c13e54eb8cdd0bd905b50c30eb8b2853f1f64a5e34b25a18f120b51ab03d71",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 7,
      "observed_tokens": 40583,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 7,
          "observed_tokens": 40583,
          "input_tokens": 39480,
          "output_tokens": 1103,
          "cached_input_tokens": 29952,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "answer_sha256": "9468d175987fd6308e95b2f35172dfce33dd21a34fc460dc7980244fa58a483f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "bucket": "cumulative_runs/deployed",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
      "plan_sha256": "4b6c550f338a2838f4a3e5439fd3cbc57bb21ca9bb55c8d8fa9911a525ba88ff",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 8,
      "observed_tokens": 135759,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 22880,
          "input_tokens": 21844,
          "output_tokens": 1036,
          "cached_input_tokens": 10240,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 112879,
          "input_tokens": 109614,
          "output_tokens": 3265,
          "cached_input_tokens": 96896,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "answer_sha256": "ed58285199ffcb4931e4dce856b353bae209168ecf55f505ebe42208732ccc8f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 64817
      }
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "bucket": "cumulative_runs/deployed",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
      "plan_sha256": "fdb810bfd8e07a80f7834bd734869c446f4d3bc6465ca0c30a3ece6eb2fd3ae0",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 49185,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 20152,
          "input_tokens": 19782,
          "output_tokens": 370,
          "cached_input_tokens": 11264,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 29033,
          "input_tokens": 28544,
          "output_tokens": 489,
          "cached_input_tokens": 23552,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "answer_sha256": "d34c696a01cd0bedd761c8fd24261552a72932f9fdf5016adcc010cb9bddcb4a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 54818
      }
    }
  ],
  "requests": [
    {
      "run_id": "s4b_paid_runs/cache-behavior",
      "task_id": "cache-behavior",
      "source_group": "tkem-cachetools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1413,
      "output_tokens": 106,
      "cached_input_tokens": 256,
      "uncached_input_tokens": 1157,
      "reasoning_tokens_included_in_output": 31,
      "observed_tokens": 1519,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/cache-behavior",
      "task_id": "cache-behavior",
      "source_group": "tkem-cachetools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8743,
      "output_tokens": 1026,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 7335,
      "reasoning_tokens_included_in_output": 985,
      "observed_tokens": 9769,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/cache-keys",
      "task_id": "cache-keys",
      "source_group": "tkem-cachetools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1373,
      "output_tokens": 85,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 477,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1458,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/cache-keys",
      "task_id": "cache-keys",
      "source_group": "tkem-cachetools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5126,
      "output_tokens": 293,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 3718,
      "reasoning_tokens_included_in_output": 256,
      "observed_tokens": 5419,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1428,
      "output_tokens": 111,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 532,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 1539,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10066,
      "output_tokens": 119,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 8530,
      "reasoning_tokens_included_in_output": 46,
      "observed_tokens": 10185,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10273,
      "output_tokens": 173,
      "cached_input_tokens": 10112,
      "uncached_input_tokens": 161,
      "reasoning_tokens_included_in_output": 101,
      "observed_tokens": 10446,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14610,
      "output_tokens": 86,
      "cached_input_tokens": 10368,
      "uncached_input_tokens": 4242,
      "reasoning_tokens_included_in_output": 14,
      "observed_tokens": 14696,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17949,
      "output_tokens": 80,
      "cached_input_tokens": 14592,
      "uncached_input_tokens": 3357,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 18029,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20063,
      "output_tokens": 1058,
      "cached_input_tokens": 17920,
      "uncached_input_tokens": 2143,
      "reasoning_tokens_included_in_output": 798,
      "observed_tokens": 21121,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6898,
      "output_tokens": 101,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5362,
      "reasoning_tokens_included_in_output": 29,
      "observed_tokens": 6999,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10252,
      "output_tokens": 91,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 3340,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 10343,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8673,
      "output_tokens": 114,
      "cached_input_tokens": 2560,
      "uncached_input_tokens": 6113,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 8787,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8534,
      "output_tokens": 200,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 5462,
      "reasoning_tokens_included_in_output": 128,
      "observed_tokens": 8734,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10555,
      "output_tokens": 179,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 1851,
      "reasoning_tokens_included_in_output": 107,
      "observed_tokens": 10734,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9499,
      "output_tokens": 513,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 3739,
      "reasoning_tokens_included_in_output": 441,
      "observed_tokens": 10012,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11695,
      "output_tokens": 90,
      "cached_input_tokens": 9984,
      "uncached_input_tokens": 1711,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 11785,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12666,
      "output_tokens": 1123,
      "cached_input_tokens": 11776,
      "uncached_input_tokens": 890,
      "reasoning_tokens_included_in_output": 857,
      "observed_tokens": 13789,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-types",
      "task_id": "click-types",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1428,
      "output_tokens": 88,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 532,
      "reasoning_tokens_included_in_output": 17,
      "observed_tokens": 1516,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-types",
      "task_id": "click-types",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10995,
      "output_tokens": 257,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 9587,
      "reasoning_tokens_included_in_output": 201,
      "observed_tokens": 11252,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-types",
      "task_id": "click-types",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11873,
      "output_tokens": 62,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 737,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 11935,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1497,
      "output_tokens": 260,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 601,
      "reasoning_tokens_included_in_output": 158,
      "observed_tokens": 1757,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9782,
      "output_tokens": 404,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 8118,
      "reasoning_tokens_included_in_output": 362,
      "observed_tokens": 10186,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20314,
      "output_tokens": 433,
      "cached_input_tokens": 10112,
      "uncached_input_tokens": 10202,
      "reasoning_tokens_included_in_output": 392,
      "observed_tokens": 20747,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23720,
      "output_tokens": 761,
      "cached_input_tokens": 20736,
      "uncached_input_tokens": 2984,
      "reasoning_tokens_included_in_output": 690,
      "observed_tokens": 24481,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18146,
      "output_tokens": 523,
      "cached_input_tokens": 2944,
      "uncached_input_tokens": 15202,
      "reasoning_tokens_included_in_output": 461,
      "observed_tokens": 18669,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-normalization",
      "task_id": "packaging-normalization",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1445,
      "output_tokens": 101,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 549,
      "reasoning_tokens_included_in_output": 30,
      "observed_tokens": 1546,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-normalization",
      "task_id": "packaging-normalization",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7276,
      "output_tokens": 697,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5740,
      "reasoning_tokens_included_in_output": 390,
      "observed_tokens": 7973,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1552,
      "output_tokens": 83,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 656,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1635,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11374,
      "output_tokens": 146,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 9838,
      "reasoning_tokens_included_in_output": 74,
      "observed_tokens": 11520,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11906,
      "output_tokens": 230,
      "cached_input_tokens": 11520,
      "uncached_input_tokens": 386,
      "reasoning_tokens_included_in_output": 174,
      "observed_tokens": 12136,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4826,
      "output_tokens": 135,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 3290,
      "reasoning_tokens_included_in_output": 63,
      "observed_tokens": 4961,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8028,
      "output_tokens": 72,
      "cached_input_tokens": 4864,
      "uncached_input_tokens": 3164,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8100,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10639,
      "output_tokens": 90,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 2575,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 10729,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10551,
      "output_tokens": 349,
      "cached_input_tokens": 4864,
      "uncached_input_tokens": 5687,
      "reasoning_tokens_included_in_output": 276,
      "observed_tokens": 10900,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10957,
      "output_tokens": 89,
      "cached_input_tokens": 5248,
      "uncached_input_tokens": 5709,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 11046,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10877,
      "output_tokens": 318,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 5117,
      "reasoning_tokens_included_in_output": 203,
      "observed_tokens": 11195,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11857,
      "output_tokens": 219,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 721,
      "reasoning_tokens_included_in_output": 109,
      "observed_tokens": 12076,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13058,
      "output_tokens": 342,
      "cached_input_tokens": 12032,
      "uncached_input_tokens": 1026,
      "reasoning_tokens_included_in_output": 236,
      "observed_tokens": 13400,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13420,
      "output_tokens": 379,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 236,
      "reasoning_tokens_included_in_output": 243,
      "observed_tokens": 13799,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14503,
      "output_tokens": 267,
      "cached_input_tokens": 13696,
      "uncached_input_tokens": 807,
      "reasoning_tokens_included_in_output": 194,
      "observed_tokens": 14770,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15183,
      "output_tokens": 679,
      "cached_input_tokens": 14720,
      "uncached_input_tokens": 463,
      "reasoning_tokens_included_in_output": 590,
      "observed_tokens": 15862,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15898,
      "output_tokens": 1022,
      "cached_input_tokens": 15744,
      "uncached_input_tokens": 154,
      "reasoning_tokens_included_in_output": 886,
      "observed_tokens": 16920,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1653,
      "output_tokens": 102,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 757,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1755,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2466,
      "output_tokens": 121,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 802,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 2587,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3860,
      "output_tokens": 118,
      "cached_input_tokens": 2560,
      "uncached_input_tokens": 1300,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 3978,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4404,
      "output_tokens": 120,
      "cached_input_tokens": 3968,
      "uncached_input_tokens": 436,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 4524,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5086,
      "output_tokens": 84,
      "cached_input_tokens": 4480,
      "uncached_input_tokens": 606,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 5170,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5846,
      "output_tokens": 73,
      "cached_input_tokens": 5120,
      "uncached_input_tokens": 726,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 5919,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6384,
      "output_tokens": 88,
      "cached_input_tokens": 5888,
      "uncached_input_tokens": 496,
      "reasoning_tokens_included_in_output": 30,
      "observed_tokens": 6472,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6492,
      "output_tokens": 98,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 220,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 6590,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7106,
      "output_tokens": 251,
      "cached_input_tokens": 6528,
      "uncached_input_tokens": 578,
      "reasoning_tokens_included_in_output": 195,
      "observed_tokens": 7357,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1653,
      "output_tokens": 126,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 757,
      "reasoning_tokens_included_in_output": 20,
      "observed_tokens": 1779,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5054,
      "output_tokens": 174,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 3390,
      "reasoning_tokens_included_in_output": 70,
      "observed_tokens": 5228,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7403,
      "output_tokens": 131,
      "cached_input_tokens": 5120,
      "uncached_input_tokens": 2283,
      "reasoning_tokens_included_in_output": 60,
      "observed_tokens": 7534,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7922,
      "output_tokens": 136,
      "cached_input_tokens": 7296,
      "uncached_input_tokens": 626,
      "reasoning_tokens_included_in_output": 62,
      "observed_tokens": 8058,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10967,
      "output_tokens": 90,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 3031,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 11057,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12106,
      "output_tokens": 86,
      "cached_input_tokens": 11008,
      "uncached_input_tokens": 1098,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 12192,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12918,
      "output_tokens": 323,
      "cached_input_tokens": 12160,
      "uncached_input_tokens": 758,
      "reasoning_tokens_included_in_output": 249,
      "observed_tokens": 13241,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14464,
      "output_tokens": 306,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 1280,
      "reasoning_tokens_included_in_output": 249,
      "observed_tokens": 14770,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10467,
      "output_tokens": 101,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 2531,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 10568,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12879,
      "output_tokens": 141,
      "cached_input_tokens": 10496,
      "uncached_input_tokens": 2383,
      "reasoning_tokens_included_in_output": 67,
      "observed_tokens": 13020,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14059,
      "output_tokens": 118,
      "cached_input_tokens": 12928,
      "uncached_input_tokens": 1131,
      "reasoning_tokens_included_in_output": 44,
      "observed_tokens": 14177,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15499,
      "output_tokens": 241,
      "cached_input_tokens": 14080,
      "uncached_input_tokens": 1419,
      "reasoning_tokens_included_in_output": 167,
      "observed_tokens": 15740,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16136,
      "output_tokens": 191,
      "cached_input_tokens": 15616,
      "uncached_input_tokens": 520,
      "reasoning_tokens_included_in_output": 117,
      "observed_tokens": 16327,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17693,
      "output_tokens": 424,
      "cached_input_tokens": 16256,
      "uncached_input_tokens": 1437,
      "reasoning_tokens_included_in_output": 367,
      "observed_tokens": 18117,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1672,
      "output_tokens": 86,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 776,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 1758,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1846,
      "output_tokens": 77,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 182,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 1923,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4045,
      "output_tokens": 126,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 2125,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 4171,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7744,
      "output_tokens": 423,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 3648,
      "reasoning_tokens_included_in_output": 285,
      "observed_tokens": 8167,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11529,
      "output_tokens": 545,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 3465,
      "reasoning_tokens_included_in_output": 451,
      "observed_tokens": 12074,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-basic",
      "task_id": "cerberus-basic",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1501,
      "output_tokens": 133,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 605,
      "reasoning_tokens_included_in_output": 59,
      "observed_tokens": 1634,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-basic",
      "task_id": "cerberus-basic",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17909,
      "output_tokens": 742,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 16373,
      "reasoning_tokens_included_in_output": 667,
      "observed_tokens": 18651,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-basic",
      "task_id": "cerberus-basic",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21750,
      "output_tokens": 351,
      "cached_input_tokens": 18560,
      "uncached_input_tokens": 3190,
      "reasoning_tokens_included_in_output": 294,
      "observed_tokens": 22101,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1531,
      "output_tokens": 102,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 635,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 1633,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8517,
      "output_tokens": 289,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 6981,
      "reasoning_tokens_included_in_output": 219,
      "observed_tokens": 8806,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8894,
      "output_tokens": 87,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 190,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 8981,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12156,
      "output_tokens": 184,
      "cached_input_tokens": 8960,
      "uncached_input_tokens": 3196,
      "reasoning_tokens_included_in_output": 110,
      "observed_tokens": 12340,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15837,
      "output_tokens": 897,
      "cached_input_tokens": 12288,
      "uncached_input_tokens": 3549,
      "reasoning_tokens_included_in_output": 844,
      "observed_tokens": 16734,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7474,
      "output_tokens": 102,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5938,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 7576,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11073,
      "output_tokens": 368,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 3521,
      "reasoning_tokens_included_in_output": 262,
      "observed_tokens": 11441,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9706,
      "output_tokens": 122,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 5610,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 9828,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6747,
      "output_tokens": 90,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 2139,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 6837,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6857,
      "output_tokens": 1541,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 201,
      "reasoning_tokens_included_in_output": 1488,
      "observed_tokens": 8398,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-ansi",
      "task_id": "colorama-ansi",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1572,
      "output_tokens": 83,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 676,
      "reasoning_tokens_included_in_output": 7,
      "observed_tokens": 1655,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-ansi",
      "task_id": "colorama-ansi",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5335,
      "output_tokens": 406,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 3799,
      "reasoning_tokens_included_in_output": 348,
      "observed_tokens": 5741,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-ansi",
      "task_id": "colorama-ansi",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6008,
      "output_tokens": 179,
      "cached_input_tokens": 5632,
      "uncached_input_tokens": 376,
      "reasoning_tokens_included_in_output": 119,
      "observed_tokens": 6187,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-codes",
      "task_id": "colorama-codes",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1526,
      "output_tokens": 307,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 630,
      "reasoning_tokens_included_in_output": 166,
      "observed_tokens": 1833,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-codes",
      "task_id": "colorama-codes",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6491,
      "output_tokens": 928,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 4699,
      "reasoning_tokens_included_in_output": 799,
      "observed_tokens": 7419,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-relative",
      "task_id": "dateutil-relative",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1673,
      "output_tokens": 388,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 777,
      "reasoning_tokens_included_in_output": 279,
      "observed_tokens": 2061,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-relative",
      "task_id": "dateutil-relative",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5629,
      "output_tokens": 132,
      "cached_input_tokens": 2048,
      "uncached_input_tokens": 3581,
      "reasoning_tokens_included_in_output": 56,
      "observed_tokens": 5761,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-relative",
      "task_id": "dateutil-relative",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7439,
      "output_tokens": 1172,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 1679,
      "reasoning_tokens_included_in_output": 1103,
      "observed_tokens": 8611,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1626,
      "output_tokens": 381,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 730,
      "reasoning_tokens_included_in_output": 276,
      "observed_tokens": 2007,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2812,
      "output_tokens": 133,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 892,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 2945,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4667,
      "output_tokens": 136,
      "cached_input_tokens": 2944,
      "uncached_input_tokens": 1723,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 4803,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6811,
      "output_tokens": 185,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 2075,
      "reasoning_tokens_included_in_output": 112,
      "observed_tokens": 6996,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8127,
      "output_tokens": 415,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 1215,
      "reasoning_tokens_included_in_output": 207,
      "observed_tokens": 8542,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2842,
      "output_tokens": 124,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 1946,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 2966,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4071,
      "output_tokens": 85,
      "cached_input_tokens": 2944,
      "uncached_input_tokens": 1127,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 4156,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4388,
      "output_tokens": 88,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 292,
      "reasoning_tokens_included_in_output": 31,
      "observed_tokens": 4476,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6097,
      "output_tokens": 253,
      "cached_input_tokens": 4352,
      "uncached_input_tokens": 1745,
      "reasoning_tokens_included_in_output": 177,
      "observed_tokens": 6350,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9669,
      "output_tokens": 113,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 3397,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 9782,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12658,
      "output_tokens": 281,
      "cached_input_tokens": 9728,
      "uncached_input_tokens": 2930,
      "reasoning_tokens_included_in_output": 208,
      "observed_tokens": 12939,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16674,
      "output_tokens": 83,
      "cached_input_tokens": 12928,
      "uncached_input_tokens": 3746,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 16757,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18434,
      "output_tokens": 85,
      "cached_input_tokens": 16640,
      "uncached_input_tokens": 1794,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 18519,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20752,
      "output_tokens": 149,
      "cached_input_tokens": 18432,
      "uncached_input_tokens": 2320,
      "reasoning_tokens_included_in_output": 75,
      "observed_tokens": 20901,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23982,
      "output_tokens": 260,
      "cached_input_tokens": 20864,
      "uncached_input_tokens": 3118,
      "reasoning_tokens_included_in_output": 219,
      "observed_tokens": 24242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24262,
      "output_tokens": 138,
      "cached_input_tokens": 24064,
      "uncached_input_tokens": 198,
      "reasoning_tokens_included_in_output": 64,
      "observed_tokens": 24400,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27055,
      "output_tokens": 157,
      "cached_input_tokens": 24320,
      "uncached_input_tokens": 2735,
      "reasoning_tokens_included_in_output": 99,
      "observed_tokens": 27212,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27223,
      "output_tokens": 160,
      "cached_input_tokens": 27008,
      "uncached_input_tokens": 215,
      "reasoning_tokens_included_in_output": 86,
      "observed_tokens": 27383,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 30279,
      "output_tokens": 736,
      "cached_input_tokens": 27264,
      "uncached_input_tokens": 3015,
      "reasoning_tokens_included_in_output": 667,
      "observed_tokens": 31015,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13742,
      "output_tokens": 166,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 7470,
      "reasoning_tokens_included_in_output": 93,
      "observed_tokens": 13908,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15064,
      "output_tokens": 1116,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 8408,
      "reasoning_tokens_included_in_output": 1042,
      "observed_tokens": 16180,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16041,
      "output_tokens": 544,
      "cached_input_tokens": 7296,
      "uncached_input_tokens": 8745,
      "reasoning_tokens_included_in_output": 471,
      "observed_tokens": 16585,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14844,
      "output_tokens": 149,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 6908,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 14993,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13541,
      "output_tokens": 2542,
      "cached_input_tokens": 9344,
      "uncached_input_tokens": 4197,
      "reasoning_tokens_included_in_output": 2469,
      "observed_tokens": 16083,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16929,
      "output_tokens": 156,
      "cached_input_tokens": 16000,
      "uncached_input_tokens": 929,
      "reasoning_tokens_included_in_output": 83,
      "observed_tokens": 17085,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18967,
      "output_tokens": 190,
      "cached_input_tokens": 17024,
      "uncached_input_tokens": 1943,
      "reasoning_tokens_included_in_output": 116,
      "observed_tokens": 19157,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20467,
      "output_tokens": 1547,
      "cached_input_tokens": 19072,
      "uncached_input_tokens": 1395,
      "reasoning_tokens_included_in_output": 1474,
      "observed_tokens": 22014,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22244,
      "output_tokens": 92,
      "cached_input_tokens": 21888,
      "uncached_input_tokens": 356,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 22336,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22736,
      "output_tokens": 1708,
      "cached_input_tokens": 22272,
      "uncached_input_tokens": 464,
      "reasoning_tokens_included_in_output": 1634,
      "observed_tokens": 24444,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25497,
      "output_tokens": 154,
      "cached_input_tokens": 24320,
      "uncached_input_tokens": 1177,
      "reasoning_tokens_included_in_output": 80,
      "observed_tokens": 25651,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27068,
      "output_tokens": 1231,
      "cached_input_tokens": 25600,
      "uncached_input_tokens": 1468,
      "reasoning_tokens_included_in_output": 1169,
      "observed_tokens": 28299,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2872,
      "output_tokens": 954,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 1976,
      "reasoning_tokens_included_in_output": 878,
      "observed_tokens": 3826,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16442,
      "output_tokens": 1132,
      "cached_input_tokens": 3712,
      "uncached_input_tokens": 12730,
      "reasoning_tokens_included_in_output": 1053,
      "observed_tokens": 17574,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27017,
      "output_tokens": 260,
      "cached_input_tokens": 17536,
      "uncached_input_tokens": 9481,
      "reasoning_tokens_included_in_output": 153,
      "observed_tokens": 27277,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22112,
      "output_tokens": 226,
      "cached_input_tokens": 3712,
      "uncached_input_tokens": 18400,
      "reasoning_tokens_included_in_output": 134,
      "observed_tokens": 22338,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14230,
      "output_tokens": 597,
      "cached_input_tokens": 5632,
      "uncached_input_tokens": 8598,
      "reasoning_tokens_included_in_output": 490,
      "observed_tokens": 14827,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9232,
      "output_tokens": 506,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 2320,
      "reasoning_tokens_included_in_output": 397,
      "observed_tokens": 9738,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9758,
      "output_tokens": 273,
      "cached_input_tokens": 9600,
      "uncached_input_tokens": 158,
      "reasoning_tokens_included_in_output": 197,
      "observed_tokens": 10031,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10987,
      "output_tokens": 206,
      "cached_input_tokens": 9984,
      "uncached_input_tokens": 1003,
      "reasoning_tokens_included_in_output": 130,
      "observed_tokens": 11193,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13170,
      "output_tokens": 236,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 2034,
      "reasoning_tokens_included_in_output": 160,
      "observed_tokens": 13406,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15332,
      "output_tokens": 100,
      "cached_input_tokens": 13312,
      "uncached_input_tokens": 2020,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 15432,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18265,
      "output_tokens": 464,
      "cached_input_tokens": 15360,
      "uncached_input_tokens": 2905,
      "reasoning_tokens_included_in_output": 384,
      "observed_tokens": 18729,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21218,
      "output_tokens": 271,
      "cached_input_tokens": 18688,
      "uncached_input_tokens": 2530,
      "reasoning_tokens_included_in_output": 197,
      "observed_tokens": 21489,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21820,
      "output_tokens": 147,
      "cached_input_tokens": 15360,
      "uncached_input_tokens": 6460,
      "reasoning_tokens_included_in_output": 73,
      "observed_tokens": 21967,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22758,
      "output_tokens": 94,
      "cached_input_tokens": 16128,
      "uncached_input_tokens": 6630,
      "reasoning_tokens_included_in_output": 20,
      "observed_tokens": 22852,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21710,
      "output_tokens": 112,
      "cached_input_tokens": 16768,
      "uncached_input_tokens": 4942,
      "reasoning_tokens_included_in_output": 38,
      "observed_tokens": 21822,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-parse",
      "task_id": "dotenv-parse",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1468,
      "output_tokens": 115,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 572,
      "reasoning_tokens_included_in_output": 44,
      "observed_tokens": 1583,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-parse",
      "task_id": "dotenv-parse",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6707,
      "output_tokens": 813,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5171,
      "reasoning_tokens_included_in_output": 758,
      "observed_tokens": 7520,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1460,
      "output_tokens": 83,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 564,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1543,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5540,
      "output_tokens": 228,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 4004,
      "reasoning_tokens_included_in_output": 171,
      "observed_tokens": 5768,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6239,
      "output_tokens": 52,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 479,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 6291,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3073,
      "output_tokens": 73,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 1409,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 3146,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3330,
      "output_tokens": 162,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 258,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 3492,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5274,
      "output_tokens": 112,
      "cached_input_tokens": 3456,
      "uncached_input_tokens": 1818,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 5386,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6319,
      "output_tokens": 118,
      "cached_input_tokens": 5376,
      "uncached_input_tokens": 943,
      "reasoning_tokens_included_in_output": 6,
      "observed_tokens": 6437,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6457,
      "output_tokens": 345,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 185,
      "reasoning_tokens_included_in_output": 282,
      "observed_tokens": 6802,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6337,
      "output_tokens": 73,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 193,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 6410,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6594,
      "output_tokens": 56,
      "cached_input_tokens": 6400,
      "uncached_input_tokens": 194,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 6650,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1563,
      "output_tokens": 81,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 667,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1644,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14512,
      "output_tokens": 172,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 12976,
      "reasoning_tokens_included_in_output": 130,
      "observed_tokens": 14684,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16823,
      "output_tokens": 68,
      "cached_input_tokens": 14592,
      "uncached_input_tokens": 2231,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 16891,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17055,
      "output_tokens": 42,
      "cached_input_tokens": 16768,
      "uncached_input_tokens": 287,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 17097,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17896,
      "output_tokens": 146,
      "cached_input_tokens": 17024,
      "uncached_input_tokens": 872,
      "reasoning_tokens_included_in_output": 72,
      "observed_tokens": 18042,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22642,
      "output_tokens": 143,
      "cached_input_tokens": 17920,
      "uncached_input_tokens": 4722,
      "reasoning_tokens_included_in_output": 95,
      "observed_tokens": 22785,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5521,
      "output_tokens": 80,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 3985,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 5601,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5689,
      "output_tokens": 86,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 185,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 5775,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6574,
      "output_tokens": 157,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 814,
      "reasoning_tokens_included_in_output": 49,
      "observed_tokens": 6731,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6767,
      "output_tokens": 125,
      "cached_input_tokens": 6528,
      "uncached_input_tokens": 239,
      "reasoning_tokens_included_in_output": 52,
      "observed_tokens": 6892,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7982,
      "output_tokens": 362,
      "cached_input_tokens": 6784,
      "uncached_input_tokens": 1198,
      "reasoning_tokens_included_in_output": 289,
      "observed_tokens": 8344,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14746,
      "output_tokens": 95,
      "cached_input_tokens": 8320,
      "uncached_input_tokens": 6426,
      "reasoning_tokens_included_in_output": 22,
      "observed_tokens": 14841,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17569,
      "output_tokens": 421,
      "cached_input_tokens": 14720,
      "uncached_input_tokens": 2849,
      "reasoning_tokens_included_in_output": 347,
      "observed_tokens": 17990,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15071,
      "output_tokens": 147,
      "cached_input_tokens": 8320,
      "uncached_input_tokens": 6751,
      "reasoning_tokens_included_in_output": 73,
      "observed_tokens": 15218,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16245,
      "output_tokens": 199,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 7541,
      "reasoning_tokens_included_in_output": 126,
      "observed_tokens": 16444,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14765,
      "output_tokens": 121,
      "cached_input_tokens": 9472,
      "uncached_input_tokens": 5293,
      "reasoning_tokens_included_in_output": 48,
      "observed_tokens": 14886,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14925,
      "output_tokens": 338,
      "cached_input_tokens": 9984,
      "uncached_input_tokens": 4941,
      "reasoning_tokens_included_in_output": 290,
      "observed_tokens": 15263,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1630,
      "output_tokens": 215,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 734,
      "reasoning_tokens_included_in_output": 143,
      "observed_tokens": 1845,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17012,
      "output_tokens": 404,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 15220,
      "reasoning_tokens_included_in_output": 321,
      "observed_tokens": 17416,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17761,
      "output_tokens": 99,
      "cached_input_tokens": 17408,
      "uncached_input_tokens": 353,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 17860,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8141,
      "output_tokens": 285,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 6349,
      "reasoning_tokens_included_in_output": 213,
      "observed_tokens": 8426,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8619,
      "output_tokens": 127,
      "cached_input_tokens": 8320,
      "uncached_input_tokens": 299,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 8746,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4545,
      "output_tokens": 635,
      "cached_input_tokens": 3328,
      "uncached_input_tokens": 1217,
      "reasoning_tokens_included_in_output": 574,
      "observed_tokens": 5180,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5200,
      "output_tokens": 792,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 208,
      "reasoning_tokens_included_in_output": 764,
      "observed_tokens": 5992,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22472,
      "output_tokens": 893,
      "cached_input_tokens": 17792,
      "uncached_input_tokens": 4680,
      "reasoning_tokens_included_in_output": 820,
      "observed_tokens": 23365,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26217,
      "output_tokens": 219,
      "cached_input_tokens": 23296,
      "uncached_input_tokens": 2921,
      "reasoning_tokens_included_in_output": 176,
      "observed_tokens": 26436,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27377,
      "output_tokens": 565,
      "cached_input_tokens": 26368,
      "uncached_input_tokens": 1009,
      "reasoning_tokens_included_in_output": 534,
      "observed_tokens": 27942,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1529,
      "output_tokens": 99,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 633,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 1628,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6344,
      "output_tokens": 148,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 4808,
      "reasoning_tokens_included_in_output": 74,
      "observed_tokens": 6492,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10831,
      "output_tokens": 118,
      "cached_input_tokens": 6400,
      "uncached_input_tokens": 4431,
      "reasoning_tokens_included_in_output": 44,
      "observed_tokens": 10949,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12274,
      "output_tokens": 361,
      "cached_input_tokens": 10880,
      "uncached_input_tokens": 1394,
      "reasoning_tokens_included_in_output": 318,
      "observed_tokens": 12635,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12803,
      "output_tokens": 293,
      "cached_input_tokens": 12544,
      "uncached_input_tokens": 259,
      "reasoning_tokens_included_in_output": 238,
      "observed_tokens": 13096,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9590,
      "output_tokens": 732,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 8054,
      "reasoning_tokens_included_in_output": 689,
      "observed_tokens": 10322,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6808,
      "output_tokens": 158,
      "cached_input_tokens": 3840,
      "uncached_input_tokens": 2968,
      "reasoning_tokens_included_in_output": 87,
      "observed_tokens": 6966,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7335,
      "output_tokens": 270,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 423,
      "reasoning_tokens_included_in_output": 63,
      "observed_tokens": 7605,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7824,
      "output_tokens": 670,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 272,
      "reasoning_tokens_included_in_output": 617,
      "observed_tokens": 8494,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-seqs",
      "task_id": "funcy-seqs",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1556,
      "output_tokens": 88,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 660,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 1644,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-seqs",
      "task_id": "funcy-seqs",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5928,
      "output_tokens": 502,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 4392,
      "reasoning_tokens_included_in_output": 430,
      "observed_tokens": 6430,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-seqs",
      "task_id": "funcy-seqs",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6841,
      "output_tokens": 87,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 697,
      "reasoning_tokens_included_in_output": 4,
      "observed_tokens": 6928,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/humanize-numbers",
      "task_id": "humanize-numbers",
      "source_group": "python-humanize-humanize",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1415,
      "output_tokens": 117,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 519,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 1532,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/humanize-numbers",
      "task_id": "humanize-numbers",
      "source_group": "python-humanize-humanize",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12370,
      "output_tokens": 440,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 10962,
      "reasoning_tokens_included_in_output": 379,
      "observed_tokens": 12810,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/humanize-time",
      "task_id": "humanize-time",
      "source_group": "python-humanize-humanize",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1483,
      "output_tokens": 113,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 587,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1596,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/humanize-time",
      "task_id": "humanize-time",
      "source_group": "python-humanize-humanize",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11827,
      "output_tokens": 1444,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 10291,
      "reasoning_tokens_included_in_output": 1348,
      "observed_tokens": 13271,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/idna-core",
      "task_id": "idna-core",
      "source_group": "kjd-idna",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1506,
      "output_tokens": 92,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 610,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 1598,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/idna-core",
      "task_id": "idna-core",
      "source_group": "kjd-idna",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10524,
      "output_tokens": 1038,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 8988,
      "reasoning_tokens_included_in_output": 955,
      "observed_tokens": 11562,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/idna-uts46",
      "task_id": "idna-uts46",
      "source_group": "kjd-idna",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1565,
      "output_tokens": 107,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 669,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 1672,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/idna-uts46",
      "task_id": "idna-uts46",
      "source_group": "kjd-idna",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10526,
      "output_tokens": 1196,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 8862,
      "reasoning_tokens_included_in_output": 1096,
      "observed_tokens": 11722,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jinja-escapes",
      "task_id": "jinja-escapes",
      "source_group": "pallets-jinja",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1710,
      "output_tokens": 232,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 814,
      "reasoning_tokens_included_in_output": 171,
      "observed_tokens": 1942,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jinja-render",
      "task_id": "jinja-render",
      "source_group": "pallets-jinja",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1668,
      "output_tokens": 719,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 772,
      "reasoning_tokens_included_in_output": 646,
      "observed_tokens": 2387,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jinja-render",
      "task_id": "jinja-render",
      "source_group": "pallets-jinja",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2864,
      "output_tokens": 158,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 560,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 3022,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jinja-render",
      "task_id": "jinja-render",
      "source_group": "pallets-jinja",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3706,
      "output_tokens": 82,
      "cached_input_tokens": 2944,
      "uncached_input_tokens": 762,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 3788,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-parser",
      "task_id": "jmespath-parser",
      "source_group": "jmespath-jmespath",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1483,
      "output_tokens": 222,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 587,
      "reasoning_tokens_included_in_output": 146,
      "observed_tokens": 1705,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-parser",
      "task_id": "jmespath-parser",
      "source_group": "jmespath-jmespath",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6419,
      "output_tokens": 277,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 4755,
      "reasoning_tokens_included_in_output": 231,
      "observed_tokens": 6696,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-search",
      "task_id": "jmespath-search",
      "source_group": "jmespath-jmespath",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1490,
      "output_tokens": 108,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 594,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 1598,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-search",
      "task_id": "jmespath-search",
      "source_group": "jmespath-jmespath",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7042,
      "output_tokens": 302,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5506,
      "reasoning_tokens_included_in_output": 253,
      "observed_tokens": 7344,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1649,
      "output_tokens": 129,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 753,
      "reasoning_tokens_included_in_output": 41,
      "observed_tokens": 1778,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5036,
      "output_tokens": 178,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 3372,
      "reasoning_tokens_included_in_output": 55,
      "observed_tokens": 5214,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7286,
      "output_tokens": 240,
      "cached_input_tokens": 5120,
      "uncached_input_tokens": 2166,
      "reasoning_tokens_included_in_output": 104,
      "observed_tokens": 7526,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8300,
      "output_tokens": 427,
      "cached_input_tokens": 7424,
      "uncached_input_tokens": 876,
      "reasoning_tokens_included_in_output": 291,
      "observed_tokens": 8727,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9603,
      "output_tokens": 262,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 899,
      "reasoning_tokens_included_in_output": 123,
      "observed_tokens": 9865,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11532,
      "output_tokens": 1324,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 1676,
      "reasoning_tokens_included_in_output": 1202,
      "observed_tokens": 12856,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1873,
      "output_tokens": 154,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 977,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 2027,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6654,
      "output_tokens": 100,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 4734,
      "reasoning_tokens_included_in_output": 22,
      "observed_tokens": 6754,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12053,
      "output_tokens": 2448,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 5397,
      "reasoning_tokens_included_in_output": 2373,
      "observed_tokens": 14501,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20971,
      "output_tokens": 390,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 6507,
      "reasoning_tokens_included_in_output": 315,
      "observed_tokens": 21361,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27686,
      "output_tokens": 4961,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 18982,
      "reasoning_tokens_included_in_output": 4887,
      "observed_tokens": 32647,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 36914,
      "output_tokens": 545,
      "cached_input_tokens": 11520,
      "uncached_input_tokens": 25394,
      "reasoning_tokens_included_in_output": 437,
      "observed_tokens": 37459,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 31163,
      "output_tokens": 119,
      "cached_input_tokens": 14208,
      "uncached_input_tokens": 16955,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 31282,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24573,
      "output_tokens": 1474,
      "cached_input_tokens": 19968,
      "uncached_input_tokens": 4605,
      "reasoning_tokens_included_in_output": 1364,
      "observed_tokens": 26047,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26364,
      "output_tokens": 5813,
      "cached_input_tokens": 25984,
      "uncached_input_tokens": 380,
      "reasoning_tokens_included_in_output": 5739,
      "observed_tokens": 32177,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 33170,
      "output_tokens": 155,
      "cached_input_tokens": 28544,
      "uncached_input_tokens": 4626,
      "reasoning_tokens_included_in_output": 81,
      "observed_tokens": 33325,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 35248,
      "output_tokens": 121,
      "cached_input_tokens": 33280,
      "uncached_input_tokens": 1968,
      "reasoning_tokens_included_in_output": 47,
      "observed_tokens": 35369,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 36900,
      "output_tokens": 67,
      "cached_input_tokens": 35328,
      "uncached_input_tokens": 1572,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 36967,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 37792,
      "output_tokens": 293,
      "cached_input_tokens": 36864,
      "uncached_input_tokens": 928,
      "reasoning_tokens_included_in_output": 219,
      "observed_tokens": 38085,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 39283,
      "output_tokens": 224,
      "cached_input_tokens": 38016,
      "uncached_input_tokens": 1267,
      "reasoning_tokens_included_in_output": 150,
      "observed_tokens": 39507,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 40137,
      "output_tokens": 155,
      "cached_input_tokens": 39424,
      "uncached_input_tokens": 713,
      "reasoning_tokens_included_in_output": 81,
      "observed_tokens": 40292,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 41505,
      "output_tokens": 159,
      "cached_input_tokens": 40192,
      "uncached_input_tokens": 1313,
      "reasoning_tokens_included_in_output": 82,
      "observed_tokens": 41664,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1628,
      "output_tokens": 272,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 732,
      "reasoning_tokens_included_in_output": 178,
      "observed_tokens": 1900,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3054,
      "output_tokens": 101,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 1262,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 3155,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3517,
      "output_tokens": 134,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 445,
      "reasoning_tokens_included_in_output": 59,
      "observed_tokens": 3651,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5471,
      "output_tokens": 175,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 1887,
      "reasoning_tokens_included_in_output": 100,
      "observed_tokens": 5646,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6496,
      "output_tokens": 188,
      "cached_input_tokens": 5632,
      "uncached_input_tokens": 864,
      "reasoning_tokens_included_in_output": 113,
      "observed_tokens": 6684,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8668,
      "output_tokens": 75,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 2012,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8743,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10721,
      "output_tokens": 475,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 2017,
      "reasoning_tokens_included_in_output": 435,
      "observed_tokens": 11196,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11518,
      "output_tokens": 93,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 382,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 11611,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13636,
      "output_tokens": 88,
      "cached_input_tokens": 11520,
      "uncached_input_tokens": 2116,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 13724,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15443,
      "output_tokens": 323,
      "cached_input_tokens": 13696,
      "uncached_input_tokens": 1747,
      "reasoning_tokens_included_in_output": 248,
      "observed_tokens": 15766,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16756,
      "output_tokens": 775,
      "cached_input_tokens": 15744,
      "uncached_input_tokens": 1012,
      "reasoning_tokens_included_in_output": 717,
      "observed_tokens": 17531,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1613,
      "output_tokens": 271,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 717,
      "reasoning_tokens_included_in_output": 179,
      "observed_tokens": 1884,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8834,
      "output_tokens": 1091,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 7042,
      "reasoning_tokens_included_in_output": 1002,
      "observed_tokens": 9925,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10544,
      "output_tokens": 354,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 688,
      "reasoning_tokens_included_in_output": 278,
      "observed_tokens": 10898,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6940,
      "output_tokens": 83,
      "cached_input_tokens": 2432,
      "uncached_input_tokens": 4508,
      "reasoning_tokens_included_in_output": 7,
      "observed_tokens": 7023,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8610,
      "output_tokens": 92,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 1698,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 8702,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12432,
      "output_tokens": 138,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 3856,
      "reasoning_tokens_included_in_output": 63,
      "observed_tokens": 12570,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14405,
      "output_tokens": 84,
      "cached_input_tokens": 12544,
      "uncached_input_tokens": 1861,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 14489,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13042,
      "output_tokens": 214,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 4466,
      "reasoning_tokens_included_in_output": 139,
      "observed_tokens": 13256,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13765,
      "output_tokens": 320,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 581,
      "reasoning_tokens_included_in_output": 243,
      "observed_tokens": 14085,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15216,
      "output_tokens": 269,
      "cached_input_tokens": 14080,
      "uncached_input_tokens": 1136,
      "reasoning_tokens_included_in_output": 146,
      "observed_tokens": 15485,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18696,
      "output_tokens": 216,
      "cached_input_tokens": 15360,
      "uncached_input_tokens": 3336,
      "reasoning_tokens_included_in_output": 141,
      "observed_tokens": 18912,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19676,
      "output_tokens": 145,
      "cached_input_tokens": 18816,
      "uncached_input_tokens": 860,
      "reasoning_tokens_included_in_output": 70,
      "observed_tokens": 19821,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18924,
      "output_tokens": 318,
      "cached_input_tokens": 15488,
      "uncached_input_tokens": 3436,
      "reasoning_tokens_included_in_output": 243,
      "observed_tokens": 19242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21859,
      "output_tokens": 653,
      "cached_input_tokens": 19200,
      "uncached_input_tokens": 2659,
      "reasoning_tokens_included_in_output": 578,
      "observed_tokens": 22512,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24539,
      "output_tokens": 295,
      "cached_input_tokens": 22400,
      "uncached_input_tokens": 2139,
      "reasoning_tokens_included_in_output": 220,
      "observed_tokens": 24834,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1481,
      "output_tokens": 120,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 585,
      "reasoning_tokens_included_in_output": 48,
      "observed_tokens": 1601,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15006,
      "output_tokens": 89,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 13470,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 15095,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15183,
      "output_tokens": 526,
      "cached_input_tokens": 14976,
      "uncached_input_tokens": 207,
      "reasoning_tokens_included_in_output": 455,
      "observed_tokens": 15709,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2788,
      "output_tokens": 633,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 1252,
      "reasoning_tokens_included_in_output": 507,
      "observed_tokens": 3421,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15745,
      "output_tokens": 284,
      "cached_input_tokens": 15488,
      "uncached_input_tokens": 257,
      "reasoning_tokens_included_in_output": 226,
      "observed_tokens": 16029,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17233,
      "output_tokens": 830,
      "cached_input_tokens": 16000,
      "uncached_input_tokens": 1233,
      "reasoning_tokens_included_in_output": 756,
      "observed_tokens": 18063,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23790,
      "output_tokens": 394,
      "cached_input_tokens": 18048,
      "uncached_input_tokens": 5742,
      "reasoning_tokens_included_in_output": 254,
      "observed_tokens": 24184,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 33254,
      "output_tokens": 1458,
      "cached_input_tokens": 24064,
      "uncached_input_tokens": 9190,
      "reasoning_tokens_included_in_output": 1253,
      "observed_tokens": 34712,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 49546,
      "output_tokens": 354,
      "cached_input_tokens": 34688,
      "uncached_input_tokens": 14858,
      "reasoning_tokens_included_in_output": 279,
      "observed_tokens": 49900,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 55969,
      "output_tokens": 151,
      "cached_input_tokens": 49792,
      "uncached_input_tokens": 6177,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 56120,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 57872,
      "output_tokens": 215,
      "cached_input_tokens": 56064,
      "uncached_input_tokens": 1808,
      "reasoning_tokens_included_in_output": 141,
      "observed_tokens": 58087,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 62949,
      "output_tokens": 292,
      "cached_input_tokens": 57984,
      "uncached_input_tokens": 4965,
      "reasoning_tokens_included_in_output": 217,
      "observed_tokens": 63241,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 65219,
      "output_tokens": 404,
      "cached_input_tokens": 63232,
      "uncached_input_tokens": 1987,
      "reasoning_tokens_included_in_output": 278,
      "observed_tokens": 65623,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1543,
      "output_tokens": 92,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 647,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 1635,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15040,
      "output_tokens": 198,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 13504,
      "reasoning_tokens_included_in_output": 109,
      "observed_tokens": 15238,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15930,
      "output_tokens": 242,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 698,
      "reasoning_tokens_included_in_output": 167,
      "observed_tokens": 16172,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 30619,
      "output_tokens": 329,
      "cached_input_tokens": 16128,
      "uncached_input_tokens": 14491,
      "reasoning_tokens_included_in_output": 201,
      "observed_tokens": 30948,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17662,
      "output_tokens": 222,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 16126,
      "reasoning_tokens_included_in_output": 147,
      "observed_tokens": 17884,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 31247,
      "output_tokens": 471,
      "cached_input_tokens": 17792,
      "uncached_input_tokens": 13455,
      "reasoning_tokens_included_in_output": 347,
      "observed_tokens": 31718,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/networkx-paths",
      "task_id": "networkx-paths",
      "source_group": "networkx-networkx",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8580,
      "output_tokens": 466,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 7684,
      "reasoning_tokens_included_in_output": 366,
      "observed_tokens": 9046,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/networkx-paths",
      "task_id": "networkx-paths",
      "source_group": "networkx-networkx",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9652,
      "output_tokens": 92,
      "cached_input_tokens": 8960,
      "uncached_input_tokens": 692,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 9744,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/networkx-paths",
      "task_id": "networkx-paths",
      "source_group": "networkx-networkx",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15539,
      "output_tokens": 211,
      "cached_input_tokens": 9728,
      "uncached_input_tokens": 5811,
      "reasoning_tokens_included_in_output": 135,
      "observed_tokens": 15750,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/networkx-structure",
      "task_id": "networkx-structure",
      "source_group": "networkx-networkx",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8530,
      "output_tokens": 334,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 7634,
      "reasoning_tokens_included_in_output": 217,
      "observed_tokens": 8864,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1728,
      "output_tokens": 430,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 832,
      "reasoning_tokens_included_in_output": 353,
      "observed_tokens": 2158,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7724,
      "output_tokens": 107,
      "cached_input_tokens": 2048,
      "uncached_input_tokens": 5676,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 7831,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12450,
      "output_tokens": 1108,
      "cached_input_tokens": 7808,
      "uncached_input_tokens": 4642,
      "reasoning_tokens_included_in_output": 996,
      "observed_tokens": 13558,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12340,
      "output_tokens": 553,
      "cached_input_tokens": 2432,
      "uncached_input_tokens": 9908,
      "reasoning_tokens_included_in_output": 477,
      "observed_tokens": 12893,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12274,
      "output_tokens": 161,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 7666,
      "reasoning_tokens_included_in_output": 119,
      "observed_tokens": 12435,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17004,
      "output_tokens": 299,
      "cached_input_tokens": 13440,
      "uncached_input_tokens": 3564,
      "reasoning_tokens_included_in_output": 225,
      "observed_tokens": 17303,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24783,
      "output_tokens": 815,
      "cached_input_tokens": 17280,
      "uncached_input_tokens": 7503,
      "reasoning_tokens_included_in_output": 773,
      "observed_tokens": 25598,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1733,
      "output_tokens": 275,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 837,
      "reasoning_tokens_included_in_output": 137,
      "observed_tokens": 2008,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15872,
      "output_tokens": 228,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 13952,
      "reasoning_tokens_included_in_output": 147,
      "observed_tokens": 16100,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20719,
      "output_tokens": 712,
      "cached_input_tokens": 16000,
      "uncached_input_tokens": 4719,
      "reasoning_tokens_included_in_output": 597,
      "observed_tokens": 21431,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24991,
      "output_tokens": 1242,
      "cached_input_tokens": 21376,
      "uncached_input_tokens": 3615,
      "reasoning_tokens_included_in_output": 1134,
      "observed_tokens": 26233,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27368,
      "output_tokens": 743,
      "cached_input_tokens": 26112,
      "uncached_input_tokens": 1256,
      "reasoning_tokens_included_in_output": 661,
      "observed_tokens": 28111,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29782,
      "output_tokens": 76,
      "cached_input_tokens": 28032,
      "uncached_input_tokens": 1750,
      "reasoning_tokens_included_in_output": 29,
      "observed_tokens": 29858,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13602,
      "output_tokens": 438,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 11298,
      "reasoning_tokens_included_in_output": 261,
      "observed_tokens": 14040,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14421,
      "output_tokens": 344,
      "cached_input_tokens": 4480,
      "uncached_input_tokens": 9941,
      "reasoning_tokens_included_in_output": 237,
      "observed_tokens": 14765,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15148,
      "output_tokens": 208,
      "cached_input_tokens": 14720,
      "uncached_input_tokens": 428,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 15356,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15392,
      "output_tokens": 112,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 160,
      "reasoning_tokens_included_in_output": 40,
      "observed_tokens": 15504,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16136,
      "output_tokens": 118,
      "cached_input_tokens": 15488,
      "uncached_input_tokens": 648,
      "reasoning_tokens_included_in_output": 46,
      "observed_tokens": 16254,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17281,
      "output_tokens": 909,
      "cached_input_tokens": 16128,
      "uncached_input_tokens": 1153,
      "reasoning_tokens_included_in_output": 835,
      "observed_tokens": 18190,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20194,
      "output_tokens": 74,
      "cached_input_tokens": 18176,
      "uncached_input_tokens": 2018,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 20268,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21673,
      "output_tokens": 184,
      "cached_input_tokens": 20224,
      "uncached_input_tokens": 1449,
      "reasoning_tokens_included_in_output": 112,
      "observed_tokens": 21857,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22785,
      "output_tokens": 141,
      "cached_input_tokens": 21760,
      "uncached_input_tokens": 1025,
      "reasoning_tokens_included_in_output": 69,
      "observed_tokens": 22926,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23805,
      "output_tokens": 375,
      "cached_input_tokens": 22912,
      "uncached_input_tokens": 893,
      "reasoning_tokens_included_in_output": 264,
      "observed_tokens": 24180,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25800,
      "output_tokens": 94,
      "cached_input_tokens": 24064,
      "uncached_input_tokens": 1736,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 25894,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27707,
      "output_tokens": 688,
      "cached_input_tokens": 25856,
      "uncached_input_tokens": 1851,
      "reasoning_tokens_included_in_output": 602,
      "observed_tokens": 28395,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5667,
      "output_tokens": 124,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 4771,
      "reasoning_tokens_included_in_output": 34,
      "observed_tokens": 5791,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6831,
      "output_tokens": 163,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 1071,
      "reasoning_tokens_included_in_output": 88,
      "observed_tokens": 6994,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8130,
      "output_tokens": 87,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 1218,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 8217,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9388,
      "output_tokens": 1632,
      "cached_input_tokens": 8192,
      "uncached_input_tokens": 1196,
      "reasoning_tokens_included_in_output": 1587,
      "observed_tokens": 11020,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20835,
      "output_tokens": 194,
      "cached_input_tokens": 11008,
      "uncached_input_tokens": 9827,
      "reasoning_tokens_included_in_output": 149,
      "observed_tokens": 21029,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22085,
      "output_tokens": 2043,
      "cached_input_tokens": 20992,
      "uncached_input_tokens": 1093,
      "reasoning_tokens_included_in_output": 1969,
      "observed_tokens": 24128,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-package",
      "task_id": "pip-package",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5525,
      "output_tokens": 52,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 4629,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 5577,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-package",
      "task_id": "pip-package",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5681,
      "output_tokens": 65,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 177,
      "reasoning_tokens_included_in_output": 39,
      "observed_tokens": 5746,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1429,
      "output_tokens": 86,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 533,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1515,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17301,
      "output_tokens": 270,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 15893,
      "reasoning_tokens_included_in_output": 196,
      "observed_tokens": 17571,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23629,
      "output_tokens": 1047,
      "cached_input_tokens": 17536,
      "uncached_input_tokens": 6093,
      "reasoning_tokens_included_in_output": 1002,
      "observed_tokens": 24676,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-vendor",
      "task_id": "platformdirs-vendor",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1556,
      "output_tokens": 86,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 660,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1642,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-vendor",
      "task_id": "platformdirs-vendor",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17428,
      "output_tokens": 153,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 15892,
      "reasoning_tokens_included_in_output": 79,
      "observed_tokens": 17581,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-vendor",
      "task_id": "platformdirs-vendor",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23639,
      "output_tokens": 1204,
      "cached_input_tokens": 17536,
      "uncached_input_tokens": 6103,
      "reasoning_tokens_included_in_output": 1117,
      "observed_tokens": 24843,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4689,
      "output_tokens": 385,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 3793,
      "reasoning_tokens_included_in_output": 277,
      "observed_tokens": 5074,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6736,
      "output_tokens": 127,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 1744,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 6863,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7277,
      "output_tokens": 188,
      "cached_input_tokens": 6784,
      "uncached_input_tokens": 493,
      "reasoning_tokens_included_in_output": 114,
      "observed_tokens": 7465,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8637,
      "output_tokens": 209,
      "cached_input_tokens": 7424,
      "uncached_input_tokens": 1213,
      "reasoning_tokens_included_in_output": 134,
      "observed_tokens": 8846,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11484,
      "output_tokens": 51,
      "cached_input_tokens": 8832,
      "uncached_input_tokens": 2652,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 11535,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11723,
      "output_tokens": 75,
      "cached_input_tokens": 11520,
      "uncached_input_tokens": 203,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 11798,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12678,
      "output_tokens": 91,
      "cached_input_tokens": 11776,
      "uncached_input_tokens": 902,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 12769,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14010,
      "output_tokens": 1148,
      "cached_input_tokens": 12672,
      "uncached_input_tokens": 1338,
      "reasoning_tokens_included_in_output": 1075,
      "observed_tokens": 15158,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15422,
      "output_tokens": 87,
      "cached_input_tokens": 15104,
      "uncached_input_tokens": 318,
      "reasoning_tokens_included_in_output": 5,
      "observed_tokens": 15509,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4688,
      "output_tokens": 153,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 3792,
      "reasoning_tokens_included_in_output": 63,
      "observed_tokens": 4841,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7017,
      "output_tokens": 535,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 2281,
      "reasoning_tokens_included_in_output": 413,
      "observed_tokens": 7552,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8672,
      "output_tokens": 1149,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 1120,
      "reasoning_tokens_included_in_output": 993,
      "observed_tokens": 9821,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11310,
      "output_tokens": 510,
      "cached_input_tokens": 9728,
      "uncached_input_tokens": 1582,
      "reasoning_tokens_included_in_output": 371,
      "observed_tokens": 11820,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14390,
      "output_tokens": 137,
      "cached_input_tokens": 11776,
      "uncached_input_tokens": 2614,
      "reasoning_tokens_included_in_output": 62,
      "observed_tokens": 14527,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15567,
      "output_tokens": 1189,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 1103,
      "reasoning_tokens_included_in_output": 1079,
      "observed_tokens": 16756,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17797,
      "output_tokens": 110,
      "cached_input_tokens": 16640,
      "uncached_input_tokens": 1157,
      "reasoning_tokens_included_in_output": 36,
      "observed_tokens": 17907,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18460,
      "output_tokens": 74,
      "cached_input_tokens": 17792,
      "uncached_input_tokens": 668,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 18534,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19226,
      "output_tokens": 290,
      "cached_input_tokens": 18432,
      "uncached_input_tokens": 794,
      "reasoning_tokens_included_in_output": 234,
      "observed_tokens": 19516,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20059,
      "output_tokens": 1993,
      "cached_input_tokens": 19456,
      "uncached_input_tokens": 603,
      "reasoning_tokens_included_in_output": 1878,
      "observed_tokens": 22052,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1621,
      "output_tokens": 103,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 725,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1724,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15206,
      "output_tokens": 121,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 13542,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 15327,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15415,
      "output_tokens": 129,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 183,
      "reasoning_tokens_included_in_output": 54,
      "observed_tokens": 15544,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7487,
      "output_tokens": 346,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 5823,
      "reasoning_tokens_included_in_output": 241,
      "observed_tokens": 7833,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10117,
      "output_tokens": 111,
      "cached_input_tokens": 7808,
      "uncached_input_tokens": 2309,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 10228,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10123,
      "output_tokens": 371,
      "cached_input_tokens": 3712,
      "uncached_input_tokens": 6411,
      "reasoning_tokens_included_in_output": 297,
      "observed_tokens": 10494,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13151,
      "output_tokens": 112,
      "cached_input_tokens": 10368,
      "uncached_input_tokens": 2783,
      "reasoning_tokens_included_in_output": 38,
      "observed_tokens": 13263,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13389,
      "output_tokens": 107,
      "cached_input_tokens": 6784,
      "uncached_input_tokens": 6605,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 13496,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13762,
      "output_tokens": 400,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 6082,
      "reasoning_tokens_included_in_output": 326,
      "observed_tokens": 14162,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13726,
      "output_tokens": 672,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 5662,
      "reasoning_tokens_included_in_output": 533,
      "observed_tokens": 14398,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14350,
      "output_tokens": 138,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 5774,
      "reasoning_tokens_included_in_output": 47,
      "observed_tokens": 14488,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17969,
      "output_tokens": 411,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 3505,
      "reasoning_tokens_included_in_output": 336,
      "observed_tokens": 18380,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20193,
      "output_tokens": 151,
      "cached_input_tokens": 18304,
      "uncached_input_tokens": 1889,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 20344,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19104,
      "output_tokens": 305,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 4640,
      "reasoning_tokens_included_in_output": 231,
      "observed_tokens": 19409,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 31336,
      "output_tokens": 143,
      "cached_input_tokens": 19328,
      "uncached_input_tokens": 12008,
      "reasoning_tokens_included_in_output": 68,
      "observed_tokens": 31479,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1670,
      "output_tokens": 115,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 774,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1785,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2806,
      "output_tokens": 100,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 1142,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 2906,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2994,
      "output_tokens": 97,
      "cached_input_tokens": 2816,
      "uncached_input_tokens": 178,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 3091,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3972,
      "output_tokens": 1180,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 900,
      "reasoning_tokens_included_in_output": 1091,
      "observed_tokens": 5152,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5476,
      "output_tokens": 101,
      "cached_input_tokens": 5120,
      "uncached_input_tokens": 356,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 5577,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7843,
      "output_tokens": 105,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 2339,
      "reasoning_tokens_included_in_output": 30,
      "observed_tokens": 7948,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9040,
      "output_tokens": 96,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 1104,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 9136,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10192,
      "output_tokens": 92,
      "cached_input_tokens": 9088,
      "uncached_input_tokens": 1104,
      "reasoning_tokens_included_in_output": 17,
      "observed_tokens": 10284,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11103,
      "output_tokens": 226,
      "cached_input_tokens": 10240,
      "uncached_input_tokens": 863,
      "reasoning_tokens_included_in_output": 152,
      "observed_tokens": 11329,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12302,
      "output_tokens": 997,
      "cached_input_tokens": 11264,
      "uncached_input_tokens": 1038,
      "reasoning_tokens_included_in_output": 923,
      "observed_tokens": 13299,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14223,
      "output_tokens": 124,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 1039,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 14347,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15250,
      "output_tokens": 74,
      "cached_input_tokens": 14336,
      "uncached_input_tokens": 914,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 15324,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16072,
      "output_tokens": 108,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 840,
      "reasoning_tokens_included_in_output": 34,
      "observed_tokens": 16180,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17374,
      "output_tokens": 1561,
      "cached_input_tokens": 16128,
      "uncached_input_tokens": 1246,
      "reasoning_tokens_included_in_output": 1454,
      "observed_tokens": 18935,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19692,
      "output_tokens": 112,
      "cached_input_tokens": 18816,
      "uncached_input_tokens": 876,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 19804,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20870,
      "output_tokens": 288,
      "cached_input_tokens": 19712,
      "uncached_input_tokens": 1158,
      "reasoning_tokens_included_in_output": 214,
      "observed_tokens": 21158,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22769,
      "output_tokens": 98,
      "cached_input_tokens": 21120,
      "uncached_input_tokens": 1649,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 22867,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24789,
      "output_tokens": 95,
      "cached_input_tokens": 22784,
      "uncached_input_tokens": 2005,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 24884,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27500,
      "output_tokens": 250,
      "cached_input_tokens": 24832,
      "uncached_input_tokens": 2668,
      "reasoning_tokens_included_in_output": 176,
      "observed_tokens": 27750,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2082,
      "output_tokens": 228,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 1186,
      "reasoning_tokens_included_in_output": 140,
      "observed_tokens": 2310,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2944,
      "output_tokens": 52,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 640,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 2996,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3176,
      "output_tokens": 92,
      "cached_input_tokens": 2816,
      "uncached_input_tokens": 360,
      "reasoning_tokens_included_in_output": 20,
      "observed_tokens": 3268,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4203,
      "output_tokens": 72,
      "cached_input_tokens": 3200,
      "uncached_input_tokens": 1003,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 4275,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6092,
      "output_tokens": 80,
      "cached_input_tokens": 4224,
      "uncached_input_tokens": 1868,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 6172,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6822,
      "output_tokens": 100,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 678,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 6922,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7817,
      "output_tokens": 169,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 905,
      "reasoning_tokens_included_in_output": 96,
      "observed_tokens": 7986,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8424,
      "output_tokens": 269,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 488,
      "reasoning_tokens_included_in_output": 196,
      "observed_tokens": 8693,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9780,
      "output_tokens": 87,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 1204,
      "reasoning_tokens_included_in_output": 14,
      "observed_tokens": 9867,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11074,
      "output_tokens": 73,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 1218,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 11147,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12428,
      "output_tokens": 97,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 1292,
      "reasoning_tokens_included_in_output": 40,
      "observed_tokens": 12525,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13313,
      "output_tokens": 124,
      "cached_input_tokens": 12416,
      "uncached_input_tokens": 897,
      "reasoning_tokens_included_in_output": 51,
      "observed_tokens": 13437,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2120,
      "output_tokens": 243,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 1224,
      "reasoning_tokens_included_in_output": 141,
      "observed_tokens": 2363,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4596,
      "output_tokens": 119,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 2292,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 4715,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6971,
      "output_tokens": 98,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 2363,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 7069,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9871,
      "output_tokens": 79,
      "cached_input_tokens": 7040,
      "uncached_input_tokens": 2831,
      "reasoning_tokens_included_in_output": 7,
      "observed_tokens": 9950,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12027,
      "output_tokens": 1798,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 2171,
      "reasoning_tokens_included_in_output": 1695,
      "observed_tokens": 13825,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14390,
      "output_tokens": 145,
      "cached_input_tokens": 13824,
      "uncached_input_tokens": 566,
      "reasoning_tokens_included_in_output": 40,
      "observed_tokens": 14535,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16320,
      "output_tokens": 438,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 1856,
      "reasoning_tokens_included_in_output": 367,
      "observed_tokens": 16758,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16794,
      "output_tokens": 509,
      "cached_input_tokens": 16640,
      "uncached_input_tokens": 154,
      "reasoning_tokens_included_in_output": 438,
      "observed_tokens": 17303,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19002,
      "output_tokens": 142,
      "cached_input_tokens": 17280,
      "uncached_input_tokens": 1722,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 19144,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20592,
      "output_tokens": 99,
      "cached_input_tokens": 19072,
      "uncached_input_tokens": 1520,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 20691,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21913,
      "output_tokens": 71,
      "cached_input_tokens": 20608,
      "uncached_input_tokens": 1305,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 21984,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23737,
      "output_tokens": 93,
      "cached_input_tokens": 21888,
      "uncached_input_tokens": 1849,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 23830,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25786,
      "output_tokens": 330,
      "cached_input_tokens": 23808,
      "uncached_input_tokens": 1978,
      "reasoning_tokens_included_in_output": 257,
      "observed_tokens": 26116,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26931,
      "output_tokens": 73,
      "cached_input_tokens": 26112,
      "uncached_input_tokens": 819,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 27004,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27515,
      "output_tokens": 1065,
      "cached_input_tokens": 26880,
      "uncached_input_tokens": 635,
      "reasoning_tokens_included_in_output": 994,
      "observed_tokens": 28580,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29694,
      "output_tokens": 475,
      "cached_input_tokens": 28544,
      "uncached_input_tokens": 1150,
      "reasoning_tokens_included_in_output": 402,
      "observed_tokens": 30169,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 31911,
      "output_tokens": 161,
      "cached_input_tokens": 30080,
      "uncached_input_tokens": 1831,
      "reasoning_tokens_included_in_output": 117,
      "observed_tokens": 32072,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1486,
      "output_tokens": 505,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 590,
      "reasoning_tokens_included_in_output": 433,
      "observed_tokens": 1991,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2227,
      "output_tokens": 72,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 307,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 2299,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3763,
      "output_tokens": 108,
      "cached_input_tokens": 2176,
      "uncached_input_tokens": 1587,
      "reasoning_tokens_included_in_output": 38,
      "observed_tokens": 3871,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4065,
      "output_tokens": 177,
      "cached_input_tokens": 3840,
      "uncached_input_tokens": 225,
      "reasoning_tokens_included_in_output": 107,
      "observed_tokens": 4242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7496,
      "output_tokens": 318,
      "cached_input_tokens": 4224,
      "uncached_input_tokens": 3272,
      "reasoning_tokens_included_in_output": 273,
      "observed_tokens": 7814,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7834,
      "output_tokens": 112,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 154,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 7946,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9967,
      "output_tokens": 85,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 2031,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 10052,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13141,
      "output_tokens": 204,
      "cached_input_tokens": 9984,
      "uncached_input_tokens": 3157,
      "reasoning_tokens_included_in_output": 125,
      "observed_tokens": 13345,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7135,
      "output_tokens": 94,
      "cached_input_tokens": 4224,
      "uncached_input_tokens": 2911,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 7229,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8623,
      "output_tokens": 95,
      "cached_input_tokens": 7168,
      "uncached_input_tokens": 1455,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 8718,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9928,
      "output_tokens": 314,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 1224,
      "reasoning_tokens_included_in_output": 244,
      "observed_tokens": 10242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11316,
      "output_tokens": 193,
      "cached_input_tokens": 10240,
      "uncached_input_tokens": 1076,
      "reasoning_tokens_included_in_output": 123,
      "observed_tokens": 11509,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13480,
      "output_tokens": 143,
      "cached_input_tokens": 11392,
      "uncached_input_tokens": 2088,
      "reasoning_tokens_included_in_output": 65,
      "observed_tokens": 13623,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-python",
      "task_id": "six-python",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1394,
      "output_tokens": 96,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 498,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 1490,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-python",
      "task_id": "six-python",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2468,
      "output_tokens": 142,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 1060,
      "reasoning_tokens_included_in_output": 87,
      "observed_tokens": 2610,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1476,
      "output_tokens": 470,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 580,
      "reasoning_tokens_included_in_output": 379,
      "observed_tokens": 1946,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3538,
      "output_tokens": 109,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 1618,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 3647,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3735,
      "output_tokens": 157,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 151,
      "reasoning_tokens_included_in_output": 17,
      "observed_tokens": 3892,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5518,
      "output_tokens": 96,
      "cached_input_tokens": 3840,
      "uncached_input_tokens": 1678,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 5614,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6915,
      "output_tokens": 196,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 1411,
      "reasoning_tokens_included_in_output": 111,
      "observed_tokens": 7111,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1467,
      "output_tokens": 108,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 571,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 1575,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2429,
      "output_tokens": 151,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 893,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 2580,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5639,
      "output_tokens": 402,
      "cached_input_tokens": 2560,
      "uncached_input_tokens": 3079,
      "reasoning_tokens_included_in_output": 331,
      "observed_tokens": 6041,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6129,
      "output_tokens": 98,
      "cached_input_tokens": 5888,
      "uncached_input_tokens": 241,
      "reasoning_tokens_included_in_output": 22,
      "observed_tokens": 6227,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7486,
      "output_tokens": 76,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 1342,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 7562,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8836,
      "output_tokens": 95,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 1284,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 8931,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10507,
      "output_tokens": 130,
      "cached_input_tokens": 8832,
      "uncached_input_tokens": 1675,
      "reasoning_tokens_included_in_output": 55,
      "observed_tokens": 10637,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12374,
      "output_tokens": 99,
      "cached_input_tokens": 10624,
      "uncached_input_tokens": 1750,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 12473,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13950,
      "output_tokens": 144,
      "cached_input_tokens": 12416,
      "uncached_input_tokens": 1534,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 14094,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14986,
      "output_tokens": 208,
      "cached_input_tokens": 14080,
      "uncached_input_tokens": 906,
      "reasoning_tokens_included_in_output": 122,
      "observed_tokens": 15194,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4231,
      "output_tokens": 543,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 3335,
      "reasoning_tokens_included_in_output": 400,
      "observed_tokens": 4774,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5166,
      "output_tokens": 129,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 430,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 5295,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5383,
      "output_tokens": 983,
      "cached_input_tokens": 5248,
      "uncached_input_tokens": 135,
      "reasoning_tokens_included_in_output": 907,
      "observed_tokens": 6366,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9451,
      "output_tokens": 155,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 3179,
      "reasoning_tokens_included_in_output": 79,
      "observed_tokens": 9606,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10751,
      "output_tokens": 101,
      "cached_input_tokens": 9600,
      "uncached_input_tokens": 1151,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 10852,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12132,
      "output_tokens": 152,
      "cached_input_tokens": 10752,
      "uncached_input_tokens": 1380,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 12284,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13152,
      "output_tokens": 232,
      "cached_input_tokens": 12160,
      "uncached_input_tokens": 992,
      "reasoning_tokens_included_in_output": 156,
      "observed_tokens": 13384,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13923,
      "output_tokens": 182,
      "cached_input_tokens": 13312,
      "uncached_input_tokens": 611,
      "reasoning_tokens_included_in_output": 56,
      "observed_tokens": 14105,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14422,
      "output_tokens": 115,
      "cached_input_tokens": 14080,
      "uncached_input_tokens": 342,
      "reasoning_tokens_included_in_output": 39,
      "observed_tokens": 14537,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15274,
      "output_tokens": 76,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 810,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 15350,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16036,
      "output_tokens": 316,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 804,
      "reasoning_tokens_included_in_output": 240,
      "observed_tokens": 16352,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17439,
      "output_tokens": 673,
      "cached_input_tokens": 16256,
      "uncached_input_tokens": 1183,
      "reasoning_tokens_included_in_output": 597,
      "observed_tokens": 18112,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19671,
      "output_tokens": 1017,
      "cached_input_tokens": 18048,
      "uncached_input_tokens": 1623,
      "reasoning_tokens_included_in_output": 942,
      "observed_tokens": 20688,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21356,
      "output_tokens": 652,
      "cached_input_tokens": 20608,
      "uncached_input_tokens": 748,
      "reasoning_tokens_included_in_output": 576,
      "observed_tokens": 22008,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23821,
      "output_tokens": 235,
      "cached_input_tokens": 21888,
      "uncached_input_tokens": 1933,
      "reasoning_tokens_included_in_output": 159,
      "observed_tokens": 24056,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24893,
      "output_tokens": 1349,
      "cached_input_tokens": 23936,
      "uncached_input_tokens": 957,
      "reasoning_tokens_included_in_output": 1271,
      "observed_tokens": 26242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27177,
      "output_tokens": 320,
      "cached_input_tokens": 26240,
      "uncached_input_tokens": 937,
      "reasoning_tokens_included_in_output": 242,
      "observed_tokens": 27497,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4192,
      "output_tokens": 125,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 3296,
      "reasoning_tokens_included_in_output": 34,
      "observed_tokens": 4317,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5362,
      "output_tokens": 78,
      "cached_input_tokens": 4224,
      "uncached_input_tokens": 1138,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 5440,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7648,
      "output_tokens": 613,
      "cached_input_tokens": 5376,
      "uncached_input_tokens": 2272,
      "reasoning_tokens_included_in_output": 538,
      "observed_tokens": 8261,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9861,
      "output_tokens": 1102,
      "cached_input_tokens": 8192,
      "uncached_input_tokens": 1669,
      "reasoning_tokens_included_in_output": 1037,
      "observed_tokens": 10963,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-format",
      "task_id": "sqlparse-format",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1616,
      "output_tokens": 153,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 720,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 1769,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1684,
      "output_tokens": 116,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 788,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 1800,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7608,
      "output_tokens": 478,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 5816,
      "reasoning_tokens_included_in_output": 403,
      "observed_tokens": 8086,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12962,
      "output_tokens": 112,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 4898,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 13074,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19726,
      "output_tokens": 251,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 17422,
      "reasoning_tokens_included_in_output": 144,
      "observed_tokens": 19977,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16764,
      "output_tokens": 1129,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 13180,
      "reasoning_tokens_included_in_output": 1056,
      "observed_tokens": 17893,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7606,
      "output_tokens": 73,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 2998,
      "reasoning_tokens_included_in_output": 31,
      "observed_tokens": 7679,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7699,
      "output_tokens": 148,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 147,
      "reasoning_tokens_included_in_output": 72,
      "observed_tokens": 7847,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8428,
      "output_tokens": 76,
      "cached_input_tokens": 7808,
      "uncached_input_tokens": 620,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8504,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9096,
      "output_tokens": 94,
      "cached_input_tokens": 8448,
      "uncached_input_tokens": 648,
      "reasoning_tokens_included_in_output": 35,
      "observed_tokens": 9190,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24486,
      "output_tokens": 896,
      "cached_input_tokens": 13056,
      "uncached_input_tokens": 11430,
      "reasoning_tokens_included_in_output": 851,
      "observed_tokens": 25382,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27167,
      "output_tokens": 465,
      "cached_input_tokens": 25344,
      "uncached_input_tokens": 1823,
      "reasoning_tokens_included_in_output": 406,
      "observed_tokens": 27632,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1411,
      "output_tokens": 80,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 515,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 1491,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15765,
      "output_tokens": 1423,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 14357,
      "reasoning_tokens_included_in_output": 1347,
      "observed_tokens": 17188,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25467,
      "output_tokens": 100,
      "cached_input_tokens": 17152,
      "uncached_input_tokens": 8315,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 25567,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17747,
      "output_tokens": 167,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 16339,
      "reasoning_tokens_included_in_output": 57,
      "observed_tokens": 17914,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10422,
      "output_tokens": 200,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 7350,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 10622,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5626,
      "output_tokens": 866,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 2042,
      "reasoning_tokens_included_in_output": 760,
      "observed_tokens": 6492,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6528,
      "output_tokens": 2083,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 256,
      "reasoning_tokens_included_in_output": 2007,
      "observed_tokens": 8611,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9190,
      "output_tokens": 107,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 614,
      "reasoning_tokens_included_in_output": 31,
      "observed_tokens": 9297,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10472,
      "output_tokens": 1150,
      "cached_input_tokens": 9216,
      "uncached_input_tokens": 1256,
      "reasoning_tokens_included_in_output": 1074,
      "observed_tokens": 11622,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13766,
      "output_tokens": 888,
      "cached_input_tokens": 10496,
      "uncached_input_tokens": 3270,
      "reasoning_tokens_included_in_output": 812,
      "observed_tokens": 14654,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16236,
      "output_tokens": 483,
      "cached_input_tokens": 14592,
      "uncached_input_tokens": 1644,
      "reasoning_tokens_included_in_output": 407,
      "observed_tokens": 16719,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18037,
      "output_tokens": 2161,
      "cached_input_tokens": 16640,
      "uncached_input_tokens": 1397,
      "reasoning_tokens_included_in_output": 2085,
      "observed_tokens": 20198,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21461,
      "output_tokens": 2873,
      "cached_input_tokens": 20096,
      "uncached_input_tokens": 1365,
      "reasoning_tokens_included_in_output": 2797,
      "observed_tokens": 24334,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25801,
      "output_tokens": 144,
      "cached_input_tokens": 24320,
      "uncached_input_tokens": 1481,
      "reasoning_tokens_included_in_output": 68,
      "observed_tokens": 25945,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27861,
      "output_tokens": 185,
      "cached_input_tokens": 25856,
      "uncached_input_tokens": 2005,
      "reasoning_tokens_included_in_output": 109,
      "observed_tokens": 28046,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-options",
      "task_id": "tabulate-options",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1533,
      "output_tokens": 73,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 637,
      "reasoning_tokens_included_in_output": 30,
      "observed_tokens": 1606,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-options",
      "task_id": "tabulate-options",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15880,
      "output_tokens": 93,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 14344,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 15973,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-options",
      "task_id": "tabulate-options",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29047,
      "output_tokens": 6195,
      "cached_input_tokens": 15872,
      "uncached_input_tokens": 13175,
      "reasoning_tokens_included_in_output": 6106,
      "observed_tokens": 35242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-parse",
      "task_id": "toml-parse",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1403,
      "output_tokens": 125,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 507,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 1528,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-parse",
      "task_id": "toml-parse",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10768,
      "output_tokens": 120,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 9360,
      "reasoning_tokens_included_in_output": 67,
      "observed_tokens": 10888,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1461,
      "output_tokens": 177,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 565,
      "reasoning_tokens_included_in_output": 103,
      "observed_tokens": 1638,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4349,
      "output_tokens": 576,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 2813,
      "reasoning_tokens_included_in_output": 469,
      "observed_tokens": 4925,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5534,
      "output_tokens": 71,
      "cached_input_tokens": 4864,
      "uncached_input_tokens": 670,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 5605,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6222,
      "output_tokens": 113,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 718,
      "reasoning_tokens_included_in_output": 39,
      "observed_tokens": 6335,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9206,
      "output_tokens": 490,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 2934,
      "reasoning_tokens_included_in_output": 417,
      "observed_tokens": 9696,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1525,
      "output_tokens": 116,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 629,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 1641,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3095,
      "output_tokens": 122,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 1559,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 3217,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14251,
      "output_tokens": 137,
      "cached_input_tokens": 3200,
      "uncached_input_tokens": 11051,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 14388,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17891,
      "output_tokens": 118,
      "cached_input_tokens": 14336,
      "uncached_input_tokens": 3555,
      "reasoning_tokens_included_in_output": 43,
      "observed_tokens": 18009,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21192,
      "output_tokens": 100,
      "cached_input_tokens": 17920,
      "uncached_input_tokens": 3272,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 21292,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24658,
      "output_tokens": 101,
      "cached_input_tokens": 21248,
      "uncached_input_tokens": 3410,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 24759,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26142,
      "output_tokens": 434,
      "cached_input_tokens": 24704,
      "uncached_input_tokens": 1438,
      "reasoning_tokens_included_in_output": 360,
      "observed_tokens": 26576,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 28008,
      "output_tokens": 103,
      "cached_input_tokens": 26496,
      "uncached_input_tokens": 1512,
      "reasoning_tokens_included_in_output": 29,
      "observed_tokens": 28111,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 28960,
      "output_tokens": 117,
      "cached_input_tokens": 28032,
      "uncached_input_tokens": 928,
      "reasoning_tokens_included_in_output": 43,
      "observed_tokens": 29077,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29765,
      "output_tokens": 822,
      "cached_input_tokens": 29056,
      "uncached_input_tokens": 709,
      "reasoning_tokens_included_in_output": 758,
      "observed_tokens": 30587,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11477,
      "output_tokens": 179,
      "cached_input_tokens": 3968,
      "uncached_input_tokens": 7509,
      "reasoning_tokens_included_in_output": 105,
      "observed_tokens": 11656,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10579,
      "output_tokens": 92,
      "cached_input_tokens": 4480,
      "uncached_input_tokens": 6099,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 10671,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11389,
      "output_tokens": 91,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 6397,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 11480,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13328,
      "output_tokens": 235,
      "cached_input_tokens": 11392,
      "uncached_input_tokens": 1936,
      "reasoning_tokens_included_in_output": 161,
      "observed_tokens": 13563,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11901,
      "output_tokens": 501,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 4221,
      "reasoning_tokens_included_in_output": 449,
      "observed_tokens": 12402,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1543,
      "output_tokens": 177,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 647,
      "reasoning_tokens_included_in_output": 88,
      "observed_tokens": 1720,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5518,
      "output_tokens": 255,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 3854,
      "reasoning_tokens_included_in_output": 144,
      "observed_tokens": 5773,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8318,
      "output_tokens": 170,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 2558,
      "reasoning_tokens_included_in_output": 96,
      "observed_tokens": 8488,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11297,
      "output_tokens": 83,
      "cached_input_tokens": 8448,
      "uncached_input_tokens": 2849,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 11380,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12708,
      "output_tokens": 463,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 6948,
      "reasoning_tokens_included_in_output": 421,
      "observed_tokens": 13171,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20818,
      "output_tokens": 1395,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 14674,
      "reasoning_tokens_included_in_output": 1321,
      "observed_tokens": 22213,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21938,
      "output_tokens": 125,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 15282,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 22063,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14613,
      "output_tokens": 96,
      "cached_input_tokens": 7424,
      "uncached_input_tokens": 7189,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 14709,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15608,
      "output_tokens": 261,
      "cached_input_tokens": 9216,
      "uncached_input_tokens": 6392,
      "reasoning_tokens_included_in_output": 187,
      "observed_tokens": 15869,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18690,
      "output_tokens": 426,
      "cached_input_tokens": 15744,
      "uncached_input_tokens": 2946,
      "reasoning_tokens_included_in_output": 317,
      "observed_tokens": 19116,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16534,
      "output_tokens": 115,
      "cached_input_tokens": 12160,
      "uncached_input_tokens": 4374,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 16649,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15129,
      "output_tokens": 183,
      "cached_input_tokens": 12800,
      "uncached_input_tokens": 2329,
      "reasoning_tokens_included_in_output": 78,
      "observed_tokens": 15312,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15332,
      "output_tokens": 3320,
      "cached_input_tokens": 15104,
      "uncached_input_tokens": 228,
      "reasoning_tokens_included_in_output": 3245,
      "observed_tokens": 18652,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19907,
      "output_tokens": 107,
      "cached_input_tokens": 18560,
      "uncached_input_tokens": 1347,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 20014,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21140,
      "output_tokens": 191,
      "cached_input_tokens": 19968,
      "uncached_input_tokens": 1172,
      "reasoning_tokens_included_in_output": 116,
      "observed_tokens": 21331,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22299,
      "output_tokens": 101,
      "cached_input_tokens": 21248,
      "uncached_input_tokens": 1051,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 22400,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1738,
      "output_tokens": 136,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 842,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 1874,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3396,
      "output_tokens": 155,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 1604,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 3551,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5170,
      "output_tokens": 159,
      "cached_input_tokens": 3456,
      "uncached_input_tokens": 1714,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 5329,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6730,
      "output_tokens": 117,
      "cached_input_tokens": 5248,
      "uncached_input_tokens": 1482,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 6847,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7700,
      "output_tokens": 91,
      "cached_input_tokens": 6784,
      "uncached_input_tokens": 916,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 7791,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8754,
      "output_tokens": 288,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 1074,
      "reasoning_tokens_included_in_output": 228,
      "observed_tokens": 9042,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1751,
      "output_tokens": 123,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 855,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 1874,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3080,
      "output_tokens": 117,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 1288,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 3197,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3553,
      "output_tokens": 98,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 481,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 3651,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4990,
      "output_tokens": 83,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 1406,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 5073,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6678,
      "output_tokens": 83,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 1686,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 6761,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8717,
      "output_tokens": 363,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 2061,
      "reasoning_tokens_included_in_output": 270,
      "observed_tokens": 9080,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1765,
      "output_tokens": 116,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 869,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1881,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4545,
      "output_tokens": 202,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 2753,
      "reasoning_tokens_included_in_output": 61,
      "observed_tokens": 4747,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8609,
      "output_tokens": 84,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 3873,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 8693,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14224,
      "output_tokens": 125,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 5648,
      "reasoning_tokens_included_in_output": 66,
      "observed_tokens": 14349,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15509,
      "output_tokens": 107,
      "cached_input_tokens": 14336,
      "uncached_input_tokens": 1173,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 15616,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16284,
      "output_tokens": 486,
      "cached_input_tokens": 15616,
      "uncached_input_tokens": 668,
      "reasoning_tokens_included_in_output": 387,
      "observed_tokens": 16770,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13315,
      "output_tokens": 179,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 8579,
      "reasoning_tokens_included_in_output": 104,
      "observed_tokens": 13494,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9842,
      "output_tokens": 88,
      "cached_input_tokens": 6400,
      "uncached_input_tokens": 3442,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 9930,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11097,
      "output_tokens": 346,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 1241,
      "reasoning_tokens_included_in_output": 305,
      "observed_tokens": 11443,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11620,
      "output_tokens": 108,
      "cached_input_tokens": 11392,
      "uncached_input_tokens": 228,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 11728,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12257,
      "output_tokens": 143,
      "cached_input_tokens": 11648,
      "uncached_input_tokens": 609,
      "reasoning_tokens_included_in_output": 57,
      "observed_tokens": 12400,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-url",
      "task_id": "urllib3-url",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1716,
      "output_tokens": 60,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 820,
      "reasoning_tokens_included_in_output": 17,
      "observed_tokens": 1776,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-url",
      "task_id": "urllib3-url",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7265,
      "output_tokens": 295,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 5601,
      "reasoning_tokens_included_in_output": 227,
      "observed_tokens": 7560,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1529,
      "output_tokens": 125,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 633,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 1654,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3629,
      "output_tokens": 245,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 2093,
      "reasoning_tokens_included_in_output": 171,
      "observed_tokens": 3874,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4532,
      "output_tokens": 122,
      "cached_input_tokens": 3840,
      "uncached_input_tokens": 692,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 4654,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7065,
      "output_tokens": 75,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 2457,
      "reasoning_tokens_included_in_output": 34,
      "observed_tokens": 7140,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8045,
      "output_tokens": 51,
      "cached_input_tokens": 7040,
      "uncached_input_tokens": 1005,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 8096,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8142,
      "output_tokens": 75,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 206,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8217,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9236,
      "output_tokens": 40,
      "cached_input_tokens": 8192,
      "uncached_input_tokens": 1044,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 9276,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9590,
      "output_tokens": 98,
      "cached_input_tokens": 9216,
      "uncached_input_tokens": 374,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 9688,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10540,
      "output_tokens": 91,
      "cached_input_tokens": 9600,
      "uncached_input_tokens": 940,
      "reasoning_tokens_included_in_output": 51,
      "observed_tokens": 10631,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10651,
      "output_tokens": 95,
      "cached_input_tokens": 10496,
      "uncached_input_tokens": 155,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 10746,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12445,
      "output_tokens": 89,
      "cached_input_tokens": 10624,
      "uncached_input_tokens": 1821,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 12534,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13125,
      "output_tokens": 76,
      "cached_input_tokens": 12416,
      "uncached_input_tokens": 709,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 13201,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-schema",
      "task_id": "voluptuous-schema",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1439,
      "output_tokens": 279,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 543,
      "reasoning_tokens_included_in_output": 186,
      "observed_tokens": 1718,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-schema",
      "task_id": "voluptuous-schema",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12518,
      "output_tokens": 62,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 10854,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 12580,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-schema",
      "task_id": "voluptuous-schema",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13196,
      "output_tokens": 341,
      "cached_input_tokens": 12544,
      "uncached_input_tokens": 652,
      "reasoning_tokens_included_in_output": 288,
      "observed_tokens": 13537,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1534,
      "output_tokens": 96,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 638,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 1630,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4126,
      "output_tokens": 50,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 2590,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 4176,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5681,
      "output_tokens": 1759,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 1585,
      "reasoning_tokens_included_in_output": 1589,
      "observed_tokens": 7440,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-tags",
      "task_id": "wheel-tags",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1507,
      "output_tokens": 165,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 611,
      "reasoning_tokens_included_in_output": 91,
      "observed_tokens": 1672,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-tags",
      "task_id": "wheel-tags",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4006,
      "output_tokens": 207,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 2342,
      "reasoning_tokens_included_in_output": 165,
      "observed_tokens": 4213,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-tags",
      "task_id": "wheel-tags",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4533,
      "output_tokens": 102,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 437,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 4635,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-parse",
      "task_id": "xmltodict-parse",
      "source_group": "martinblech-xmltodict",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1423,
      "output_tokens": 56,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 527,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 1479,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-parse",
      "task_id": "xmltodict-parse",
      "source_group": "martinblech-xmltodict",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6936,
      "output_tokens": 375,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 5528,
      "reasoning_tokens_included_in_output": 279,
      "observed_tokens": 7311,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-unparse",
      "task_id": "xmltodict-unparse",
      "source_group": "martinblech-xmltodict",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1393,
      "output_tokens": 46,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 497,
      "reasoning_tokens_included_in_output": 6,
      "observed_tokens": 1439,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-unparse",
      "task_id": "xmltodict-unparse",
      "source_group": "martinblech-xmltodict",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6896,
      "output_tokens": 702,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 5488,
      "reasoning_tokens_included_in_output": 623,
      "observed_tokens": 7598,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1531,
      "output_tokens": 80,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 635,
      "reasoning_tokens_included_in_output": 6,
      "observed_tokens": 1611,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17886,
      "output_tokens": 716,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 16350,
      "reasoning_tokens_included_in_output": 663,
      "observed_tokens": 18602,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1460,
      "output_tokens": 193,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 564,
      "reasoning_tokens_included_in_output": 120,
      "observed_tokens": 1653,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5650,
      "output_tokens": 302,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 4114,
      "reasoning_tokens_included_in_output": 230,
      "observed_tokens": 5952,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7988,
      "output_tokens": 240,
      "cached_input_tokens": 5888,
      "uncached_input_tokens": 2100,
      "reasoning_tokens_included_in_output": 188,
      "observed_tokens": 8228,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1563,
      "output_tokens": 84,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 667,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1647,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14515,
      "output_tokens": 227,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 12979,
      "reasoning_tokens_included_in_output": 185,
      "observed_tokens": 14742,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16881,
      "output_tokens": 380,
      "cached_input_tokens": 14720,
      "uncached_input_tokens": 2161,
      "reasoning_tokens_included_in_output": 303,
      "observed_tokens": 17261,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18220,
      "output_tokens": 111,
      "cached_input_tokens": 17152,
      "uncached_input_tokens": 1068,
      "reasoning_tokens_included_in_output": 53,
      "observed_tokens": 18331,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26635,
      "output_tokens": 434,
      "cached_input_tokens": 18304,
      "uncached_input_tokens": 8331,
      "reasoning_tokens_included_in_output": 390,
      "observed_tokens": 27069,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1630,
      "output_tokens": 194,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 734,
      "reasoning_tokens_included_in_output": 122,
      "observed_tokens": 1824,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16991,
      "output_tokens": 235,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 15199,
      "reasoning_tokens_included_in_output": 177,
      "observed_tokens": 17226,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25530,
      "output_tokens": 936,
      "cached_input_tokens": 17152,
      "uncached_input_tokens": 8378,
      "reasoning_tokens_included_in_output": 861,
      "observed_tokens": 26466,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15211,
      "output_tokens": 166,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 13419,
      "reasoning_tokens_included_in_output": 94,
      "observed_tokens": 15377,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7968,
      "output_tokens": 141,
      "cached_input_tokens": 2688,
      "uncached_input_tokens": 5280,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 8109,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8818,
      "output_tokens": 114,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 754,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8932,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8952,
      "output_tokens": 165,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 248,
      "reasoning_tokens_included_in_output": 105,
      "observed_tokens": 9117,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9137,
      "output_tokens": 2923,
      "cached_input_tokens": 8960,
      "uncached_input_tokens": 177,
      "reasoning_tokens_included_in_output": 2850,
      "observed_tokens": 12060,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13686,
      "output_tokens": 682,
      "cached_input_tokens": 12032,
      "uncached_input_tokens": 1654,
      "reasoning_tokens_included_in_output": 608,
      "observed_tokens": 14368,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16036,
      "output_tokens": 1629,
      "cached_input_tokens": 14336,
      "uncached_input_tokens": 1700,
      "reasoning_tokens_included_in_output": 1492,
      "observed_tokens": 17665,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20474,
      "output_tokens": 207,
      "cached_input_tokens": 17664,
      "uncached_input_tokens": 2810,
      "reasoning_tokens_included_in_output": 69,
      "observed_tokens": 20681,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24247,
      "output_tokens": 771,
      "cached_input_tokens": 20608,
      "uncached_input_tokens": 3639,
      "reasoning_tokens_included_in_output": 635,
      "observed_tokens": 25018,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27973,
      "output_tokens": 1484,
      "cached_input_tokens": 24960,
      "uncached_input_tokens": 3013,
      "reasoning_tokens_included_in_output": 1453,
      "observed_tokens": 29457,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1481,
      "output_tokens": 113,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 585,
      "reasoning_tokens_included_in_output": 22,
      "observed_tokens": 1594,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29315,
      "output_tokens": 92,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 27779,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 29407,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29790,
      "output_tokens": 138,
      "cached_input_tokens": 29312,
      "uncached_input_tokens": 478,
      "reasoning_tokens_included_in_output": 66,
      "observed_tokens": 29928,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3587,
      "output_tokens": 1445,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 2051,
      "reasoning_tokens_included_in_output": 1303,
      "observed_tokens": 5032,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 33448,
      "output_tokens": 669,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 28456,
      "reasoning_tokens_included_in_output": 543,
      "observed_tokens": 34117,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1543,
      "output_tokens": 115,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 647,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 1658,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2779,
      "output_tokens": 95,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 1243,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 2874,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2962,
      "output_tokens": 150,
      "cached_input_tokens": 2816,
      "uncached_input_tokens": 146,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 3112,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4075,
      "output_tokens": 592,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 1003,
      "reasoning_tokens_included_in_output": 518,
      "observed_tokens": 4667,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6050,
      "output_tokens": 160,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 1442,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 6210,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7149,
      "output_tokens": 247,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 1005,
      "reasoning_tokens_included_in_output": 173,
      "observed_tokens": 7396,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8017,
      "output_tokens": 98,
      "cached_input_tokens": 7296,
      "uncached_input_tokens": 721,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 8115,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8742,
      "output_tokens": 148,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 678,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 8890,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10168,
      "output_tokens": 151,
      "cached_input_tokens": 8832,
      "uncached_input_tokens": 1336,
      "reasoning_tokens_included_in_output": 77,
      "observed_tokens": 10319,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11608,
      "output_tokens": 127,
      "cached_input_tokens": 10240,
      "uncached_input_tokens": 1368,
      "reasoning_tokens_included_in_output": 53,
      "observed_tokens": 11735,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13064,
      "output_tokens": 103,
      "cached_input_tokens": 11648,
      "uncached_input_tokens": 1416,
      "reasoning_tokens_included_in_output": 29,
      "observed_tokens": 13167,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14644,
      "output_tokens": 136,
      "cached_input_tokens": 13056,
      "uncached_input_tokens": 1588,
      "reasoning_tokens_included_in_output": 62,
      "observed_tokens": 14780,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1728,
      "output_tokens": 229,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 832,
      "reasoning_tokens_included_in_output": 152,
      "observed_tokens": 1957,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7523,
      "output_tokens": 241,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 5603,
      "reasoning_tokens_included_in_output": 85,
      "observed_tokens": 7764,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15104,
      "output_tokens": 706,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 7424,
      "reasoning_tokens_included_in_output": 597,
      "observed_tokens": 15810,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20648,
      "output_tokens": 1094,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 18728,
      "reasoning_tokens_included_in_output": 1013,
      "observed_tokens": 21742,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19384,
      "output_tokens": 72,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 13624,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 19456,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13228,
      "output_tokens": 132,
      "cached_input_tokens": 9088,
      "uncached_input_tokens": 4140,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 13360,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13380,
      "output_tokens": 670,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 196,
      "reasoning_tokens_included_in_output": 592,
      "observed_tokens": 14050,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15237,
      "output_tokens": 99,
      "cached_input_tokens": 13952,
      "uncached_input_tokens": 1285,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 15336,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16339,
      "output_tokens": 435,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 1107,
      "reasoning_tokens_included_in_output": 363,
      "observed_tokens": 16774,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17504,
      "output_tokens": 99,
      "cached_input_tokens": 16768,
      "uncached_input_tokens": 736,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 17603,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18531,
      "output_tokens": 107,
      "cached_input_tokens": 17536,
      "uncached_input_tokens": 995,
      "reasoning_tokens_included_in_output": 35,
      "observed_tokens": 18638,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19481,
      "output_tokens": 175,
      "cached_input_tokens": 18560,
      "uncached_input_tokens": 921,
      "reasoning_tokens_included_in_output": 103,
      "observed_tokens": 19656,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20276,
      "output_tokens": 125,
      "cached_input_tokens": 19584,
      "uncached_input_tokens": 692,
      "reasoning_tokens_included_in_output": 53,
      "observed_tokens": 20401,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20558,
      "output_tokens": 120,
      "cached_input_tokens": 20352,
      "uncached_input_tokens": 206,
      "reasoning_tokens_included_in_output": 62,
      "observed_tokens": 20678,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20698,
      "output_tokens": 447,
      "cached_input_tokens": 20480,
      "uncached_input_tokens": 218,
      "reasoning_tokens_included_in_output": 385,
      "observed_tokens": 21145,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1486,
      "output_tokens": 95,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 590,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1581,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2420,
      "output_tokens": 112,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 884,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 2532,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4098,
      "output_tokens": 78,
      "cached_input_tokens": 2432,
      "uncached_input_tokens": 1666,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 4176,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5134,
      "output_tokens": 276,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 1038,
      "reasoning_tokens_included_in_output": 206,
      "observed_tokens": 5410,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6879,
      "output_tokens": 144,
      "cached_input_tokens": 5376,
      "uncached_input_tokens": 1503,
      "reasoning_tokens_included_in_output": 74,
      "observed_tokens": 7023,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8654,
      "output_tokens": 79,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 1742,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 8733,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10809,
      "output_tokens": 319,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 2105,
      "reasoning_tokens_included_in_output": 237,
      "observed_tokens": 11128,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1684,
      "output_tokens": 100,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 788,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 1784,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7592,
      "output_tokens": 100,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 5928,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 7692,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12568,
      "output_tokens": 836,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 4888,
      "reasoning_tokens_included_in_output": 744,
      "observed_tokens": 13404,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16080,
      "output_tokens": 257,
      "cached_input_tokens": 13312,
      "uncached_input_tokens": 2768,
      "reasoning_tokens_included_in_output": 184,
      "observed_tokens": 16337,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19903,
      "output_tokens": 200,
      "cached_input_tokens": 16256,
      "uncached_input_tokens": 3647,
      "reasoning_tokens_included_in_output": 127,
      "observed_tokens": 20103,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22120,
      "output_tokens": 149,
      "cached_input_tokens": 20096,
      "uncached_input_tokens": 2024,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 22269,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24862,
      "output_tokens": 279,
      "cached_input_tokens": 22144,
      "uncached_input_tokens": 2718,
      "reasoning_tokens_included_in_output": 237,
      "observed_tokens": 25141,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26649,
      "output_tokens": 2380,
      "cached_input_tokens": 25088,
      "uncached_input_tokens": 1561,
      "reasoning_tokens_included_in_output": 2321,
      "observed_tokens": 29029,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1765,
      "output_tokens": 103,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 869,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 1868,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8448,
      "output_tokens": 143,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 6656,
      "reasoning_tokens_included_in_output": 36,
      "observed_tokens": 8591,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9569,
      "output_tokens": 124,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 993,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 9693,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13914,
      "output_tokens": 105,
      "cached_input_tokens": 9600,
      "uncached_input_tokens": 4314,
      "reasoning_tokens_included_in_output": 46,
      "observed_tokens": 14019,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14630,
      "output_tokens": 384,
      "cached_input_tokens": 13952,
      "uncached_input_tokens": 678,
      "reasoning_tokens_included_in_output": 298,
      "observed_tokens": 15014,
      "unknown": false
    }
  ],
  "errors": [],
  "historical_gate_audit": {
    "schema": "reverpi.s5.legacy-audit.v1",
    "historical_deployable_flag": true,
    "candidate_sha256": "647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43",
    "authorization_margin": 0.05,
    "evaluated_margin": 0.3,
    "reported_upper_bound": 0.2831288355631135,
    "allow_projection": false,
    "reasons": [
      "authorization_dataset_mismatch",
      "complete_pair_selection_not_resolved",
      "no_independently_committed_sampling_frame",
      "no_prospective_stopping_contract",
      "risk_margin_exceeds_authorization",
      "scorer_and_runtime_not_bound_to_gate"
    ],
    "historical_artifacts_modified": false,
    "new_paid_authorization": false
  },
  "totals": {
    "runs": 86,
    "requests": 641,
    "reported_tokens": 8202832,
    "unknown_attempts": 0,
    "paired_or_capture_runs": 76,
    "eligible_runs": 27,
    "complete_pairs": 15,
    "deployed_runs": 10,
    "unique_source_groups": 38,
    "raw_response_model_labels": {
      "deepseek-flash": 641
    }
  },
  "complete_pair_table": [
    {
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 76016,
      "projected_complete_observed_tokens": 103353,
      "full_suffix_requests": 3,
      "projected_suffix_requests": 8
    },
    {
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "full_correct_legacy": false,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 57171,
      "projected_complete_observed_tokens": 51359,
      "full_suffix_requests": 1,
      "projected_suffix_requests": 1
    },
    {
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 73859,
      "projected_complete_observed_tokens": 133797,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 6
    },
    {
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "full_correct_legacy": false,
      "projected_correct_legacy": false,
      "full_complete_observed_tokens": 48494,
      "projected_complete_observed_tokens": 63500,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 5
    },
    {
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 26662,
      "projected_complete_observed_tokens": 38865,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 5
    },
    {
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 91143,
      "projected_complete_observed_tokens": 161204,
      "full_suffix_requests": 3,
      "projected_suffix_requests": 11
    },
    {
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 114864,
      "projected_complete_observed_tokens": 65465,
      "full_suffix_requests": 3,
      "projected_suffix_requests": 4
    },
    {
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "full_correct_legacy": false,
      "projected_correct_legacy": false,
      "full_complete_observed_tokens": 44800,
      "projected_complete_observed_tokens": 52456,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 4
    },
    {
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 418364,
      "projected_complete_observed_tokens": 35826,
      "full_suffix_requests": 9,
      "projected_suffix_requests": 1
    },
    {
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 63993,
      "projected_complete_observed_tokens": 82647,
      "full_suffix_requests": 1,
      "projected_suffix_requests": 2
    },
    {
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 66448,
      "projected_complete_observed_tokens": 48875,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 2
    },
    {
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "full_correct_legacy": true,
      "projected_correct_legacy": false,
      "full_complete_observed_tokens": 51560,
      "projected_complete_observed_tokens": 79484,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 5
    },
    {
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 75974,
      "projected_complete_observed_tokens": 94050,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 6
    },
    {
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 197657,
      "projected_complete_observed_tokens": 97027,
      "full_suffix_requests": 6,
      "projected_suffix_requests": 5
    },
    {
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 62056,
      "projected_complete_observed_tokens": 88665,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 5
    }
  ],
  "calibration_selection": {
    "submitted_complete_rows": 11,
    "submitted_groups": [
      "andialbrecht-sqlparse",
      "benjaminp-six",
      "cpburnz-pathspec",
      "more-itertools",
      "pyeclipse-cerberus",
      "suor-funcy",
      "theskumar-python-dotenv",
      "tox-dev-filelock",
      "urllib3-urllib3"
    ],
    "projected_selected_rows": 2,
    "projected_selected_tasks": [
      "bb73bac0c01decff3c5eccfc3c5d6d4ca932d228999a1e5a0ea0d1e8bb48729a",
      "9154d8e934b91d7c0da2f87d2cf1925781cad0dc1cfab931424f2c2592fc58c7"
    ],
    "observed_eligible_nontraining_runs": 22,
    "observed_eligible_nontraining_groups": [
      "andialbrecht-sqlparse",
      "astanin-python-tabulate",
      "benjaminp-six",
      "cpburnz-pathspec",
      "docutils-docutils",
      "hynek-attrs",
      "marshmallow-code-marshmallow",
      "more-itertools",
      "pyeclipse-cerberus",
      "pyparsing-pyparsing",
      "python-markdown",
      "sqlalchemy-sqlalchemy",
      "suor-funcy",
      "textualize-rich",
      "theskumar-python-dotenv",
      "tox-dev-filelock",
      "urllib3-urllib3"
    ],
    "fixed_n_zero_harm_upper": 0.2831288355631135,
    "alpha_spending_at_same_n": {
      "upper": 0.565186464478293,
      "local_alpha": 0.0005555555555555556,
      "method": "union_bound_alpha_n=alpha/(n*(n+1))",
      "global_alpha": 0.05
    },
    "prospective_authority_established": false,
    "posthoc_observed_eligible_frame": {
      "groups": {
        "hynek-attrs": false,
        "pyeclipse-cerberus": false,
        "docutils-docutils": null,
        "theskumar-python-dotenv": false,
        "tox-dev-filelock": false,
        "suor-funcy": false,
        "python-markdown": null,
        "marshmallow-code-marshmallow": false,
        "more-itertools": false,
        "cpburnz-pathspec": true,
        "pyparsing-pyparsing": false,
        "textualize-rich": false,
        "benjaminp-six": false,
        "sqlalchemy-sqlalchemy": false,
        "andialbrecht-sqlparse": false,
        "astanin-python-tabulate": null,
        "urllib3-urllib3": false
      },
      "n": 17,
      "harm_lower_count": 1,
      "harm_upper_count": 4,
      "unknown_groups": 3,
      "identification_interval": [
        0.058823529411764705,
        0.23529411764705882
      ],
      "observed_tasks": 22,
      "planned_tasks": 22,
      "population_confidence_claim": false
    },
    "posthoc_selected_outcomes": [
      {
        "task_id": "cumulative_runs/paid/attrs-define",
        "source_group": "hynek-attrs",
        "action": "full",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/cerberus-errors",
        "source_group": "pyeclipse-cerberus",
        "action": "full",
        "full": false,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/docutils-nodes",
        "source_group": "docutils-docutils",
        "action": "full",
        "full": true,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/docutils-tree",
        "source_group": "docutils-docutils",
        "action": "projected",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/dotenv-stream",
        "source_group": "theskumar-python-dotenv",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/filelock-basics",
        "source_group": "tox-dev-filelock",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/filelock-contention",
        "source_group": "tox-dev-filelock",
        "action": "projected",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/funcy-colls",
        "source_group": "suor-funcy",
        "action": "full",
        "full": false,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/markdown-extensions",
        "source_group": "python-markdown",
        "action": "projected",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/marshmallow-fields",
        "source_group": "marshmallow-code-marshmallow",
        "action": "full",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/more-itertools-recipes",
        "source_group": "more-itertools",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/more-itertools-window",
        "source_group": "more-itertools",
        "action": "projected",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/pathspec-match",
        "source_group": "cpburnz-pathspec",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/pathspec-util",
        "source_group": "cpburnz-pathspec",
        "action": "projected",
        "full": true,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/pyparsing-helpers",
        "source_group": "pyparsing-pyparsing",
        "action": "full",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/pyparsing-parse",
        "source_group": "pyparsing-pyparsing",
        "action": "full",
        "full": false,
        "projected": null
      },
      {
        "task_id": "cumulative_runs/paid/rich-table",
        "source_group": "textualize-rich",
        "action": "full",
        "full": false,
        "projected": null
      },
      {
        "task_id": "cumulative_runs/paid/six-moves",
        "source_group": "benjaminp-six",
        "action": "full",
        "full": true,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/sqlalchemy-core",
        "source_group": "sqlalchemy-sqlalchemy",
        "action": "full",
        "full": false,
        "projected": null
      },
      {
        "task_id": "cumulative_runs/paid/sqlparse-grouping",
        "source_group": "andialbrecht-sqlparse",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/tabulate-formats",
        "source_group": "astanin-python-tabulate",
        "action": "projected",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/urllib3-headers",
        "source_group": "urllib3-urllib3",
        "action": "full",
        "full": true,
        "projected": true
      }
    ]
  },
  "boundary_definition_discrepancy": {
    "reported_paired_boundaries": 32,
    "verified_paired_boundaries": 27,
    "reported_deployed_boundaries": 7,
    "verified_deployed_boundaries": 6,
    "reason": "non-no_eligible status incorrectly includes capture-stop without boundary"
  },
  "new_model_calls": 0,
  "source_modified": false,
  "historical_scores_modified": false,
  "private_usd": null
}


==> anc/offline_reanalysis/data/source_inventory.csv <==
source_group,source_id,snapshot_sha256,file_count,origin,official_benchmark
tkem-cachetools,cachetools-7.1.4,1fa516c2685d26921b12a7cc958740841df46e736b237c8559e1e7e4c0aeecfd,9,self_authored_tasks_on_real_distribution_sources,False
pallets-click,click-8.1.8,44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e,17,self_authored_tasks_on_real_distribution_sources,False
pypa-packaging,packaging-25.0,c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb,19,self_authored_tasks_on_real_distribution_sources,False
hynek-attrs,attrs-26.1.0,fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e,20,self_authored_tasks_on_pypi_wheel_sources,False
mahmoud-boltons,boltons-26.2.0,b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1,31,self_authored_tasks_on_pypi_wheel_sources,False
pyeclipse-cerberus,cerberus-1.3.8,f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74,7,self_authored_tasks_on_pypi_wheel_sources,False
tartley-colorama,colorama-0.4.6,be58df74478d640a6b952d344045bcb00d1a72974720945278d1675c0ce2cf55,14,self_authored_tasks_on_pypi_wheel_sources,False
dateutil-python-dateutil,dateutil-2.9.0.post0,a04fe4c3b097c1d890405d53d6aa5b30ceab37777f4d8df67f9185ada21b0477,19,self_authored_tasks_on_pypi_wheel_sources,False
docutils-docutils,docutils-0.23,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,130,self_authored_tasks_on_pypi_wheel_sources,False
theskumar-python-dotenv,python-dotenv-1.2.3,d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b,9,self_authored_tasks_on_pypi_wheel_sources,False
tox-dev-filelock,filelock-4.0.3,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,24,self_authored_tasks_on_pypi_wheel_sources,False
suor-funcy,funcy-2.1,f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4,17,self_authored_tasks_on_pypi_wheel_sources,False
python-humanize-humanize,humanize-4.16.0,8da0a5d02e67026bc2ff8ae9bbf04bc05d82833d75092026854dc9d88e6efaef,8,self_authored_tasks_on_pypi_wheel_sources,False
kjd-idna,idna-3.20,1a074bdb5b8c8749482d246043a4561af106c8d820e956622a647e64a5944da0,11,self_authored_tasks_on_pypi_wheel_sources,False
pallets-jinja,jinja2-3.1.6,86c4faf0e95b5a0329d4a3ee94c6b23af472210e554a1f6b5963921ffad78beb,26,self_authored_tasks_on_pypi_wheel_sources,False
jmespath-jmespath,jmespath-1.1.0,c21828454ba7b9af8de0b263b248fd62e1593dfd961b8cd630561468795f49cb,9,self_authored_tasks_on_pypi_wheel_sources,False
python-markdown,markdown-3.10.3,befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995,34,self_authored_tasks_on_pypi_wheel_sources,False
marshmallow-code-marshmallow,marshmallow-4.3.1,7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779,15,self_authored_tasks_on_pypi_wheel_sources,False
more-itertools,more-itertools-11.1.0,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,4,self_authored_tasks_on_pypi_wheel_sources,False
networkx-networkx,networkx-3.7,c4992489e47415055d0e8fdec92c5bd630af6d3c11cfa47315e1e7ac7904a771,584,self_authored_tasks_on_pypi_wheel_sources,False
cpburnz-pathspec,pathspec-1.1.1,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,32,self_authored_tasks_on_pypi_wheel_sources,False
pypa-pip,pip-26.2.1,07eb31e79304bebc506f1c2d677f42250bba71012a7b7f6c01ecb106f61ab265,405,self_authored_tasks_on_pypi_wheel_sources,False
tox-dev-platformdirs,platformdirs-4.11.12,7cc2d6b8dc5618c017986a20464e451410c1e7f082128d506eda2c8b1ece5c1b,10,self_authored_tasks_on_pypi_wheel_sources,False
pygments-pygments,pygments-2.21.0,6fe831a0b5474b7d6fe4cb757cd4d304732944b56faa48734dec45b8faedc2f0,344,self_authored_tasks_on_pypi_wheel_sources,False
pyparsing-pyparsing,pyparsing-3.3.3,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,18,self_authored_tasks_on_pypi_wheel_sources,False
textualize-rich,rich-15.0.0,acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b,101,self_authored_tasks_on_pypi_wheel_sources,False
benjaminp-six,six-1.17.0,713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82,2,self_authored_tasks_on_pypi_wheel_sources,False
grantjenks-sortedcontainers,sortedcontainers-2.4.0,150744eb5936fea7f5e90f343b0519d9b9b7f6887be8e4c47026e767216b4626,5,self_authored_tasks_on_pypi_wheel_sources,False
sqlalchemy-sqlalchemy,sqlalchemy-2.0.54,6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9,258,self_authored_tasks_on_pypi_wheel_sources,False
andialbrecht-sqlparse,sqlparse-0.6.0,71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c,22,self_authored_tasks_on_pypi_wheel_sources,False
astanin-python-tabulate,tabulate-0.10.0,4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a,2,self_authored_tasks_on_pypi_wheel_sources,False
uiri-toml,toml-0.10.2,102b96e7a074f26f7612112d466446f3822fc6ba7a7585801668dc5c1384fb23,6,self_authored_tasks_on_pypi_wheel_sources,False
frostming-tomlkit,tomlkit-0.15.1,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,13,self_authored_tasks_on_pypi_wheel_sources,False
pytoolz-toolz,toolz-1.1.0,ec0bd7c7eba9a1e87279e08be8edc5427788e80e639ad16c4832953426e3e75a,32,self_authored_tasks_on_pypi_wheel_sources,False
urllib3-urllib3,urllib3-2.8.0,d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34,37,self_authored_tasks_on_pypi_wheel_sources,False
alecthomas-voluptuous,voluptuous-0.16.0,d8c89cb9ac84ac59792b133740fbed0f5b3ea44b7de596afa5f5080490e6dda9,7,self_authored_tasks_on_pypi_wheel_sources,False
pypa-wheel,wheel-0.48.0,c6693b2738e67b19204da9be060d4d3b6c547ef50fa0ab0be9190e1dd6377c41,16,self_authored_tasks_on_pypi_wheel_sources,False
martinblech-xmltodict,xmltodict-1.0.4,2e0f2b772f66fc2c4ad7a4bec0935666abb63dd8b1cdec3d86f08593914933aa,2,self_authored_tasks_on_pypi_wheel_sources,False


==> anc/offline_reanalysis/data/training_artifacts.json <==
{
  "RULE.json": {
    "calibrated": false,
    "candidate_sha256": "647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43",
    "candidates_searched": 36,
    "data_sha256": "f30e454e5175f19f87d89c5c0e7949f771ce47508420ba5643a6ebaae388ee3c",
    "deployable": false,
    "development_cost_ratio": 0.8473064484500396,
    "development_groups": [
      "frostming-tomlkit",
      "mahmoud-boltons",
      "pallets-click",
      "pypa-packaging"
    ],
    "development_snapshots": [
      "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb"
    ],
    "model_fork": "flash",
    "operating_point": "one-shot first-eligible-boundary; not per-turn control",
    "risk_guarantee": "none",
    "rule": {
      "direction": "ge",
      "feature": "history_bytes",
      "kind": "threshold",
      "threshold": 93641.0
    },
    "schema": "reverpi.s4.rule.v1",
    "synthetic": false
  },
  "DEVELOPMENT_RECORDS.json": [
    {
      "features": {
        "eligible_bytes": 35161,
        "eligible_count": 2,
        "history_bytes": 62102,
        "last_cached_fraction": 0.9843278497031053,
        "prefix_requests": 3
      },
      "full_correct": true,
      "full_tokens": 76016,
      "id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
      "model_fork": "flash",
      "projected_correct": true,
      "projected_tokens": 103353,
      "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "source_group": "pallets-click",
      "split": "development",
      "status": "complete_pair",
      "synthetic": false
    },
    {
      "features": {
        "eligible_bytes": 22745,
        "eligible_count": 1,
        "history_bytes": 95519,
        "last_cached_fraction": 0.4977847789701684,
        "prefix_requests": 3
      },
      "full_correct": false,
      "full_tokens": 57171,
      "id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
      "model_fork": "flash",
      "projected_correct": true,
      "projected_tokens": 51359,
      "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
      "source_group": "pypa-packaging",
      "split": "development",
      "status": "complete_pair",
      "synthetic": false
    },
    {
      "features": {
        "eligible_bytes": 11500,
        "eligible_count": 1,
        "history_bytes": 52266,
        "last_cached_fraction": 0.9093011729720799,
        "prefix_requests": 6
      },
      "full_correct": true,
      "full_tokens": 73859,
      "id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
      "model_fork": "flash",
      "projected_correct": true,
      "projected_tokens": 133797,
      "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "source_group": "mahmoud-boltons",
      "split": "development",
      "status": "complete_pair",
      "synthetic": false
    },
    {
      "features": {
        "eligible_bytes": 45635,
        "eligible_count": 1,
        "history_bytes": 93641,
        "last_cached_fraction": 0.8012967413783466,
        "prefix_requests": 4
      },
      "full_correct": true,
      "full_tokens": 197657,
      "id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
      "model_fork": "flash",
      "projected_correct": true,
      "projected_tokens": 97027,
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "source_group": "frostming-tomlkit",
      "split": "development",
      "status": "complete_pair",
      "synthetic": false
    }
  ]
}

==> anc/offline_reanalysis/historical/LICENSE.txt <==
MIT License

Copyright (c) 2026 ReVer-Pi research contributors

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/offline_reanalysis/historical/canonical_digest_excerpt.txt <==
Source: src/reverpi/util.py at 7a19d72ff86655310a4b24298191ce73cbd2c44e

def canonical(obj: Any) -> str:
    return json.dumps(obj, ensure_ascii=False, sort_keys=True, separators=(",", ":"), allow_nan=False)

def digest(obj: Any) -> str:
    return hashlib.sha256(canonical(obj).encode("utf-8")).hexdigest()


==> anc/offline_reanalysis/historical/provenance.json <==
{
  "repository": "https://github.com/timwhitez/ReVer_Pi",
  "path": "research/s4/reverpi_sources/selector.py",
  "commits": [
    {
      "commit": "b2333898e75f317b78ddee57335448b724df741a",
      "selector_blob": null
    },
    {
      "commit": "9853f4de5e1e02cc4ae48b0555a15a2f967c8d91",
      "selector_blob": "bac976701d1762ee1f27719fd8ac93deb1fb003a"
    },
    {
      "commit": "7a19d72ff86655310a4b24298191ce73cbd2c44e",
      "selector_blob": "bac976701d1762ee1f27719fd8ac93deb1fb003a"
    },
    {
      "commit": "59e8497a56faddff8c0d1836456b3cd3cf5a4b6a",
      "selector_blob": "bac976701d1762ee1f27719fd8ac93deb1fb003a"
    },
    {
      "commit": "d331a4801873c3957b9ca410de43c520582197e4",
      "selector_blob": "bac976701d1762ee1f27719fd8ac93deb1fb003a"
    }
  ],
  "base_is_ancestor_of_7a19d72": true,
  "selector_sha256": "7bc5143343594b00345335c3605b9f80cdd28c102425dc57a4cd6f52964bb5d3",
  "recovered": "The preserved public selector defines the complete enumeration, objective, harm rejection and tie order."
}


==> anc/offline_reanalysis/historical/selector_7a19d72.py <==
"""Offline single-boundary policy search. No LLM, no task-name dispatch.

Learns at most one threshold from development paired continuations, then evaluates
that ONE frozen rule on source-disjoint calibration. A zero allowed loss cannot
receive a finite-sample zero-risk certificate. No real training is claimed until
valid source-separated records exist; synthetic tests never yield deployability.
"""
from __future__ import annotations
import math
from collections import defaultdict
from reverpi.paired_prefix import require
from reverpi.util import digest
FEATURES=('eligible_bytes','history_bytes','eligible_count','prefix_requests','last_cached_fraction')

def number(v):return type(v) in (float,int) and math.isfinite(v)

def validate(rows,split):
    require(type(rows) is list,'Records must be a list')
    ids=set();snapshot_groups={}
    for r in rows:
        require(type(r) is dict and set(r)=={'id','source_group','snapshot_sha256','split','model_fork','synthetic','features','full_correct','projected_correct','full_tokens','projected_tokens','status'},'Unknown record fields; outcome/text cannot become a feature')
        require(type(r['id']) is str and r['id'] and r['id'] not in ids,'Duplicate or missing record id');ids.add(r['id'])
        require(type(r['source_group']) is str and r['source_group'],'Missing source group')
        h=r['snapshot_sha256'];require(type(h) is str and len(h)==64 and all(c in '0123456789abcdef' for c in h),'Invalid snapshot digest')
        require(h not in snapshot_groups or snapshot_groups[h]==r['source_group'],'One snapshot renamed as multiple sources');snapshot_groups[h]=r['source_group']
        require(r['split']==split and r['model_fork'] in {'flash','luna'},'Wrong split/model fork')
        require(type(r['synthetic']) is bool,'Synthetic flag required')
        f=r['features'];require(type(f) is dict and set(f)==set(FEATURES),'Feature allowlist violated')
        require(all(number(v) and v>=0 for v in f.values()) and f['last_cached_fraction']<=1,'Invalid predecision features')
        require(r['status']=='complete_pair' and type(r['full_correct']) is bool and type(r['projected_correct']) is bool,'Incomplete/unknown pairs cannot be training labels')
        require(all(type(r[k]) is int and r[k]>0 for k in ['full_tokens','projected_tokens']),'Completed logical token costs required')
    require(len({r['model_fork'] for r in rows})<=1,'Do not pool model forks')
    return rows

def action(rule,features):
    require(type(features) is dict and set(features)==set(FEATURES),'Unexpected inference features')
    require(all(number(v) and v>=0 for v in features.values()) and features['last_cached_fraction']<=1,'Invalid inference features')
    require(type(rule) is dict,'Invalid policy')
    if rule.get('kind')=='constant':
        require(set(rule)=={'kind','project'} and type(rule['project']) is bool,'Invalid constant policy')
        return rule['project']
    require(set(rule)=={'kind','feature','threshold','direction'} and rule['kind']=='threshold' and rule['feature'] in FEATURES,'Invalid policy')
    require(number(rule['threshold']) and rule['threshold']>=0 and rule['direction'] in {'ge','le'},'Invalid threshold policy')
    x=features[rule['feature']]
    return x>=rule['threshold'] if rule['direction']=='ge' else x<=rule['threshold']

def objective(rule,rows):
    groups=defaultdict(list);harm=False
    for r in rows:
        selected=action(rule,r['features']);harm |= selected and r['full_correct'] and not r['projected_correct']
        groups[r['source_group']].append((r['projected_tokens'] if selected else r['full_tokens'])/r['full_tokens'])
    return sum(sum(v)/len(v) for v in groups.values())/len(groups),harm

def fit(rows,min_sources=3):
    validate(rows,'development');require(type(min_sources) is int and min_sources>=3,'Do not fit the historical single source')
    require(len({r['source_group'] for r in rows})>=min_sources,'insufficient_development_sources')
    candidates=[{'kind':'constant','project':False},{'kind':'constant','project':True}]
    for feature in FEATURES:
        values=sorted({float(r['features'][feature]) for r in rows})
        # Deterministic bounded search grid drawn ONLY from development features.
        if len(values)>32:values=[values[round(i*(len(values)-1)/31)] for i in range(32)]
        for t in values:
            for direction in ['ge','le']:candidates.append({'kind':'threshold','feature':feature,'threshold':t,'direction':direction})
    scored=[]
    for i,r in enumerate(candidates):
        cost,harm=objective(r,rows)
        if not harm:scored.append((cost,i,r))
    loss,_,rule=min(scored,key=lambda x:(x[0],x[1]))
    body={'schema':'reverpi.s4.rule.v1','rule':rule,'development_groups':sorted({r['source_group'] for r in rows}),'development_snapshots':sorted({r['snapshot_sha256'] for r in rows}),
          'data_sha256':digest(rows),'model_fork':rows[0]['model_fork'],'synthetic':any(r['synthetic'] for r in rows),'development_cost_ratio':loss,'candidates_searched':len(candidates),
          'calibrated':False,'deployable':False,'operating_point':'one-shot first-eligible-boundary; not per-turn control','risk_guarantee':'none'}
    return {**body,'candidate_sha256':digest(body)}

def binomial_upper(k,n,alpha=.05):
    require(type(k) is int and type(n) is int and 0<=k<=n and number(alpha) and 0<alpha<1,'Invalid binomial arguments')
    if n==0 or k==n:return 1.
    if k==0:return -math.expm1(math.log(alpha)/n)
    def cdf(p):
        logs=[math.lgamma(n+1)-math.lgamma(j+1)-math.lgamma(n-j+1)+j*math.log(p)+(n-j)*math.log1p(-p) for j in range(k+1)]
        mx=max(logs);return math.exp(mx)*sum(math.exp(x-mx) for x in logs)
    lo,hi=0.,1.
    for _ in range(80):
        mid=(lo+hi)/2
        if not 0<mid<1:break  # float-rounding at extreme confidence must remain conservative
        if cdf(mid)>alpha:lo=mid
        else:hi=mid
    return hi

def calibrate(candidate,rows,*,risk_margin=None,alpha=.05):
    body=dict(candidate);h=body.pop('candidate_sha256',None);require(digest(body)==h,'Candidate changed after fit')
    validate(rows,'calibration')
    require(not ({r['source_group'] for r in rows}&set(candidate['development_groups'])),'Source leakage into calibration')
    require(not ({r['snapshot_sha256'] for r in rows}&set(candidate['development_snapshots'])),'Snapshot leakage into calibration')
    require(all(r['model_fork']==candidate['model_fork'] for r in rows),'Model mismatch')
    require(risk_margin is None or (number(risk_margin) and 0<=risk_margin<1),'Risk margin must be explicit or absent')
    grouped=defaultdict(list)
    for r in rows:grouped[r['source_group']].append(action(candidate['rule'],r['features']) and r['full_correct'] and not r['projected_correct'])
    k=sum(any(v) for v in grouped.values());n=len(grouped);upper=binomial_upper(k,n,alpha)
    synthetic=candidate['synthetic'] or any(r['synthetic'] for r in rows)
    passed=risk_margin is not None and upper<=risk_margin and n>0
    result={'schema':'reverpi.s4.calibration.v1','candidate_sha256':h,'data_sha256':digest(rows),'sources':n,'sources_with_observed_harm':k,'upper_bound':upper,
            'risk_margin':risk_margin,'alpha':alpha,'assumption':'Fixed independent source-group sample; at least one selected-case harm per group. This is not a task-level guarantee.',
            'calibration_passed':passed,'deployable':passed and not synthetic,'synthetic':synthetic,
            'default_action':'full','zero_loss_certified':False,'reason':'no_explicit_risk_margin' if risk_margin is None else 'risk_not_certified' if not passed else 'synthetic_only' if synthetic else 'conditional_gate_passed',
            'population':'submitted fully adjudicated eligible pairs only; not natural deployment',
            'risk_is_not_noninferiority_margin':True,'runtime_policy_integrated':False}
    return {**result,'calibration_sha256':digest(result)}

def decide(candidate,calibration,features):
    body=dict(candidate);h=body.pop('candidate_sha256',None)
    cbody=dict(calibration);ch=cbody.pop('calibration_sha256',None)
    require(digest(body)==h and digest(cbody)==ch and calibration.get('candidate_sha256')==h,'Policy/calibration identity mismatch')
    if not calibration.get('deployable'):return 'full'
    return 'projected' if action(candidate['rule'],features) else 'full'


==> anc/offline_reanalysis/input_provenance.json <==
{
  "original_files": [
    {
      "file_name": "tmlr_anonymous_ancillary.zip",
      "sha256": "64e9e3424b1e6ccb53ad0d913c072fd9c82fe1c13f95ce712c5fd0197b6ad0ce",
      "size_bytes": 77845
    },
    {
      "file_name": "tmlr_anonymous_source.zip",
      "sha256": "ac367f3e13a18b182e550c05fabe7ef4184db9326d2281650fce4346d38d8c17",
      "size_bytes": 129952
    }
  ],
  "copied_ancillary_members": [
    {
      "archive_member": "anc/data/census.json",
      "package_path": "data/census.json",
      "sha256": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54"
    },
    {
      "archive_member": "anc/data/source_inventory.csv",
      "package_path": "data/source_inventory.csv",
      "sha256": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d"
    },
    {
      "archive_member": "anc/data/training_artifacts.json",
      "package_path": "data/training_artifacts.json",
      "sha256": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad"
    }
  ],
  "source_data": "Retained aggregate observations from the original ancillary archive; all three copied members are byte-identical."
}


==> anc/offline_reanalysis/recompute.py <==
#!/usr/bin/env python3
"""Offline aggregate reanalysis; Python standard library only, no service calls.

Never import the historical runtime. The historical fitting algorithm is
transcribed below solely to verify its development-only trace and frozen identity.
"""
from __future__ import annotations

import argparse
from collections import Counter, defaultdict
import csv
import hashlib
import json
import math
from pathlib import Path
import statistics

ROOT = Path(__file__).resolve().parent
FEATURES = ('eligible_bytes', 'history_bytes', 'eligible_count',
            'prefix_requests', 'last_cached_fraction')
SCORERS = {'legacy': 'legacy_extracted_descriptive', 'strict': 'strict_v2_descriptive'}
PAIRED_BUCKETS = {'s4b_paid_runs', 'cumulative_runs/paid'}
DEPLOYED_BUCKET = 'cumulative_runs/deployed'


def canonical(obj):
    return json.dumps(obj, ensure_ascii=False, sort_keys=True,
                      separators=(',', ':'), allow_nan=False)


def digest(obj):
    return hashlib.sha256(canonical(obj).encode()).hexdigest()


def load_json(path):
    def pairs(items):
        result = {}
        for key, value in items:
            if key in result:
                raise ValueError('duplicate JSON key: ' + key)
            result[key] = value
        return result
    def nonfinite(value):
        raise ValueError('nonfinite JSON number: ' + value)
    def finite_float(value):
        number = float(value)
        if not math.isfinite(number):
            raise ValueError('nonfinite JSON float')
        return number
    return json.loads(Path(path).read_text(), object_pairs_hook=pairs,
                      parse_constant=nonfinite, parse_float=finite_float)


def require(condition, message):
    if not condition:
        raise ValueError(message)


def phase(run, arm):
    found = [p for p in run['phases'] if p['phase'] == arm]
    require(len(found) <= 1, 'duplicate phase')
    return found[0] if found else None


def outcome(run, arm, scoring='legacy'):
    """None is an unresolved endpoint, never an imputed failure."""
    p = phase(run, arm)
    if p is None:
        return None
    if p['state'] == 'completed':
        value = p[SCORERS[scoring]]['correct']
        require(type(value) is bool, 'completed score must be boolean')
        return value
    if p['state'] == 'stopped' and p['reason'] == 'suffix_cap':
        require(p['requests'] == run['max_suffix_requests'], 'cap is not exhausted')
        return False
    return None


def interval(value):
    require(value is None or type(value) is bool, 'invalid outcome')
    return (0, 1) if value is None else (int(value), int(value))


def contrast_bounds(full, projected, action):
    """Share Y_full when action=full; independent interval subtraction is wrong."""
    require(action in {'full', 'projected'}, 'unknown action')
    if action == 'full':
        return (0, 0)
    lf, uf = interval(full)
    lp, up = interval(projected)
    return (lp - uf, up - lf)


def harm_bounds(full, projected, action):
    if action == 'full':
        return (0, 0)
    require(action == 'projected', 'unknown action')
    lf, uf = interval(full)
    lp, up = interval(projected)
    return (lf * (1 - up), uf * (1 - lp))


def action(rule, features):
    if rule['kind'] == 'constant':
        require(set(rule) == {'kind', 'project'} and type(rule['project']) is bool,
                'invalid constant')
        return 'projected' if rule['project'] else 'full'
    require(set(rule) == {'kind', 'feature', 'threshold', 'direction'}, 'invalid rule fields')
    require(rule['kind'] == 'threshold' and rule['feature'] in FEATURES, 'invalid feature')
    require(rule['direction'] in {'ge', 'le'}, 'invalid direction')
    t, value = rule['threshold'], features[rule['feature']]
    require(type(t) in (int, float) and math.isfinite(t) and t >= 0, 'invalid threshold')
    require(type(value) in (int, float) and math.isfinite(value) and value >= 0,
            'invalid predecision feature')
    selected = value >= t if rule['direction'] == 'ge' else value <= t
    return 'projected' if selected else 'full'


def logical_cost(run, arm):
    """Observed expenditure including capture once; absent suffix has unknown cost."""
    cap, suffix = phase(run, 'capture'), phase(run, arm)
    if cap is None or suffix is None:
        return None
    return cap['observed_tokens'] + suffix['observed_tokens']


def categories(run, arm):
    cap, suffix = phase(run, 'capture'), phase(run, arm)
    require(cap is not None and suffix is not None, 'cost categories missing')
    sums = {k: cap[k] + suffix[k] for k in
            ('input_tokens', 'cached_input_tokens', 'output_tokens', 'observed_tokens', 'requests')}
    sums['uncached_input_tokens'] = sums['input_tokens'] - sums['cached_input_tokens']
    sums['suffix_requests'] = suffix['requests']
    sums['capture_requests'] = cap['requests']
    sums['suffix_tokens'] = suffix['observed_tokens']
    sums['capture_tokens'] = cap['observed_tokens']
    return sums


def validate_census(census):
    runs = census['runs']
    require(len({r['run_id'] for r in runs}) == len(runs), 'duplicate run id')
    for r in runs:
        require(r['bucket'] in PAIRED_BUCKETS | {DEPLOYED_BUCKET}, 'unknown cohort bucket')
        require(type(r['boundary_present']) is bool, 'boundary must be sealed boolean')
        require(type(r['pair_complete']) is bool, 'pair_complete must be boolean')
        require(len({p['phase'] for p in r['phases']}) == len(r['phases']), 'duplicate phase')
        for p in r['phases']:
            require(p['phase'] in {'capture', 'full', 'projected'}, 'unknown phase')
            for key in ('requests', 'input_tokens', 'cached_input_tokens', 'output_tokens', 'observed_tokens'):
                require(type(p[key]) is int and p[key] >= 0, 'invalid resource counter')
            require(p['observed_tokens'] == p['input_tokens'] + p['output_tokens'], 'token categories disagree')
            require(p['cached_input_tokens'] <= p['input_tokens'], 'cached input exceeds input')
        require(sum(p['requests'] for p in r['phases']) == r['requests'], 'run requests disagree')
        require(sum(p['observed_tokens'] for p in r['phases']) == r['observed_tokens'], 'run tokens disagree')
        if r['boundary_present']:
            require(phase(r, 'capture')['state'] == 'boundary_captured', 'boundary is not captured')
            require('history_bytes' in r['features'], 'missing predecision history')
            if r['bucket'] in PAIRED_BUCKETS:
                require(set(r['branch_order']) == {'full', 'projected'} and len(r['branch_order']) == 2,
                        'invalid paired branch order')
                require(type(r['max_suffix_requests']) is int and r['max_suffix_requests'] > 0,
                        'invalid suffix budget')
                complete = all(phase(r, a) is not None and phase(r, a)['state'] == 'completed'
                               for a in ('full', 'projected'))
                require(r['pair_complete'] == complete, 'completion flag disagrees')
                for a in ('full', 'projected'):
                    p = phase(r, a)
                    if p:
                        require(p['requests'] <= r['max_suffix_requests'], 'budget exceeded')
                        require(p['state'] == 'completed' or
                                (p['state'] == 'stopped' and p['reason'] == 'suffix_cap'),
                                'unsupported paired boundary endpoint; review required')
                        outcome(r, a, 'legacy'); outcome(r, a, 'strict')
    paired = [r for r in runs if r['bucket'] in PAIRED_BUCKETS]
    boundary = [r for r in paired if r['boundary_present']]
    totals = {'runs': len(runs), 'requests': sum(r['requests'] for r in runs),
              'reported_tokens': sum(r['observed_tokens'] for r in runs),
              'unknown_attempts': sum(r['unknown_attempts'] for r in runs),
              'paired_or_capture_runs': len(paired), 'eligible_runs': len(boundary),
              'complete_pairs': sum(r['pair_complete'] for r in boundary),
              'deployed_runs': sum(r['bucket'] == DEPLOYED_BUCKET for r in runs),
              'unique_source_groups': len({r['source_group'] for r in paired})}
    for key, value in totals.items():
        require(value == census['totals'][key], 'census totals mismatch: ' + key)
    requests = census['requests']
    require(len(requests) == totals['requests'], 'request table length mismatch')
    require(sum(q['observed_tokens'] for q in requests) == totals['reported_tokens'], 'request token mismatch')
    require(len({(q['run_id'], q['phase'], q['op']) for q in requests}) == len(requests),
            'duplicate request operation')
    by_phase = defaultdict(list)
    for q in requests:
        by_phase[(q['run_id'], q['phase'])].append(q)
    expected_phases = {(r['run_id'], p['phase']) for r in runs for p in r['phases']}
    require(set(by_phase) <= expected_phases, 'request points to absent phase')
    for r in runs:
        for p in r['phases']:
            qq = by_phase[(r['run_id'], p['phase'])]
            require(len(qq) == p['requests'], 'phase/request table count mismatch')
            for k in ('input_tokens', 'cached_input_tokens', 'output_tokens', 'observed_tokens'):
                require(sum(q[k] for q in qq) == p[k], 'phase/request table usage mismatch: ' + k)
    labels = dict(Counter(q['model_label'] for q in requests))
    require(labels == census['totals']['raw_response_model_labels'], 'model label totals mismatch')
    totals['raw_response_model_labels'] = labels
    totals['paired_sources_task_counts'] = dict(sorted(Counter(r['source_group'] for r in paired).items()))
    totals['paired_no_boundary'] = len(paired) - len(boundary)
    totals['stopped_boundary_pairs'] = sum(not r['pair_complete'] for r in boundary)
    totals['known_both_outcome_boundaries'] = sum(all(outcome(r, a) is not None for a in
                                                   ('full', 'projected')) for r in boundary)
    totals['unresolved_boundary_coordinates'] = sum(outcome(r, a) is None for r in boundary
                                                  for a in ('full', 'projected'))
    totals['single_arm_boundaries'] = sum(r['bucket'] == DEPLOYED_BUCKET and r['boundary_present'] for r in runs)
    return totals, boundary


def development_mapping(boundary, records):
    """Link fitting records by group/snapshot/history/cost/score, never by guessed split."""
    mapping = {}
    for dev in records:
        require(dev['split'] == 'development' and dev['status'] == 'complete_pair',
                'not a complete development record')
        matches = [r for r in boundary if
                   r['source_group'] == dev['source_group'] and
                   r['snapshot_sha256'] == dev['snapshot_sha256'] and
                   r['features']['history_bytes'] == dev['features']['history_bytes'] and
                   all(logical_cost(r, a) == dev[a + '_tokens'] and
                       outcome(r, a) == dev[a + '_correct'] for a in ('full', 'projected'))]
        require(len(matches) == 1, 'development record does not map uniquely: ' + dev['id'])
        require(matches[0]['run_id'] not in mapping, 'duplicate fitting link')
        mapping[matches[0]['run_id']] = dev['id']
    return mapping


def candidate_grid(records):
    """Exact historical enumeration and rounding order, drawn only from development."""
    candidates = [{'kind': 'constant', 'project': False}, {'kind': 'constant', 'project': True}]
    for feature in FEATURES:
        values = sorted({float(r['features'][feature]) for r in records})
        if len(values) > 32:
            values = [values[round(i * (len(values) - 1) / 31)] for i in range(32)]
        for value in values:
            for direction in ('ge', 'le'):
                candidates.append({'kind': 'threshold', 'feature': feature,
                                   'threshold': value, 'direction': direction})
    return candidates


def fitting_trace(records, original):
    require(records and len({r['source_group'] for r in records}) >= 3, 'insufficient development sources')
    require(len({r['id'] for r in records}) == len(records), 'duplicate development id')
    require(len({r['model_fork'] for r in records}) == 1, 'mixed development forks')
    for r in records:
        require(r['split'] == 'development' and r['status'] == 'complete_pair', 'wrong development split')
        require(set(r['features']) == set(FEATURES), 'development feature set mismatch')
        require(all(type(v) in (int, float) and math.isfinite(v) and v >= 0
                    for v in r['features'].values()), 'invalid development features')
        require(r['features']['last_cached_fraction'] <= 1, 'invalid cache fraction')
        require(all(type(r[a + '_correct']) is bool and type(r[a + '_tokens']) is int and
                    r[a + '_tokens'] > 0 for a in ('full', 'projected')), 'invalid development endpoint')
    trace = []
    for index, rule in enumerate(candidate_grid(records)):
        groups = defaultdict(list)
        rows = []
        for r in records:
            selected = action(rule, r['features'])
            cost = r[selected + '_tokens']
            ratio = cost / r['full_tokens']
            harm = selected == 'projected' and r['full_correct'] and not r['projected_correct']
            groups[r['source_group']].append(ratio)
            rows.append({'development_id': r['id'], 'source_group': r['source_group'],
                         'action': selected, 'selected_tokens': cost, 'full_tokens': r['full_tokens'],
                         'ratio': ratio, 'observed_harm': harm})
        group_means = {g: sum(v) / len(v) for g, v in groups.items()}
        objective = sum(group_means.values()) / len(group_means)
        trace.append({'index': index, 'rule': rule, 'rows': rows,
                      'source_equal_mean_of_task_ratios': objective,
                      'task_mean_of_ratios': statistics.mean(row['ratio'] for row in rows),
                      'ratio_of_sums': sum(row['selected_tokens'] for row in rows) /
                                       sum(row['full_tokens'] for row in rows),
                      'source_means': group_means, 'rejected_for_observed_harm': any(row['observed_harm'] for row in rows)})
    winner = min((t for t in trace if not t['rejected_for_observed_harm']),
                 key=lambda t: (t['source_equal_mean_of_task_ratios'], t['index']))
    body = {'schema': 'reverpi.s4.rule.v1', 'rule': winner['rule'],
            'development_groups': sorted({r['source_group'] for r in records}),
            'development_snapshots': sorted({r['snapshot_sha256'] for r in records}),
            'data_sha256': digest(records), 'model_fork': records[0]['model_fork'],
            'synthetic': any(r['synthetic'] for r in records),
            'development_cost_ratio': winner['source_equal_mean_of_task_ratios'],
            'candidates_searched': len(trace), 'calibrated': False, 'deployable': False,
            'operating_point': 'one-shot first-eligible-boundary; not per-turn control',
            'risk_guarantee': 'none'}
    reconstructed = {**body, 'candidate_sha256': digest(body)}
    require(reconstructed == original, 'historical winner/artifact identity does not reproduce')
    return {'trace_kind': 'current offline reconstruction from recovered historical selector source and retained development records',
            'original_historical_trace_recovered': False,
            'freeze_time_authenticated': False,
            'candidate_count': len(trace), 'distinct_development_values': {
                f: len({r['features'][f] for r in records}) for f in FEATURES},
            'winner_index': winner['index'], 'winner': reconstructed,
            'winner_ratio_of_sums': winner['ratio_of_sums'], 'trace': trace}


def boundary_rows(boundary, rule, mapping, records, scoring):
    fitting_tasks = {r['task_id'] for r in boundary if r['run_id'] in mapping}
    fitting_sources = {r['source_group'] for r in records}
    rows = []
    for r in boundary:
        f, p = outcome(r, 'full', scoring), outcome(r, 'projected', scoring)
        selected = action(rule, r['features'])
        delta = contrast_bounds(f, p, selected)
        proj_delta = contrast_bounds(f, p, 'projected')
        harm = harm_bounds(f, p, selected)
        selected_value = f if selected == 'full' else p
        rows.append({'run_id': r['run_id'], 'task_id': r['task_id'], 'source_group': r['source_group'],
                     'snapshot_sha256': r['snapshot_sha256'], 'scoring': scoring,
                     'fitting_record_id': mapping.get(r['run_id']),
                     'training_split': 'development' if r['run_id'] in mapping else 'not_established_in_census',
                     'fitting_task': r['task_id'] in fitting_tasks,
                     'fitting_source': r['source_group'] in fitting_sources,
                     'pair_complete': r['pair_complete'], 'first_arm': r['branch_order'][0],
                     'history_bytes': r['features']['history_bytes'], 'action': selected,
                     'full': f, 'projected': p, 'selected': selected_value,
                     'selector_delta_lower': delta[0], 'selector_delta_upper': delta[1],
                     'projected_delta_lower': proj_delta[0], 'projected_delta_upper': proj_delta[1],
                     'selector_harm_lower': harm[0], 'selector_harm_upper': harm[1],
                     'full_observed_logical_tokens': logical_cost(r, 'full'),
                     'projected_observed_logical_tokens': logical_cost(r, 'projected'),
                     'selected_observed_logical_tokens': logical_cost(r, selected),
                     'selected_suffix_requests': phase(r, selected)['requests'] if phase(r, selected) else None})
    return rows


def summarize_bounds(rows):
    n = len(rows)
    result = {'n': n, 'sources': len({r['source_group'] for r in rows}),
              'selected_projected': sum(r['action'] == 'projected' for r in rows)}
    for arm in ('full', 'projected', 'selected'):
        values = [r[arm] for r in rows]
        lo = sum(interval(v)[0] for v in values)
        hi = sum(interval(v)[1] for v in values)
        result[arm] = {'success_count_bounds': [lo, hi], 'known_success': sum(v is True for v in values),
                       'known_failure': sum(v is False for v in values), 'unknown': sum(v is None for v in values)}
    for name in ('selector_delta', 'projected_delta', 'selector_harm'):
        lo, hi = (sum(r[name + '_' + endpoint] for r in rows) for endpoint in ('lower', 'upper'))
        result[name] = {'count_bounds': [lo, hi], 'fraction_bounds': [lo / n, hi / n] if n else None}
    groups = defaultdict(list)
    for r in rows:
        groups[r['source_group']].append(r)
    group_bounds = {g: [max(r['selector_harm_lower'] for r in rr),
                        max(r['selector_harm_upper'] for r in rr)] for g, rr in sorted(groups.items())}
    ng = len(groups)
    result['source_any_selected_harm'] = {'groups': group_bounds, 'n': ng,
        'count_bounds': [sum(b[j] for b in group_bounds.values()) for j in (0, 1)],
        'fraction_bounds': [sum(b[j] for b in group_bounds.values()) / ng for j in (0, 1)] if ng else None}
    # No complete-frame cost contrast when any selected/reference continuation is absent.
    for arm in ('full', 'projected', 'selected'):
        vals = [r[arm + '_observed_logical_tokens'] for r in rows]
        result[arm + '_observed_expenditure'] = {'known_subtotal': sum(v for v in vals if v is not None),
            'unknown_rows': sum(v is None for v in vals),
            'complete_frame_total': sum(vals) if all(v is not None for v in vals) else None}
    return result


def ratio_summary(rows):
    if not rows:
        return {'n': 0}
    ratios = [r['logical_token_ratio'] for r in rows]
    sf = sum(r['full']['observed_tokens'] for r in rows)
    sp = sum(r['projected']['observed_tokens'] for r in rows)
    fweights = [r['full']['observed_tokens'] / sf for r in rows]
    weights = defaultdict(list)
    for r in rows:
        weights[r['source_group']].append(r['logical_token_ratio'])
    request_diffs = [r['projected']['suffix_requests'] - r['full']['suffix_requests'] for r in rows]
    totals = {a: {k: sum(r[a][k] for r in rows) for k in rows[0][a]} for a in ('full', 'projected')}
    req_ratios = [r['projected']['suffix_requests'] / r['full']['suffix_requests'] for r in rows]
    return {'n': len(rows), 'source_count': len(weights), 'full': totals['full'], 'projected': totals['projected'],
            'ratio_of_sums': sp / sf, 'arithmetic_mean_of_ratios': statistics.mean(ratios),
            'source_equal_mean_of_task_ratios': statistics.mean(statistics.mean(v) for v in weights.values()),
            'geometric_mean_of_ratios': math.exp(statistics.mean(map(math.log, ratios))),
            'median_ratio': statistics.median(ratios), 'higher_token_pairs': sum(v > 1 for v in ratios),
            'equal_token_pairs': sum(v == 1 for v in ratios),
            'weighted_mean_identity': sum(w * v for w, v in zip(fweights, ratios)),
            'full_cost_weights': {r['run_id']: w for r, w in zip(rows, fweights)},
            'logical_token_change_pct': 100 * (sp / sf - 1),
            'suffix_request_ratio_of_sums': totals['projected']['suffix_requests'] / totals['full']['suffix_requests'],
            'suffix_request_mean_of_ratios': statistics.mean(req_ratios),
            'suffix_request_directions': {'more': sum(v > 0 for v in request_diffs),
                                          'less': sum(v < 0 for v in request_diffs),
                                          'equal': sum(v == 0 for v in request_diffs)},
            'suffix_tokens_per_request': {a: totals[a]['suffix_tokens'] / totals[a]['suffix_requests']
                                          for a in ('full', 'projected')},
            'logical_tokens_per_logical_request': {a: totals[a]['observed_tokens'] / totals[a]['requests']
                                                  for a in ('full', 'projected')},
            'modeled_price_delta_coefficients': {k: totals['projected'][k] - totals['full'][k]
                for k in ('uncached_input_tokens', 'cached_input_tokens', 'output_tokens')}}


def joint_success(boundary, scoring, fitting_tasks, fitting_sources):
    jrows, possible = [], []
    for r in boundary:
        f, p = outcome(r, 'full', scoring), outcome(r, 'projected', scoring)
        if f is not False and p is not False and (f is None or p is None):
            possible.append(r['run_id'])
        if f is True and p is True:
            cf, cp = categories(r, 'full'), categories(r, 'projected')
            jrows.append({'run_id': r['run_id'], 'task_id': r['task_id'], 'source_group': r['source_group'],
                          'scoring': scoring, 'fitting_task': r['task_id'] in fitting_tasks,
                          'fitting_source': r['source_group'] in fitting_sources,
                          'full': cf, 'projected': cp, 'logical_token_ratio': cp['observed_tokens'] / cf['observed_tokens'],
                          'suffix_request_ratio': cp['suffix_requests'] / cf['suffix_requests']})
    summaries = {'all': ratio_summary(jrows),
                 'exclude_fitting_tasks': ratio_summary([r for r in jrows if not r['fitting_task']]),
                 'exclude_fitting_sources': ratio_summary([r for r in jrows if not r['fitting_source']])}
    if jrows:
        largest = max(jrows, key=lambda r: (r['full']['observed_tokens'], r['run_id']))
        summaries['exclude_largest_full_cost_pair'] = {'excluded_run_id': largest['run_id'],
            **ratio_summary([r for r in jrows if r is not largest])}
    return {'rows': jrows, 'known_fitting_task_members': sum(r['fitting_task'] for r in jrows),
            'known_fitting_source_members': sum(r['fitting_source'] for r in jrows),
            'membership_fully_identified': not possible,
            'possible_unresolved_members': possible, 'summaries': summaries}


def comparable_costs(boundary, rule, fitting_tasks, fitting_sources, scoring):
    known = [r for r in boundary if all(outcome(r, a, scoring) is not None for a in ('full', 'projected'))]
    result = {}
    subsets = {'all': known, 'fitting_tasks': [r for r in known if r['task_id'] in fitting_tasks],
               'exclude_fitting_tasks': [r for r in known if r['task_id'] not in fitting_tasks],
               'exclude_fitting_sources': [r for r in known if r['source_group'] not in fitting_sources]}
    for label, rr in subsets.items():
        costs = {}
        for method in ('full', 'projected', 'selector'):
            arms = [action(rule, r['features']) if method == 'selector' else method for r in rr]
            costs[method] = {'failures': sum(outcome(r, a, scoring) is False for r, a in zip(rr, arms)),
                             'logical_tokens': sum(logical_cost(r, a) for r, a in zip(rr, arms)),
                             'suffix_requests': sum(phase(r, a)['requests'] for r, a in zip(rr, arms))}
        ratios = [logical_cost(r, action(rule, r['features'])) / logical_cost(r, 'full') for r in rr]
        costs['n'] = len(rr)
        costs['selector_ratio_of_sums'] = costs['selector']['logical_tokens'] / costs['full']['logical_tokens'] if rr else None
        costs['selector_mean_of_ratios'] = statistics.mean(ratios) if rr else None
        costs['selector_logical_delta_tokens'] = costs['selector']['logical_tokens'] - costs['full']['logical_tokens']
        result[label] = costs
    return result


def compute(data_dir=ROOT / 'data'):
    c = load_json(data_dir / 'census.json')
    t = load_json(data_dir / 'training_artifacts.json')
    totals, boundary = validate_census(c)
    records, artifact = t['DEVELOPMENT_RECORDS.json'], t['RULE.json']
    trace = fitting_trace(records, artifact)
    # Evaluation always reads the packaged rule; reconstruction only verifies it.
    rule = artifact['rule']
    mapping = development_mapping(boundary, records)
    fitting_tasks = {r['task_id'] for r in boundary if r['run_id'] in mapping}
    fitting_sources = set(artifact['development_groups'])
    outputs = {'census': totals, 'frozen_rule': artifact, 'development_mapping': mapping,
               'fitting_tasks': sorted(fitting_tasks), 'fitting_sources': sorted(fitting_sources),
               'interpretation': 'Retrospective fixed recorded frame; no population confidence or deployment-cost claim.',
               'price_convention': '(p_u U + p_c C + p_o O)/1e6, specified prices per million; no invoices or assumed prices.',
               'scoring': {}}
    all_rows, cost_rows = [], []
    for scoring in SCORERS:
        rows = boundary_rows(boundary, rule, mapping, records, scoring)
        all_rows.extend(rows)
        j = joint_success(boundary, scoring, fitting_tasks, fitting_sources)
        cost_rows.extend(j['rows'])
        outputs['scoring'][scoring] = {
            'bounds': {'all_boundaries': summarize_bounds(rows),
                       'exclude_fitting_tasks': summarize_bounds([r for r in rows if not r['fitting_task']]),
                       'exclude_fitting_sources': summarize_bounds([r for r in rows if not r['fitting_source']])},
            'joint_success': {k: v for k, v in j.items() if k != 'rows'},
            'known_both_outcome_costs': comparable_costs(boundary, rule, fitting_tasks, fitting_sources, scoring)}
    census_rows = [{'run_id': r['run_id'], 'task_id': r['task_id'], 'source_group': r['source_group'],
                    'bucket': r['bucket'], 'boundary_present': r['boundary_present'],
                    'in_paired_boundary_frame': r['bucket'] in PAIRED_BUCKETS and r['boundary_present'],
                    'pair_complete': r['pair_complete'], 'fitting_record_id': mapping.get(r['run_id']),
                    'requests': r['requests'], 'observed_tokens': r['observed_tokens']}
                   for r in c['runs']]
    return outputs, trace, all_rows, cost_rows, census_rows


def write_json(path, obj):
    with path.open('x') as f:
        f.write(json.dumps(obj, indent=2, ensure_ascii=False, allow_nan=False) + '\n')


def write_csv(path, rows):
    if not rows:
        return
    with path.open('x', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        # Explicit unknown, including IDs and absent costs: CSV must never hide null as 0.
        writer.writerows({k: 'UNKNOWN' if v is None else v for k, v in row.items()} for row in rows)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data-dir', type=Path, default=ROOT / 'data')
    parser.add_argument('--out-dir', type=Path, required=True, help='fresh output directory')
    args = parser.parse_args()
    data_dir, output_dir = args.data_dir.resolve(), args.out_dir.resolve()
    require(not output_dir.exists(), 'output directory must be fresh')
    require(not output_dir.is_relative_to(data_dir), 'output must be separate from input data')
    before = {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in sorted(data_dir.iterdir()) if p.is_file()}
    summary, trace, rows, cost_rows, census_rows = compute(data_dir)
    after = {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in sorted(data_dir.iterdir()) if p.is_file()}
    require(before == after, 'input bytes changed')
    output_dir.mkdir(parents=True)
    write_json(output_dir / 'summary.json', summary)
    write_json(output_dir / 'fitting_trace.json', trace)
    write_json(output_dir / 'boundary_rows.json', rows)
    write_csv(output_dir / 'boundary_rows.csv', rows)
    write_json(output_dir / 'joint_success_rows.json', cost_rows)
    flat = []
    for row in cost_rows:
        value = {k: v for k, v in row.items() if k not in ('full', 'projected')}
        for arm in ('full', 'projected'):
            value.update({arm + '_' + k: v for k, v in row[arm].items()})
        flat.append(value)
    write_csv(output_dir / 'joint_success_rows.csv', flat)
    write_csv(output_dir / 'census_rows.csv', census_rows)
    write_json(output_dir / 'input_hash_verification.json', {'before': before, 'after': after, 'unchanged': True})
    print(json.dumps({'output': str(output_dir), 'census': summary['census'],
                      'candidate_count': trace['candidate_count'], 'winner_index': trace['winner_index'],
                      'bounds': {s: {k: v['selector_delta']['count_bounds'] for k, v in d['bounds'].items()}
                                 for s, d in summary['scoring'].items()}}, indent=2))


if __name__ == '__main__':
    main()


==> anc/offline_reanalysis/results/computed/boundary_rows.csv <==
run_id,task_id,source_group,snapshot_sha256,scoring,fitting_record_id,training_split,fitting_task,fitting_source,pair_complete,first_arm,history_bytes,action,full,projected,selected,selector_delta_lower,selector_delta_upper,projected_delta_lower,projected_delta_upper,selector_harm_lower,selector_harm_upper,full_observed_logical_tokens,projected_observed_logical_tokens,selected_observed_logical_tokens,selected_suffix_requests
s4b_paid_runs/click-parameters,click-parameters,pallets-click,44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e,legacy,6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466,development,True,True,True,full,62102,full,True,True,True,0,0,0,0,0,0,76016,103353,76016,3
s4b_paid_runs/packaging-compatibility,packaging-compatibility,pypa-packaging,c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb,legacy,cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c,development,True,True,True,full,95519,projected,False,True,True,1,1,1,1,0,0,57171,51359,51359,1
cumulative_runs/paid/attrs-define,attrs-define,hynek-attrs,fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,58749,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,169049,UNKNOWN,UNKNOWN
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1,legacy,8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58,development,True,True,True,full,52266,full,True,True,True,0,0,0,0,0,0,73859,133797,73859,2
cumulative_runs/paid/cerberus-errors,cerberus-errors,pyeclipse-cerberus,f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74,legacy,UNKNOWN,not_established_in_census,False,False,True,full,52968,full,False,False,False,0,0,0,0,0,0,48494,63500,48494,2
cumulative_runs/paid/docutils-nodes,docutils-nodes,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,legacy,UNKNOWN,not_established_in_census,False,False,False,full,72019,full,True,False,True,0,0,-1,-1,0,0,231098,277404,231098,8
cumulative_runs/paid/docutils-tree,docutils-tree,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,154876,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,252501,252501,12
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,25110,full,True,True,True,0,0,0,0,0,0,26662,38865,26662,2
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,legacy,UNKNOWN,not_established_in_census,False,False,True,full,72397,full,True,True,True,0,0,0,0,0,0,91143,161204,91143,3
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,96013,projected,True,True,True,0,0,0,0,0,0,114864,65465,65465,4
cumulative_runs/paid/funcy-colls,funcy-colls,suor-funcy,f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4,legacy,UNKNOWN,not_established_in_census,False,False,True,full,49128,full,False,False,False,0,0,0,0,0,0,44800,52456,44800,2
cumulative_runs/paid/markdown-extensions,markdown-extensions,python-markdown,befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,130201,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,469464,469464,12
cumulative_runs/paid/marshmallow-fields,marshmallow-fields,marshmallow-code-marshmallow,7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,51348,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,213638,UNKNOWN,UNKNOWN
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,56382,full,True,True,True,0,0,0,0,0,0,418364,35826,418364,9
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,legacy,UNKNOWN,not_established_in_census,False,False,True,full,110836,projected,True,True,True,0,0,0,0,0,0,63993,82647,82647,2
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,63576,full,True,True,True,0,0,0,0,0,0,66448,48875,66448,2
cumulative_runs/paid/pathspec-util,pathspec-util,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,legacy,UNKNOWN,not_established_in_census,False,False,False,full,94493,projected,True,False,False,-1,-1,-1,-1,1,1,123741,277168,277168,12
cumulative_runs/paid/pyparsing-helpers,pyparsing-helpers,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,81100,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,220569,UNKNOWN,UNKNOWN
cumulative_runs/paid/pyparsing-parse,pyparsing-parse,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,legacy,UNKNOWN,not_established_in_census,False,False,False,full,45227,full,False,UNKNOWN,False,0,0,0,1,0,0,251756,UNKNOWN,251756,12
cumulative_runs/paid/rich-table,rich-table,textualize-rich,acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b,legacy,UNKNOWN,not_established_in_census,False,False,False,full,62360,full,False,UNKNOWN,False,0,0,0,1,0,0,316108,UNKNOWN,316108,12
cumulative_runs/paid/six-moves,six-moves,benjaminp-six,713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82,legacy,UNKNOWN,not_established_in_census,False,False,True,full,39668,full,True,False,True,0,0,-1,-1,0,0,51560,79484,51560,2
cumulative_runs/paid/sqlalchemy-core,sqlalchemy-core,sqlalchemy-sqlalchemy,6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9,legacy,UNKNOWN,not_established_in_census,False,False,False,full,48268,full,False,UNKNOWN,False,0,0,0,1,0,0,261508,UNKNOWN,261508,12
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,89881,full,True,True,True,0,0,0,0,0,0,75974,94050,75974,2
cumulative_runs/paid/tabulate-formats,tabulate-formats,astanin-python-tabulate,4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,124625,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,238700,238700,12
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,legacy,2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259,development,True,True,True,full,93641,projected,True,True,True,0,0,0,0,0,0,197657,97027,97027,5
cumulative_runs/paid/tomlkit-roundtrip,tomlkit-roundtrip,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,legacy,UNKNOWN,not_established_in_census,False,True,False,projected,64489,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,248860,UNKNOWN,UNKNOWN
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34,legacy,UNKNOWN,not_established_in_census,False,False,True,full,62556,full,True,True,True,0,0,0,0,0,0,62056,88665,62056,2
s4b_paid_runs/click-parameters,click-parameters,pallets-click,44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e,strict,6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466,development,True,True,True,full,62102,full,False,False,False,0,0,0,0,0,0,76016,103353,76016,3
s4b_paid_runs/packaging-compatibility,packaging-compatibility,pypa-packaging,c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb,strict,cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c,development,True,True,True,full,95519,projected,False,True,True,1,1,1,1,0,0,57171,51359,51359,1
cumulative_runs/paid/attrs-define,attrs-define,hynek-attrs,fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e,strict,UNKNOWN,not_established_in_census,False,False,False,projected,58749,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,169049,UNKNOWN,UNKNOWN
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1,strict,8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58,development,True,True,True,full,52266,full,True,True,True,0,0,0,0,0,0,73859,133797,73859,2
cumulative_runs/paid/cerberus-errors,cerberus-errors,pyeclipse-cerberus,f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74,strict,UNKNOWN,not_established_in_census,False,False,True,full,52968,full,False,False,False,0,0,0,0,0,0,48494,63500,48494,2
cumulative_runs/paid/docutils-nodes,docutils-nodes,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,strict,UNKNOWN,not_established_in_census,False,False,False,full,72019,full,True,False,True,0,0,-1,-1,0,0,231098,277404,231098,8
cumulative_runs/paid/docutils-tree,docutils-tree,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,strict,UNKNOWN,not_established_in_census,False,False,False,projected,154876,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,252501,252501,12
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b,strict,UNKNOWN,not_established_in_census,False,False,True,projected,25110,full,True,True,True,0,0,0,0,0,0,26662,38865,26662,2
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,strict,UNKNOWN,not_established_in_census,False,False,True,full,72397,full,True,True,True,0,0,0,0,0,0,91143,161204,91143,3
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,strict,UNKNOWN,not_established_in_census,False,False,True,projected,96013,projected,True,True,True,0,0,0,0,0,0,114864,65465,65465,4
cumulative_runs/paid/funcy-colls,funcy-colls,suor-funcy,f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4,strict,UNKNOWN,not_established_in_census,False,False,True,full,49128,full,False,False,False,0,0,0,0,0,0,44800,52456,44800,2
cumulative_runs/paid/markdown-extensions,markdown-extensions,python-markdown,befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995,strict,UNKNOWN,not_established_in_census,False,False,False,projected,130201,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,469464,469464,12
cumulative_runs/paid/marshmallow-fields,marshmallow-fields,marshmallow-code-marshmallow,7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779,strict,UNKNOWN,not_established_in_census,False,False,False,projected,51348,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,213638,UNKNOWN,UNKNOWN
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,strict,UNKNOWN,not_established_in_census,False,False,True,projected,56382,full,True,True,True,0,0,0,0,0,0,418364,35826,418364,9
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,strict,UNKNOWN,not_established_in_census,False,False,True,full,110836,projected,True,True,True,0,0,0,0,0,0,63993,82647,82647,2
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,strict,UNKNOWN,not_established_in_census,False,False,True,projected,63576,full,True,True,True,0,0,0,0,0,0,66448,48875,66448,2
cumulative_runs/paid/pathspec-util,pathspec-util,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,strict,UNKNOWN,not_established_in_census,False,False,False,full,94493,projected,True,False,False,-1,-1,-1,-1,1,1,123741,277168,277168,12
cumulative_runs/paid/pyparsing-helpers,pyparsing-helpers,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,strict,UNKNOWN,not_established_in_census,False,False,False,projected,81100,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,220569,UNKNOWN,UNKNOWN
cumulative_runs/paid/pyparsing-parse,pyparsing-parse,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,strict,UNKNOWN,not_established_in_census,False,False,False,full,45227,full,False,UNKNOWN,False,0,0,0,1,0,0,251756,UNKNOWN,251756,12
cumulative_runs/paid/rich-table,rich-table,textualize-rich,acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b,strict,UNKNOWN,not_established_in_census,False,False,False,full,62360,full,False,UNKNOWN,False,0,0,0,1,0,0,316108,UNKNOWN,316108,12
cumulative_runs/paid/six-moves,six-moves,benjaminp-six,713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82,strict,UNKNOWN,not_established_in_census,False,False,True,full,39668,full,True,False,True,0,0,-1,-1,0,0,51560,79484,51560,2
cumulative_runs/paid/sqlalchemy-core,sqlalchemy-core,sqlalchemy-sqlalchemy,6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9,strict,UNKNOWN,not_established_in_census,False,False,False,full,48268,full,False,UNKNOWN,False,0,0,0,1,0,0,261508,UNKNOWN,261508,12
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c,strict,UNKNOWN,not_established_in_census,False,False,True,projected,89881,full,True,True,True,0,0,0,0,0,0,75974,94050,75974,2
cumulative_runs/paid/tabulate-formats,tabulate-formats,astanin-python-tabulate,4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a,strict,UNKNOWN,not_established_in_census,False,False,False,projected,124625,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,238700,238700,12
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,strict,2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259,development,True,True,True,full,93641,projected,True,True,True,0,0,0,0,0,0,197657,97027,97027,5
cumulative_runs/paid/tomlkit-roundtrip,tomlkit-roundtrip,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,strict,UNKNOWN,not_established_in_census,False,True,False,projected,64489,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,248860,UNKNOWN,UNKNOWN
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34,strict,UNKNOWN,not_established_in_census,False,False,True,full,62556,full,True,True,True,0,0,0,0,0,0,62056,88665,62056,2


==> anc/offline_reanalysis/results/computed/boundary_rows.json <==
[
  {
    "run_id": "s4b_paid_runs/click-parameters",
    "task_id": "click-parameters",
    "source_group": "pallets-click",
    "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
    "scoring": "legacy",
    "fitting_record_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 62102,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 76016,
    "projected_observed_logical_tokens": 103353,
    "selected_observed_logical_tokens": 76016,
    "selected_suffix_requests": 3
  },
  {
    "run_id": "s4b_paid_runs/packaging-compatibility",
    "task_id": "packaging-compatibility",
    "source_group": "pypa-packaging",
    "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
    "scoring": "legacy",
    "fitting_record_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 95519,
    "action": "projected",
    "full": false,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 1,
    "selector_delta_upper": 1,
    "projected_delta_lower": 1,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 57171,
    "projected_observed_logical_tokens": 51359,
    "selected_observed_logical_tokens": 51359,
    "selected_suffix_requests": 1
  },
  {
    "run_id": "cumulative_runs/paid/attrs-define",
    "task_id": "attrs-define",
    "source_group": "hynek-attrs",
    "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 58749,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 169049,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/boltons-indexedset",
    "task_id": "boltons-indexedset",
    "source_group": "mahmoud-boltons",
    "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
    "scoring": "legacy",
    "fitting_record_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 52266,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 73859,
    "projected_observed_logical_tokens": 133797,
    "selected_observed_logical_tokens": 73859,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/cerberus-errors",
    "task_id": "cerberus-errors",
    "source_group": "pyeclipse-cerberus",
    "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 52968,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 48494,
    "projected_observed_logical_tokens": 63500,
    "selected_observed_logical_tokens": 48494,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/docutils-nodes",
    "task_id": "docutils-nodes",
    "source_group": "docutils-docutils",
    "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 72019,
    "action": "full",
    "full": true,
    "projected": false,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 231098,
    "projected_observed_logical_tokens": 277404,
    "selected_observed_logical_tokens": 231098,
    "selected_suffix_requests": 8
  },
  {
    "run_id": "cumulative_runs/paid/docutils-tree",
    "task_id": "docutils-tree",
    "source_group": "docutils-docutils",
    "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 154876,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 252501,
    "selected_observed_logical_tokens": 252501,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/dotenv-stream",
    "task_id": "dotenv-stream",
    "source_group": "theskumar-python-dotenv",
    "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 25110,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 26662,
    "projected_observed_logical_tokens": 38865,
    "selected_observed_logical_tokens": 26662,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/filelock-basics",
    "task_id": "filelock-basics",
    "source_group": "tox-dev-filelock",
    "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 72397,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 91143,
    "projected_observed_logical_tokens": 161204,
    "selected_observed_logical_tokens": 91143,
    "selected_suffix_requests": 3
  },
  {
    "run_id": "cumulative_runs/paid/filelock-contention",
    "task_id": "filelock-contention",
    "source_group": "tox-dev-filelock",
    "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 96013,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 114864,
    "projected_observed_logical_tokens": 65465,
    "selected_observed_logical_tokens": 65465,
    "selected_suffix_requests": 4
  },
  {
    "run_id": "cumulative_runs/paid/funcy-colls",
    "task_id": "funcy-colls",
    "source_group": "suor-funcy",
    "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 49128,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 44800,
    "projected_observed_logical_tokens": 52456,
    "selected_observed_logical_tokens": 44800,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/markdown-extensions",
    "task_id": "markdown-extensions",
    "source_group": "python-markdown",
    "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 130201,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 469464,
    "selected_observed_logical_tokens": 469464,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/marshmallow-fields",
    "task_id": "marshmallow-fields",
    "source_group": "marshmallow-code-marshmallow",
    "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 51348,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 213638,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-recipes",
    "task_id": "more-itertools-recipes",
    "source_group": "more-itertools",
    "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 56382,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 418364,
    "projected_observed_logical_tokens": 35826,
    "selected_observed_logical_tokens": 418364,
    "selected_suffix_requests": 9
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-window",
    "task_id": "more-itertools-window",
    "source_group": "more-itertools",
    "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 110836,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 63993,
    "projected_observed_logical_tokens": 82647,
    "selected_observed_logical_tokens": 82647,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/pathspec-match",
    "task_id": "pathspec-match",
    "source_group": "cpburnz-pathspec",
    "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 63576,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 66448,
    "projected_observed_logical_tokens": 48875,
    "selected_observed_logical_tokens": 66448,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/pathspec-util",
    "task_id": "pathspec-util",
    "source_group": "cpburnz-pathspec",
    "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 94493,
    "action": "projected",
    "full": true,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": -1,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 1,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": 123741,
    "projected_observed_logical_tokens": 277168,
    "selected_observed_logical_tokens": 277168,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/pyparsing-helpers",
    "task_id": "pyparsing-helpers",
    "source_group": "pyparsing-pyparsing",
    "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 81100,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 220569,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/pyparsing-parse",
    "task_id": "pyparsing-parse",
    "source_group": "pyparsing-pyparsing",
    "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 45227,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 251756,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 251756,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/rich-table",
    "task_id": "rich-table",
    "source_group": "textualize-rich",
    "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 62360,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 316108,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 316108,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/six-moves",
    "task_id": "six-moves",
    "source_group": "benjaminp-six",
    "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 39668,
    "action": "full",
    "full": true,
    "projected": false,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 51560,
    "projected_observed_logical_tokens": 79484,
    "selected_observed_logical_tokens": 51560,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/sqlalchemy-core",
    "task_id": "sqlalchemy-core",
    "source_group": "sqlalchemy-sqlalchemy",
    "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 48268,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 261508,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 261508,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/sqlparse-grouping",
    "task_id": "sqlparse-grouping",
    "source_group": "andialbrecht-sqlparse",
    "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 89881,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 75974,
    "projected_observed_logical_tokens": 94050,
    "selected_observed_logical_tokens": 75974,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/tabulate-formats",
    "task_id": "tabulate-formats",
    "source_group": "astanin-python-tabulate",
    "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 124625,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 238700,
    "selected_observed_logical_tokens": 238700,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-datetimes",
    "task_id": "tomlkit-datetimes",
    "source_group": "frostming-tomlkit",
    "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
    "scoring": "legacy",
    "fitting_record_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 93641,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 197657,
    "projected_observed_logical_tokens": 97027,
    "selected_observed_logical_tokens": 97027,
    "selected_suffix_requests": 5
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
    "task_id": "tomlkit-roundtrip",
    "source_group": "frostming-tomlkit",
    "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": true,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 64489,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 248860,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/urllib3-headers",
    "task_id": "urllib3-headers",
    "source_group": "urllib3-urllib3",
    "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 62556,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 62056,
    "projected_observed_logical_tokens": 88665,
    "selected_observed_logical_tokens": 62056,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "s4b_paid_runs/click-parameters",
    "task_id": "click-parameters",
    "source_group": "pallets-click",
    "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
    "scoring": "strict",
    "fitting_record_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 62102,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 76016,
    "projected_observed_logical_tokens": 103353,
    "selected_observed_logical_tokens": 76016,
    "selected_suffix_requests": 3
  },
  {
    "run_id": "s4b_paid_runs/packaging-compatibility",
    "task_id": "packaging-compatibility",
    "source_group": "pypa-packaging",
    "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
    "scoring": "strict",
    "fitting_record_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 95519,
    "action": "projected",
    "full": false,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 1,
    "selector_delta_upper": 1,
    "projected_delta_lower": 1,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 57171,
    "projected_observed_logical_tokens": 51359,
    "selected_observed_logical_tokens": 51359,
    "selected_suffix_requests": 1
  },
  {
    "run_id": "cumulative_runs/paid/attrs-define",
    "task_id": "attrs-define",
    "source_group": "hynek-attrs",
    "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 58749,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 169049,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/boltons-indexedset",
    "task_id": "boltons-indexedset",
    "source_group": "mahmoud-boltons",
    "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
    "scoring": "strict",
    "fitting_record_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 52266,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 73859,
    "projected_observed_logical_tokens": 133797,
    "selected_observed_logical_tokens": 73859,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/cerberus-errors",
    "task_id": "cerberus-errors",
    "source_group": "pyeclipse-cerberus",
    "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 52968,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 48494,
    "projected_observed_logical_tokens": 63500,
    "selected_observed_logical_tokens": 48494,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/docutils-nodes",
    "task_id": "docutils-nodes",
    "source_group": "docutils-docutils",
    "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 72019,
    "action": "full",
    "full": true,
    "projected": false,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 231098,
    "projected_observed_logical_tokens": 277404,
    "selected_observed_logical_tokens": 231098,
    "selected_suffix_requests": 8
  },
  {
    "run_id": "cumulative_runs/paid/docutils-tree",
    "task_id": "docutils-tree",
    "source_group": "docutils-docutils",
    "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 154876,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 252501,
    "selected_observed_logical_tokens": 252501,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/dotenv-stream",
    "task_id": "dotenv-stream",
    "source_group": "theskumar-python-dotenv",
    "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 25110,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 26662,
    "projected_observed_logical_tokens": 38865,
    "selected_observed_logical_tokens": 26662,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/filelock-basics",
    "task_id": "filelock-basics",
    "source_group": "tox-dev-filelock",
    "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 72397,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 91143,
    "projected_observed_logical_tokens": 161204,
    "selected_observed_logical_tokens": 91143,
    "selected_suffix_requests": 3
  },
  {
    "run_id": "cumulative_runs/paid/filelock-contention",
    "task_id": "filelock-contention",
    "source_group": "tox-dev-filelock",
    "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 96013,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 114864,
    "projected_observed_logical_tokens": 65465,
    "selected_observed_logical_tokens": 65465,
    "selected_suffix_requests": 4
  },
  {
    "run_id": "cumulative_runs/paid/funcy-colls",
    "task_id": "funcy-colls",
    "source_group": "suor-funcy",
    "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 49128,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 44800,
    "projected_observed_logical_tokens": 52456,
    "selected_observed_logical_tokens": 44800,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/markdown-extensions",
    "task_id": "markdown-extensions",
    "source_group": "python-markdown",
    "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 130201,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 469464,
    "selected_observed_logical_tokens": 469464,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/marshmallow-fields",
    "task_id": "marshmallow-fields",
    "source_group": "marshmallow-code-marshmallow",
    "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 51348,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 213638,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-recipes",
    "task_id": "more-itertools-recipes",
    "source_group": "more-itertools",
    "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 56382,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 418364,
    "projected_observed_logical_tokens": 35826,
    "selected_observed_logical_tokens": 418364,
    "selected_suffix_requests": 9
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-window",
    "task_id": "more-itertools-window",
    "source_group": "more-itertools",
    "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 110836,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 63993,
    "projected_observed_logical_tokens": 82647,
    "selected_observed_logical_tokens": 82647,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/pathspec-match",
    "task_id": "pathspec-match",
    "source_group": "cpburnz-pathspec",
    "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 63576,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 66448,
    "projected_observed_logical_tokens": 48875,
    "selected_observed_logical_tokens": 66448,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/pathspec-util",
    "task_id": "pathspec-util",
    "source_group": "cpburnz-pathspec",
    "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 94493,
    "action": "projected",
    "full": true,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": -1,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 1,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": 123741,
    "projected_observed_logical_tokens": 277168,
    "selected_observed_logical_tokens": 277168,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/pyparsing-helpers",
    "task_id": "pyparsing-helpers",
    "source_group": "pyparsing-pyparsing",
    "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 81100,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 220569,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/pyparsing-parse",
    "task_id": "pyparsing-parse",
    "source_group": "pyparsing-pyparsing",
    "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 45227,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 251756,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 251756,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/rich-table",
    "task_id": "rich-table",
    "source_group": "textualize-rich",
    "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 62360,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 316108,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 316108,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/six-moves",
    "task_id": "six-moves",
    "source_group": "benjaminp-six",
    "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 39668,
    "action": "full",
    "full": true,
    "projected": false,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 51560,
    "projected_observed_logical_tokens": 79484,
    "selected_observed_logical_tokens": 51560,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/sqlalchemy-core",
    "task_id": "sqlalchemy-core",
    "source_group": "sqlalchemy-sqlalchemy",
    "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 48268,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 261508,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 261508,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/sqlparse-grouping",
    "task_id": "sqlparse-grouping",
    "source_group": "andialbrecht-sqlparse",
    "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 89881,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 75974,
    "projected_observed_logical_tokens": 94050,
    "selected_observed_logical_tokens": 75974,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/tabulate-formats",
    "task_id": "tabulate-formats",
    "source_group": "astanin-python-tabulate",
    "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 124625,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 238700,
    "selected_observed_logical_tokens": 238700,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-datetimes",
    "task_id": "tomlkit-datetimes",
    "source_group": "frostming-tomlkit",
    "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
    "scoring": "strict",
    "fitting_record_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 93641,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 197657,
    "projected_observed_logical_tokens": 97027,
    "selected_observed_logical_tokens": 97027,
    "selected_suffix_requests": 5
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
    "task_id": "tomlkit-roundtrip",
    "source_group": "frostming-tomlkit",
    "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": true,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 64489,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 248860,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/urllib3-headers",
    "task_id": "urllib3-headers",
    "source_group": "urllib3-urllib3",
    "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 62556,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 62056,
    "projected_observed_logical_tokens": 88665,
    "selected_observed_logical_tokens": 62056,
    "selected_suffix_requests": 2
  }
]


==> anc/offline_reanalysis/results/computed/census_rows.csv <==
run_id,task_id,source_group,bucket,boundary_present,in_paired_boundary_frame,pair_complete,fitting_record_id,requests,observed_tokens
s4b_paid_runs/cache-behavior,cache-behavior,tkem-cachetools,s4b_paid_runs,False,False,False,UNKNOWN,2,11288
s4b_paid_runs/cache-keys,cache-keys,tkem-cachetools,s4b_paid_runs,False,False,False,UNKNOWN,2,6877
s4b_paid_runs/click-parameters,click-parameters,pallets-click,s4b_paid_runs,True,True,True,6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466,14,157199
s4b_paid_runs/click-types,click-types,pallets-click,s4b_paid_runs,False,False,False,UNKNOWN,3,24703
s4b_paid_runs/packaging-compatibility,packaging-compatibility,pypa-packaging,s4b_paid_runs,True,True,True,cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c,5,75840
s4b_paid_runs/packaging-normalization,packaging-normalization,pypa-packaging,s4b_paid_runs,False,False,False,UNKNOWN,2,9519
cumulative_runs/paid/attrs-define,attrs-define,hynek-attrs,cumulative_runs/paid,True,True,False,UNKNOWN,15,169049
cumulative_runs/paid/attrs-validators,attrs-validators,hynek-attrs,cumulative_runs/paid,False,False,False,UNKNOWN,9,44352
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,cumulative_runs/paid,True,True,True,8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58,14,161808
cumulative_runs/paid/boltons-multidict,boltons-multidict,mahmoud-boltons,cumulative_runs/paid,False,False,False,UNKNOWN,5,28093
cumulative_runs/paid/cerberus-basic,cerberus-basic,pyeclipse-cerberus,cumulative_runs/paid,False,False,False,UNKNOWN,3,42386
cumulative_runs/paid/cerberus-errors,cerberus-errors,pyeclipse-cerberus,cumulative_runs/paid,True,True,True,UNKNOWN,10,92574
cumulative_runs/paid/colorama-ansi,colorama-ansi,tartley-colorama,cumulative_runs/paid,False,False,False,UNKNOWN,3,13583
cumulative_runs/paid/colorama-codes,colorama-codes,tartley-colorama,cumulative_runs/paid,False,False,False,UNKNOWN,2,9252
cumulative_runs/paid/dateutil-relative,dateutil-relative,dateutil-python-dateutil,cumulative_runs/paid,False,False,False,UNKNOWN,3,16433
cumulative_runs/paid/dateutil-rrule,dateutil-rrule,dateutil-python-dateutil,cumulative_runs/paid,False,False,False,UNKNOWN,5,25293
cumulative_runs/paid/docutils-nodes,docutils-nodes,docutils-docutils,cumulative_runs/paid,True,True,False,UNKNOWN,26,467833
cumulative_runs/paid/docutils-tree,docutils-tree,docutils-docutils,cumulative_runs/paid,True,True,False,UNKNOWN,15,252501
cumulative_runs/paid/dotenv-parse,dotenv-parse,theskumar-python-dotenv,cumulative_runs/paid,False,False,False,UNKNOWN,2,9103
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,cumulative_runs/paid,True,True,True,UNKNOWN,10,51925
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,cumulative_runs/paid,True,True,True,UNKNOWN,17,219128
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,cumulative_runs/paid,True,True,True,UNKNOWN,10,143208
cumulative_runs/paid/funcy-colls,funcy-colls,suor-funcy,cumulative_runs/paid,True,True,True,UNKNOWN,9,78187
cumulative_runs/paid/funcy-seqs,funcy-seqs,suor-funcy,cumulative_runs/paid,False,False,False,UNKNOWN,3,15002
cumulative_runs/paid/humanize-numbers,humanize-numbers,python-humanize-humanize,cumulative_runs/paid,False,False,False,UNKNOWN,2,14342
cumulative_runs/paid/humanize-time,humanize-time,python-humanize-humanize,cumulative_runs/paid,False,False,False,UNKNOWN,2,14867
cumulative_runs/paid/idna-core,idna-core,kjd-idna,cumulative_runs/paid,False,False,False,UNKNOWN,2,13160
cumulative_runs/paid/idna-uts46,idna-uts46,kjd-idna,cumulative_runs/paid,False,False,False,UNKNOWN,2,13394
cumulative_runs/paid/jinja-escapes,jinja-escapes,pallets-jinja,cumulative_runs/paid,False,False,False,UNKNOWN,1,1942
cumulative_runs/paid/jinja-render,jinja-render,pallets-jinja,cumulative_runs/paid,False,False,False,UNKNOWN,3,9197
cumulative_runs/paid/jmespath-parser,jmespath-parser,jmespath-jmespath,cumulative_runs/paid,False,False,False,UNKNOWN,2,8401
cumulative_runs/paid/jmespath-search,jmespath-search,jmespath-jmespath,cumulative_runs/paid,False,False,False,UNKNOWN,2,8942
cumulative_runs/paid/markdown-blocks,markdown-blocks,python-markdown,cumulative_runs/paid,False,False,False,UNKNOWN,6,45966
cumulative_runs/paid/markdown-extensions,markdown-extensions,python-markdown,cumulative_runs/paid,True,True,False,UNKNOWN,16,469464
cumulative_runs/paid/marshmallow-behavior,marshmallow-behavior,marshmallow-code-marshmallow,cumulative_runs/paid,False,False,False,UNKNOWN,11,99607
cumulative_runs/paid/marshmallow-fields,marshmallow-fields,marshmallow-code-marshmallow,cumulative_runs/paid,True,True,False,UNKNOWN,15,213638
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,cumulative_runs/paid,True,True,True,UNKNOWN,13,421785
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,cumulative_runs/paid,True,True,True,UNKNOWN,6,113595
cumulative_runs/paid/networkx-paths,networkx-paths,networkx-networkx,cumulative_runs/paid,False,False,False,UNKNOWN,3,34540
cumulative_runs/paid/networkx-structure,networkx-structure,networkx-networkx,cumulative_runs/paid,False,False,False,UNKNOWN,1,8864
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,cumulative_runs/paid,True,True,True,UNKNOWN,7,91776
cumulative_runs/paid/pathspec-util,pathspec-util,cpburnz-pathspec,cumulative_runs/paid,True,True,False,UNKNOWN,18,361370
cumulative_runs/paid/pip-helpers,pip-helpers,pypa-pip,cumulative_runs/paid,False,False,False,UNKNOWN,6,77179
cumulative_runs/paid/pip-package,pip-package,pypa-pip,cumulative_runs/paid,False,False,False,UNKNOWN,2,11323
cumulative_runs/paid/platformdirs-paths,platformdirs-paths,tox-dev-platformdirs,cumulative_runs/paid,False,False,False,UNKNOWN,3,43762
cumulative_runs/paid/platformdirs-vendor,platformdirs-vendor,tox-dev-platformdirs,cumulative_runs/paid,False,False,False,UNKNOWN,3,44066
cumulative_runs/paid/pygments-lex,pygments-lex,pygments-pygments,cumulative_runs/paid,False,False,False,UNKNOWN,9,95017
cumulative_runs/paid/pygments-tokens,pygments-tokens,pygments-pygments,cumulative_runs/paid,False,False,False,UNKNOWN,10,143326
cumulative_runs/paid/pyparsing-helpers,pyparsing-helpers,pyparsing-pyparsing,cumulative_runs/paid,True,True,False,UNKNOWN,15,220569
cumulative_runs/paid/pyparsing-parse,pyparsing-parse,pyparsing-pyparsing,cumulative_runs/paid,True,True,False,UNKNOWN,19,251756
cumulative_runs/paid/rich-render,rich-render,textualize-rich,cumulative_runs/paid,False,False,False,UNKNOWN,12,89598
cumulative_runs/paid/rich-table,rich-table,textualize-rich,cumulative_runs/paid,True,True,False,UNKNOWN,17,316108
cumulative_runs/paid/six-moves,six-moves,benjaminp-six,cumulative_runs/paid,True,True,True,UNKNOWN,13,102881
cumulative_runs/paid/six-python,six-python,benjaminp-six,cumulative_runs/paid,False,False,False,UNKNOWN,2,4100
cumulative_runs/paid/sortedcontainers-dict,sortedcontainers-dict,grantjenks-sortedcontainers,cumulative_runs/paid,False,False,False,UNKNOWN,5,22210
cumulative_runs/paid/sortedcontainers-list,sortedcontainers-list,grantjenks-sortedcontainers,cumulative_runs/paid,False,False,False,UNKNOWN,10,85314
cumulative_runs/paid/sqlalchemy-core,sqlalchemy-core,sqlalchemy-sqlalchemy,cumulative_runs/paid,True,True,False,UNKNOWN,17,261508
cumulative_runs/paid/sqlalchemy-types,sqlalchemy-types,sqlalchemy-sqlalchemy,cumulative_runs/paid,False,False,False,UNKNOWN,4,28981
cumulative_runs/paid/sqlparse-format,sqlparse-format,andialbrecht-sqlparse,cumulative_runs/paid,False,False,False,UNKNOWN,1,1769
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,cumulative_runs/paid,True,True,True,UNKNOWN,11,147064
cumulative_runs/paid/tabulate-formats,tabulate-formats,astanin-python-tabulate,cumulative_runs/paid,True,True,False,UNKNOWN,15,238700
cumulative_runs/paid/tabulate-options,tabulate-options,astanin-python-tabulate,cumulative_runs/paid,False,False,False,UNKNOWN,3,52821
cumulative_runs/paid/toml-parse,toml-parse,uiri-toml,cumulative_runs/paid,False,False,False,UNKNOWN,2,12416
cumulative_runs/paid/toml-roundtrip,toml-roundtrip,uiri-toml,cumulative_runs/paid,False,False,False,UNKNOWN,5,28199
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,cumulative_runs/paid,True,True,True,2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259,15,257429
cumulative_runs/paid/tomlkit-roundtrip,tomlkit-roundtrip,frostming-tomlkit,cumulative_runs/paid,True,True,False,UNKNOWN,16,248860
cumulative_runs/paid/toolz-func,toolz-func,pytoolz-toolz,cumulative_runs/paid,False,False,False,UNKNOWN,6,34434
cumulative_runs/paid/toolz-iter,toolz-iter,pytoolz-toolz,cumulative_runs/paid,False,False,False,UNKNOWN,6,29636
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,cumulative_runs/paid,True,True,True,UNKNOWN,11,121051
cumulative_runs/paid/urllib3-url,urllib3-url,urllib3-urllib3,cumulative_runs/paid,False,False,False,UNKNOWN,2,9336
cumulative_runs/paid/voluptuous-errors,voluptuous-errors,alecthomas-voluptuous,cumulative_runs/paid,False,False,False,UNKNOWN,12,99711
cumulative_runs/paid/voluptuous-schema,voluptuous-schema,alecthomas-voluptuous,cumulative_runs/paid,False,False,False,UNKNOWN,3,27835
cumulative_runs/paid/wheel-metadata,wheel-metadata,pypa-wheel,cumulative_runs/paid,False,False,False,UNKNOWN,3,13246
cumulative_runs/paid/wheel-tags,wheel-tags,pypa-wheel,cumulative_runs/paid,False,False,False,UNKNOWN,3,10520
cumulative_runs/paid/xmltodict-parse,xmltodict-parse,martinblech-xmltodict,cumulative_runs/paid,False,False,False,UNKNOWN,2,8790
cumulative_runs/paid/xmltodict-unparse,xmltodict-unparse,martinblech-xmltodict,cumulative_runs/paid,False,False,False,UNKNOWN,2,9037
cumulative_runs/deployed/cerberus-errors,cerberus-errors,pyeclipse-cerberus,cumulative_runs/deployed,False,False,False,UNKNOWN,2,20213
cumulative_runs/deployed/dotenv-stream,dotenv-stream,theskumar-python-dotenv,cumulative_runs/deployed,False,False,False,UNKNOWN,3,15833
cumulative_runs/deployed/filelock-basics,filelock-basics,tox-dev-filelock,cumulative_runs/deployed,True,False,False,UNKNOWN,5,79050
cumulative_runs/deployed/filelock-contention,filelock-contention,tox-dev-filelock,cumulative_runs/deployed,True,False,False,UNKNOWN,13,206300
cumulative_runs/deployed/more-itertools-recipes,more-itertools-recipes,more-itertools,cumulative_runs/deployed,True,False,False,UNKNOWN,5,100078
cumulative_runs/deployed/more-itertools-window,more-itertools-window,more-itertools,cumulative_runs/deployed,False,False,False,UNKNOWN,12,92923
cumulative_runs/deployed/pathspec-match,pathspec-match,cpburnz-pathspec,cumulative_runs/deployed,True,False,False,UNKNOWN,15,244370
cumulative_runs/deployed/six-moves,six-moves,benjaminp-six,cumulative_runs/deployed,False,False,False,UNKNOWN,7,40583
cumulative_runs/deployed/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,cumulative_runs/deployed,True,False,False,UNKNOWN,8,135759
cumulative_runs/deployed/urllib3-headers,urllib3-headers,urllib3-urllib3,cumulative_runs/deployed,True,False,False,UNKNOWN,5,49185


==> anc/offline_reanalysis/results/computed/fitting_trace.json <==
{
  "trace_kind": "current offline reconstruction from recovered historical selector source and retained development records",
  "original_historical_trace_recovered": false,
  "freeze_time_authenticated": false,
  "candidate_count": 36,
  "distinct_development_values": {
    "eligible_bytes": 4,
    "history_bytes": 4,
    "eligible_count": 2,
    "prefix_requests": 3,
    "last_cached_fraction": 4
  },
  "winner_index": 14,
  "winner": {
    "schema": "reverpi.s4.rule.v1",
    "rule": {
      "kind": "threshold",
      "feature": "history_bytes",
      "threshold": 93641.0,
      "direction": "ge"
    },
    "development_groups": [
      "frostming-tomlkit",
      "mahmoud-boltons",
      "pallets-click",
      "pypa-packaging"
    ],
    "development_snapshots": [
      "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb"
    ],
    "data_sha256": "f30e454e5175f19f87d89c5c0e7949f771ce47508420ba5643a6ebaae388ee3c",
    "model_fork": "flash",
    "synthetic": false,
    "development_cost_ratio": 0.8473064484500396,
    "candidates_searched": 36,
    "calibrated": false,
    "deployable": false,
    "operating_point": "one-shot first-eligible-boundary; not per-turn control",
    "risk_guarantee": "none",
    "candidate_sha256": "647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43"
  },
  "winner_ratio_of_sums": 0.7369873709856364,
  "trace": [
    {
      "index": 0,
      "rule": {
        "kind": "constant",
        "project": false
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.0,
      "task_mean_of_ratios": 1.0,
      "ratio_of_sums": 1.0,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 1,
      "rule": {
        "kind": "constant",
        "project": true
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 2,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_bytes",
        "threshold": 11500.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 3,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_bytes",
        "threshold": 11500.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.2028798115327854,
      "task_mean_of_ratios": 1.2028798115327854,
      "ratio_of_sums": 1.1481036710871924,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 4,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_bytes",
        "threshold": 22745.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.937211863099587,
      "task_mean_of_ratios": 0.937211863099587,
      "ratio_of_sums": 0.8045356718383605,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 5,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_bytes",
        "threshold": 22745.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1774648284119724,
      "task_mean_of_ratios": 1.1774648284119724,
      "ratio_of_sums": 1.1337425222941269,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 6,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_bytes",
        "threshold": 35161.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.9626268462204001,
      "task_mean_of_ratios": 0.9626268462204001,
      "ratio_of_sums": 0.818896820631426,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 7,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_bytes",
        "threshold": 35161.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.26737024306152,
      "task_mean_of_ratios": 1.26737024306152,
      "ratio_of_sums": 1.2012908231468509,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 8,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_bytes",
        "threshold": 45635.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.8727214315708526,
      "task_mean_of_ratios": 0.8727214315708526,
      "ratio_of_sums": 0.7513485197787019,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 9,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_bytes",
        "threshold": 45635.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 10,
      "rule": {
        "kind": "threshold",
        "feature": "history_bytes",
        "threshold": 52266.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 11,
      "rule": {
        "kind": "threshold",
        "feature": "history_bytes",
        "threshold": 52266.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.2028798115327854,
      "task_mean_of_ratios": 1.2028798115327854,
      "ratio_of_sums": 1.1481036710871924,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 12,
      "rule": {
        "kind": "threshold",
        "feature": "history_bytes",
        "threshold": 62102.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.937211863099587,
      "task_mean_of_ratios": 0.937211863099587,
      "ratio_of_sums": 0.8045356718383605,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 13,
      "rule": {
        "kind": "threshold",
        "feature": "history_bytes",
        "threshold": 62102.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.292785226182333,
      "task_mean_of_ratios": 1.292785226182333,
      "ratio_of_sums": 1.2156519719399164,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 14,
      "rule": {
        "kind": "threshold",
        "feature": "history_bytes",
        "threshold": 93641.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.8473064484500396,
      "task_mean_of_ratios": 0.8473064484500396,
      "ratio_of_sums": 0.7369873709856364,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 15,
      "rule": {
        "kind": "threshold",
        "feature": "history_bytes",
        "threshold": 93641.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1655066577531854,
      "task_mean_of_ratios": 1.1655066577531854,
      "ratio_of_sums": 0.9670004917186183,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 16,
      "rule": {
        "kind": "threshold",
        "feature": "history_bytes",
        "threshold": 95519.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.974585016879187,
      "task_mean_of_ratios": 0.974585016879187,
      "ratio_of_sums": 0.9856388512069345,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 17,
      "rule": {
        "kind": "threshold",
        "feature": "history_bytes",
        "threshold": 95519.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 18,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_count",
        "threshold": 1.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 19,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_count",
        "threshold": 1.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.0501862599828249,
      "task_mean_of_ratios": 1.0501862599828249,
      "ratio_of_sums": 0.8850910420728287,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 20,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_count",
        "threshold": 2.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.0899054146495475,
      "task_mean_of_ratios": 1.0899054146495475,
      "ratio_of_sums": 1.067548300852724,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 21,
      "rule": {
        "kind": "threshold",
        "feature": "eligible_count",
        "threshold": 2.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 22,
      "rule": {
        "kind": "threshold",
        "feature": "prefix_requests",
        "threshold": 3.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 23,
      "rule": {
        "kind": "threshold",
        "feature": "prefix_requests",
        "threshold": 3.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.0644904315287345,
      "task_mean_of_ratios": 1.0644904315287345,
      "ratio_of_sums": 1.0531871520596585,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 24,
      "rule": {
        "kind": "threshold",
        "feature": "prefix_requests",
        "threshold": 4.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.075601243103638,
      "task_mean_of_ratios": 1.075601243103638,
      "ratio_of_sums": 0.8994521908658942,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 25,
      "rule": {
        "kind": "threshold",
        "feature": "prefix_requests",
        "threshold": 4.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.937211863099587,
      "task_mean_of_ratios": 0.937211863099587,
      "ratio_of_sums": 0.8045356718383605,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 26,
      "rule": {
        "kind": "threshold",
        "feature": "prefix_requests",
        "threshold": 6.0,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.2028798115327854,
      "task_mean_of_ratios": 1.2028798115327854,
      "ratio_of_sums": 1.1481036710871924,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 27,
      "rule": {
        "kind": "threshold",
        "feature": "prefix_requests",
        "threshold": 6.0,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 28,
      "rule": {
        "kind": "threshold",
        "feature": "last_cached_fraction",
        "threshold": 0.4977847789701684,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 29,
      "rule": {
        "kind": "threshold",
        "feature": "last_cached_fraction",
        "threshold": 0.4977847789701684,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.974585016879187,
      "task_mean_of_ratios": 0.974585016879187,
      "ratio_of_sums": 0.9856388512069345,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 30,
      "rule": {
        "kind": "threshold",
        "feature": "last_cached_fraction",
        "threshold": 0.8012967413783466,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1655066577531854,
      "task_mean_of_ratios": 1.1655066577531854,
      "ratio_of_sums": 0.9670004917186183,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 31,
      "rule": {
        "kind": "threshold",
        "feature": "last_cached_fraction",
        "threshold": 0.8012967413783466,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 0.8473064484500396,
      "task_mean_of_ratios": 0.8473064484500396,
      "ratio_of_sums": 0.7369873709856364,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 32,
      "rule": {
        "kind": "threshold",
        "feature": "last_cached_fraction",
        "threshold": 0.9093011729720799,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.292785226182333,
      "task_mean_of_ratios": 1.292785226182333,
      "ratio_of_sums": 1.2156519719399164,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 33,
      "rule": {
        "kind": "threshold",
        "feature": "last_cached_fraction",
        "threshold": 0.9093011729720799,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "full",
          "selected_tokens": 76016,
          "full_tokens": 76016,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.0501862599828249,
      "task_mean_of_ratios": 1.0501862599828249,
      "ratio_of_sums": 0.8850910420728287,
      "source_means": {
        "pallets-click": 1.0,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 34,
      "rule": {
        "kind": "threshold",
        "feature": "last_cached_fraction",
        "threshold": 0.9843278497031053,
        "direction": "ge"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "full",
          "selected_tokens": 57171,
          "full_tokens": 57171,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "full",
          "selected_tokens": 73859,
          "full_tokens": 73859,
          "ratio": 1.0,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "full",
          "selected_tokens": 197657,
          "full_tokens": 197657,
          "ratio": 1.0,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.0899054146495475,
      "task_mean_of_ratios": 1.0899054146495475,
      "ratio_of_sums": 1.067548300852724,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 1.0,
        "mahmoud-boltons": 1.0,
        "frostming-tomlkit": 1.0
      },
      "rejected_for_observed_harm": false
    },
    {
      "index": 35,
      "rule": {
        "kind": "threshold",
        "feature": "last_cached_fraction",
        "threshold": 0.9843278497031053,
        "direction": "le"
      },
      "rows": [
        {
          "development_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
          "source_group": "pallets-click",
          "action": "projected",
          "selected_tokens": 103353,
          "full_tokens": 76016,
          "ratio": 1.35962165859819,
          "observed_harm": false
        },
        {
          "development_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
          "source_group": "pypa-packaging",
          "action": "projected",
          "selected_tokens": 51359,
          "full_tokens": 57171,
          "ratio": 0.898340067516748,
          "observed_harm": false
        },
        {
          "development_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
          "source_group": "mahmoud-boltons",
          "action": "projected",
          "selected_tokens": 133797,
          "full_tokens": 73859,
          "ratio": 1.8115192461311418,
          "observed_harm": false
        },
        {
          "development_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
          "source_group": "frostming-tomlkit",
          "action": "projected",
          "selected_tokens": 97027,
          "full_tokens": 197657,
          "ratio": 0.49088572628341015,
          "observed_harm": false
        }
      ],
      "source_equal_mean_of_task_ratios": 1.1400916746323724,
      "task_mean_of_ratios": 1.1400916746323724,
      "ratio_of_sums": 0.9526393429255529,
      "source_means": {
        "pallets-click": 1.35962165859819,
        "pypa-packaging": 0.898340067516748,
        "mahmoud-boltons": 1.8115192461311418,
        "frostming-tomlkit": 0.49088572628341015
      },
      "rejected_for_observed_harm": false
    }
  ]
}


==> anc/offline_reanalysis/results/computed/input_hash_verification.json <==
{
  "before": {
    "census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
    "source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
    "training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad"
  },
  "after": {
    "census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
    "source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
    "training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad"
  },
  "unchanged": true
}


==> anc/offline_reanalysis/results/computed/joint_success_rows.csv <==
run_id,task_id,source_group,scoring,fitting_task,fitting_source,logical_token_ratio,suffix_request_ratio,full_input_tokens,full_cached_input_tokens,full_output_tokens,full_observed_tokens,full_requests,full_uncached_input_tokens,full_suffix_requests,full_capture_requests,full_suffix_tokens,full_capture_tokens,projected_input_tokens,projected_cached_input_tokens,projected_output_tokens,projected_observed_tokens,projected_requests,projected_uncached_input_tokens,projected_suffix_requests,projected_capture_requests,projected_suffix_tokens,projected_capture_tokens
s4b_paid_runs/click-parameters,click-parameters,pallets-click,legacy,True,True,1.35962165859819,2.6666666666666665,74389,55424,1627,76016,6,18965,3,3,53846,22170,100539,62848,2814,103353,11,37691,8,3,81183,22170
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,legacy,True,True,1.8115192461311418,3.0,72487,59264,1372,73859,8,13223,2,6,28011,45848,131838,111232,1959,133797,12,20606,6,6,87949,45848
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,legacy,False,False,1.4576925962043357,2.5,26170,20736,492,26662,5,5434,2,3,13060,13602,37692,28032,1173,38865,8,9660,5,3,25263,13602
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,legacy,False,False,1.7686931525185696,3.6666666666666665,90491,68736,652,91143,6,21755,3,3,57924,33219,158752,102656,2452,161204,14,56096,11,3,127985,33219
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,legacy,False,False,0.569934879509681,1.3333333333333333,112469,87552,2395,114864,6,24917,3,3,77743,37121,62908,38528,2557,65465,7,24380,4,3,28344,37121
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,legacy,False,False,0.08563356311728543,0.1111111111111111,413247,352768,5117,418364,12,60479,9,3,385959,32405,34458,18944,1368,35826,4,15514,1,3,3421,32405
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,legacy,False,False,1.2915006328817213,2.0,63132,33792,861,63993,4,29340,1,3,30948,33045,81422,36992,1225,82647,5,44430,2,3,49602,33045
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,legacy,False,False,0.73553756320732,1.0,63689,41472,2759,66448,5,22217,2,3,42901,23547,46516,17792,2359,48875,5,28724,2,3,25328,23547
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,legacy,False,False,1.2379235001447864,3.0,73907,49152,2067,75974,5,24755,2,3,53014,22960,91573,45056,2477,94050,9,46517,6,3,71090,22960
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,legacy,True,True,0.49088572628341015,0.8333333333333334,195487,167424,2170,197657,10,28063,6,4,160402,37255,95436,52480,1591,97027,9,42956,5,4,59772,37255
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,legacy,False,False,1.4287901250483435,2.5,60936,45952,1120,62056,6,14984,2,4,32386,29670,87274,60032,1391,88665,9,27242,5,4,58995,29670
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,strict,True,True,1.8115192461311418,3.0,72487,59264,1372,73859,8,13223,2,6,28011,45848,131838,111232,1959,133797,12,20606,6,6,87949,45848
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,strict,False,False,1.4576925962043357,2.5,26170,20736,492,26662,5,5434,2,3,13060,13602,37692,28032,1173,38865,8,9660,5,3,25263,13602
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,strict,False,False,1.7686931525185696,3.6666666666666665,90491,68736,652,91143,6,21755,3,3,57924,33219,158752,102656,2452,161204,14,56096,11,3,127985,33219
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,strict,False,False,0.569934879509681,1.3333333333333333,112469,87552,2395,114864,6,24917,3,3,77743,37121,62908,38528,2557,65465,7,24380,4,3,28344,37121
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,strict,False,False,0.08563356311728543,0.1111111111111111,413247,352768,5117,418364,12,60479,9,3,385959,32405,34458,18944,1368,35826,4,15514,1,3,3421,32405
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,strict,False,False,1.2915006328817213,2.0,63132,33792,861,63993,4,29340,1,3,30948,33045,81422,36992,1225,82647,5,44430,2,3,49602,33045
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,strict,False,False,0.73553756320732,1.0,63689,41472,2759,66448,5,22217,2,3,42901,23547,46516,17792,2359,48875,5,28724,2,3,25328,23547
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,strict,False,False,1.2379235001447864,3.0,73907,49152,2067,75974,5,24755,2,3,53014,22960,91573,45056,2477,94050,9,46517,6,3,71090,22960
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,strict,True,True,0.49088572628341015,0.8333333333333334,195487,167424,2170,197657,10,28063,6,4,160402,37255,95436,52480,1591,97027,9,42956,5,4,59772,37255
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,strict,False,False,1.4287901250483435,2.5,60936,45952,1120,62056,6,14984,2,4,32386,29670,87274,60032,1391,88665,9,27242,5,4,58995,29670


==> anc/offline_reanalysis/results/computed/joint_success_rows.json <==
[
  {
    "run_id": "s4b_paid_runs/click-parameters",
    "task_id": "click-parameters",
    "source_group": "pallets-click",
    "scoring": "legacy",
    "fitting_task": true,
    "fitting_source": true,
    "full": {
      "input_tokens": 74389,
      "cached_input_tokens": 55424,
      "output_tokens": 1627,
      "observed_tokens": 76016,
      "requests": 6,
      "uncached_input_tokens": 18965,
      "suffix_requests": 3,
      "capture_requests": 3,
      "suffix_tokens": 53846,
      "capture_tokens": 22170
    },
    "projected": {
      "input_tokens": 100539,
      "cached_input_tokens": 62848,
      "output_tokens": 2814,
      "observed_tokens": 103353,
      "requests": 11,
      "uncached_input_tokens": 37691,
      "suffix_requests": 8,
      "capture_requests": 3,
      "suffix_tokens": 81183,
      "capture_tokens": 22170
    },
    "logical_token_ratio": 1.35962165859819,
    "suffix_request_ratio": 2.6666666666666665
  },
  {
    "run_id": "cumulative_runs/paid/boltons-indexedset",
    "task_id": "boltons-indexedset",
    "source_group": "mahmoud-boltons",
    "scoring": "legacy",
    "fitting_task": true,
    "fitting_source": true,
    "full": {
      "input_tokens": 72487,
      "cached_input_tokens": 59264,
      "output_tokens": 1372,
      "observed_tokens": 73859,
      "requests": 8,
      "uncached_input_tokens": 13223,
      "suffix_requests": 2,
      "capture_requests": 6,
      "suffix_tokens": 28011,
      "capture_tokens": 45848
    },
    "projected": {
      "input_tokens": 131838,
      "cached_input_tokens": 111232,
      "output_tokens": 1959,
      "observed_tokens": 133797,
      "requests": 12,
      "uncached_input_tokens": 20606,
      "suffix_requests": 6,
      "capture_requests": 6,
      "suffix_tokens": 87949,
      "capture_tokens": 45848
    },
    "logical_token_ratio": 1.8115192461311418,
    "suffix_request_ratio": 3.0
  },
  {
    "run_id": "cumulative_runs/paid/dotenv-stream",
    "task_id": "dotenv-stream",
    "source_group": "theskumar-python-dotenv",
    "scoring": "legacy",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 26170,
      "cached_input_tokens": 20736,
      "output_tokens": 492,
      "observed_tokens": 26662,
      "requests": 5,
      "uncached_input_tokens": 5434,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 13060,
      "capture_tokens": 13602
    },
    "projected": {
      "input_tokens": 37692,
      "cached_input_tokens": 28032,
      "output_tokens": 1173,
      "observed_tokens": 38865,
      "requests": 8,
      "uncached_input_tokens": 9660,
      "suffix_requests": 5,
      "capture_requests": 3,
      "suffix_tokens": 25263,
      "capture_tokens": 13602
    },
    "logical_token_ratio": 1.4576925962043357,
    "suffix_request_ratio": 2.5
  },
  {
    "run_id": "cumulative_runs/paid/filelock-basics",
    "task_id": "filelock-basics",
    "source_group": "tox-dev-filelock",
    "scoring": "legacy",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 90491,
      "cached_input_tokens": 68736,
      "output_tokens": 652,
      "observed_tokens": 91143,
      "requests": 6,
      "uncached_input_tokens": 21755,
      "suffix_requests": 3,
      "capture_requests": 3,
      "suffix_tokens": 57924,
      "capture_tokens": 33219
    },
    "projected": {
      "input_tokens": 158752,
      "cached_input_tokens": 102656,
      "output_tokens": 2452,
      "observed_tokens": 161204,
      "requests": 14,
      "uncached_input_tokens": 56096,
      "suffix_requests": 11,
      "capture_requests": 3,
      "suffix_tokens": 127985,
      "capture_tokens": 33219
    },
    "logical_token_ratio": 1.7686931525185696,
    "suffix_request_ratio": 3.6666666666666665
  },
  {
    "run_id": "cumulative_runs/paid/filelock-contention",
    "task_id": "filelock-contention",
    "source_group": "tox-dev-filelock",
    "scoring": "legacy",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 112469,
      "cached_input_tokens": 87552,
      "output_tokens": 2395,
      "observed_tokens": 114864,
      "requests": 6,
      "uncached_input_tokens": 24917,
      "suffix_requests": 3,
      "capture_requests": 3,
      "suffix_tokens": 77743,
      "capture_tokens": 37121
    },
    "projected": {
      "input_tokens": 62908,
      "cached_input_tokens": 38528,
      "output_tokens": 2557,
      "observed_tokens": 65465,
      "requests": 7,
      "uncached_input_tokens": 24380,
      "suffix_requests": 4,
      "capture_requests": 3,
      "suffix_tokens": 28344,
      "capture_tokens": 37121
    },
    "logical_token_ratio": 0.569934879509681,
    "suffix_request_ratio": 1.3333333333333333
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-recipes",
    "task_id": "more-itertools-recipes",
    "source_group": "more-itertools",
    "scoring": "legacy",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 413247,
      "cached_input_tokens": 352768,
      "output_tokens": 5117,
      "observed_tokens": 418364,
      "requests": 12,
      "uncached_input_tokens": 60479,
      "suffix_requests": 9,
      "capture_requests": 3,
      "suffix_tokens": 385959,
      "capture_tokens": 32405
    },
    "projected": {
      "input_tokens": 34458,
      "cached_input_tokens": 18944,
      "output_tokens": 1368,
      "observed_tokens": 35826,
      "requests": 4,
      "uncached_input_tokens": 15514,
      "suffix_requests": 1,
      "capture_requests": 3,
      "suffix_tokens": 3421,
      "capture_tokens": 32405
    },
    "logical_token_ratio": 0.08563356311728543,
    "suffix_request_ratio": 0.1111111111111111
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-window",
    "task_id": "more-itertools-window",
    "source_group": "more-itertools",
    "scoring": "legacy",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 63132,
      "cached_input_tokens": 33792,
      "output_tokens": 861,
      "observed_tokens": 63993,
      "requests": 4,
      "uncached_input_tokens": 29340,
      "suffix_requests": 1,
      "capture_requests": 3,
      "suffix_tokens": 30948,
      "capture_tokens": 33045
    },
    "projected": {
      "input_tokens": 81422,
      "cached_input_tokens": 36992,
      "output_tokens": 1225,
      "observed_tokens": 82647,
      "requests": 5,
      "uncached_input_tokens": 44430,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 49602,
      "capture_tokens": 33045
    },
    "logical_token_ratio": 1.2915006328817213,
    "suffix_request_ratio": 2.0
  },
  {
    "run_id": "cumulative_runs/paid/pathspec-match",
    "task_id": "pathspec-match",
    "source_group": "cpburnz-pathspec",
    "scoring": "legacy",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 63689,
      "cached_input_tokens": 41472,
      "output_tokens": 2759,
      "observed_tokens": 66448,
      "requests": 5,
      "uncached_input_tokens": 22217,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 42901,
      "capture_tokens": 23547
    },
    "projected": {
      "input_tokens": 46516,
      "cached_input_tokens": 17792,
      "output_tokens": 2359,
      "observed_tokens": 48875,
      "requests": 5,
      "uncached_input_tokens": 28724,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 25328,
      "capture_tokens": 23547
    },
    "logical_token_ratio": 0.73553756320732,
    "suffix_request_ratio": 1.0
  },
  {
    "run_id": "cumulative_runs/paid/sqlparse-grouping",
    "task_id": "sqlparse-grouping",
    "source_group": "andialbrecht-sqlparse",
    "scoring": "legacy",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 73907,
      "cached_input_tokens": 49152,
      "output_tokens": 2067,
      "observed_tokens": 75974,
      "requests": 5,
      "uncached_input_tokens": 24755,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 53014,
      "capture_tokens": 22960
    },
    "projected": {
      "input_tokens": 91573,
      "cached_input_tokens": 45056,
      "output_tokens": 2477,
      "observed_tokens": 94050,
      "requests": 9,
      "uncached_input_tokens": 46517,
      "suffix_requests": 6,
      "capture_requests": 3,
      "suffix_tokens": 71090,
      "capture_tokens": 22960
    },
    "logical_token_ratio": 1.2379235001447864,
    "suffix_request_ratio": 3.0
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-datetimes",
    "task_id": "tomlkit-datetimes",
    "source_group": "frostming-tomlkit",
    "scoring": "legacy",
    "fitting_task": true,
    "fitting_source": true,
    "full": {
      "input_tokens": 195487,
      "cached_input_tokens": 167424,
      "output_tokens": 2170,
      "observed_tokens": 197657,
      "requests": 10,
      "uncached_input_tokens": 28063,
      "suffix_requests": 6,
      "capture_requests": 4,
      "suffix_tokens": 160402,
      "capture_tokens": 37255
    },
    "projected": {
      "input_tokens": 95436,
      "cached_input_tokens": 52480,
      "output_tokens": 1591,
      "observed_tokens": 97027,
      "requests": 9,
      "uncached_input_tokens": 42956,
      "suffix_requests": 5,
      "capture_requests": 4,
      "suffix_tokens": 59772,
      "capture_tokens": 37255
    },
    "logical_token_ratio": 0.49088572628341015,
    "suffix_request_ratio": 0.8333333333333334
  },
  {
    "run_id": "cumulative_runs/paid/urllib3-headers",
    "task_id": "urllib3-headers",
    "source_group": "urllib3-urllib3",
    "scoring": "legacy",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 60936,
      "cached_input_tokens": 45952,
      "output_tokens": 1120,
      "observed_tokens": 62056,
      "requests": 6,
      "uncached_input_tokens": 14984,
      "suffix_requests": 2,
      "capture_requests": 4,
      "suffix_tokens": 32386,
      "capture_tokens": 29670
    },
    "projected": {
      "input_tokens": 87274,
      "cached_input_tokens": 60032,
      "output_tokens": 1391,
      "observed_tokens": 88665,
      "requests": 9,
      "uncached_input_tokens": 27242,
      "suffix_requests": 5,
      "capture_requests": 4,
      "suffix_tokens": 58995,
      "capture_tokens": 29670
    },
    "logical_token_ratio": 1.4287901250483435,
    "suffix_request_ratio": 2.5
  },
  {
    "run_id": "cumulative_runs/paid/boltons-indexedset",
    "task_id": "boltons-indexedset",
    "source_group": "mahmoud-boltons",
    "scoring": "strict",
    "fitting_task": true,
    "fitting_source": true,
    "full": {
      "input_tokens": 72487,
      "cached_input_tokens": 59264,
      "output_tokens": 1372,
      "observed_tokens": 73859,
      "requests": 8,
      "uncached_input_tokens": 13223,
      "suffix_requests": 2,
      "capture_requests": 6,
      "suffix_tokens": 28011,
      "capture_tokens": 45848
    },
    "projected": {
      "input_tokens": 131838,
      "cached_input_tokens": 111232,
      "output_tokens": 1959,
      "observed_tokens": 133797,
      "requests": 12,
      "uncached_input_tokens": 20606,
      "suffix_requests": 6,
      "capture_requests": 6,
      "suffix_tokens": 87949,
      "capture_tokens": 45848
    },
    "logical_token_ratio": 1.8115192461311418,
    "suffix_request_ratio": 3.0
  },
  {
    "run_id": "cumulative_runs/paid/dotenv-stream",
    "task_id": "dotenv-stream",
    "source_group": "theskumar-python-dotenv",
    "scoring": "strict",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 26170,
      "cached_input_tokens": 20736,
      "output_tokens": 492,
      "observed_tokens": 26662,
      "requests": 5,
      "uncached_input_tokens": 5434,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 13060,
      "capture_tokens": 13602
    },
    "projected": {
      "input_tokens": 37692,
      "cached_input_tokens": 28032,
      "output_tokens": 1173,
      "observed_tokens": 38865,
      "requests": 8,
      "uncached_input_tokens": 9660,
      "suffix_requests": 5,
      "capture_requests": 3,
      "suffix_tokens": 25263,
      "capture_tokens": 13602
    },
    "logical_token_ratio": 1.4576925962043357,
    "suffix_request_ratio": 2.5
  },
  {
    "run_id": "cumulative_runs/paid/filelock-basics",
    "task_id": "filelock-basics",
    "source_group": "tox-dev-filelock",
    "scoring": "strict",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 90491,
      "cached_input_tokens": 68736,
      "output_tokens": 652,
      "observed_tokens": 91143,
      "requests": 6,
      "uncached_input_tokens": 21755,
      "suffix_requests": 3,
      "capture_requests": 3,
      "suffix_tokens": 57924,
      "capture_tokens": 33219
    },
    "projected": {
      "input_tokens": 158752,
      "cached_input_tokens": 102656,
      "output_tokens": 2452,
      "observed_tokens": 161204,
      "requests": 14,
      "uncached_input_tokens": 56096,
      "suffix_requests": 11,
      "capture_requests": 3,
      "suffix_tokens": 127985,
      "capture_tokens": 33219
    },
    "logical_token_ratio": 1.7686931525185696,
    "suffix_request_ratio": 3.6666666666666665
  },
  {
    "run_id": "cumulative_runs/paid/filelock-contention",
    "task_id": "filelock-contention",
    "source_group": "tox-dev-filelock",
    "scoring": "strict",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 112469,
      "cached_input_tokens": 87552,
      "output_tokens": 2395,
      "observed_tokens": 114864,
      "requests": 6,
      "uncached_input_tokens": 24917,
      "suffix_requests": 3,
      "capture_requests": 3,
      "suffix_tokens": 77743,
      "capture_tokens": 37121
    },
    "projected": {
      "input_tokens": 62908,
      "cached_input_tokens": 38528,
      "output_tokens": 2557,
      "observed_tokens": 65465,
      "requests": 7,
      "uncached_input_tokens": 24380,
      "suffix_requests": 4,
      "capture_requests": 3,
      "suffix_tokens": 28344,
      "capture_tokens": 37121
    },
    "logical_token_ratio": 0.569934879509681,
    "suffix_request_ratio": 1.3333333333333333
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-recipes",
    "task_id": "more-itertools-recipes",
    "source_group": "more-itertools",
    "scoring": "strict",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 413247,
      "cached_input_tokens": 352768,
      "output_tokens": 5117,
      "observed_tokens": 418364,
      "requests": 12,
      "uncached_input_tokens": 60479,
      "suffix_requests": 9,
      "capture_requests": 3,
      "suffix_tokens": 385959,
      "capture_tokens": 32405
    },
    "projected": {
      "input_tokens": 34458,
      "cached_input_tokens": 18944,
      "output_tokens": 1368,
      "observed_tokens": 35826,
      "requests": 4,
      "uncached_input_tokens": 15514,
      "suffix_requests": 1,
      "capture_requests": 3,
      "suffix_tokens": 3421,
      "capture_tokens": 32405
    },
    "logical_token_ratio": 0.08563356311728543,
    "suffix_request_ratio": 0.1111111111111111
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-window",
    "task_id": "more-itertools-window",
    "source_group": "more-itertools",
    "scoring": "strict",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 63132,
      "cached_input_tokens": 33792,
      "output_tokens": 861,
      "observed_tokens": 63993,
      "requests": 4,
      "uncached_input_tokens": 29340,
      "suffix_requests": 1,
      "capture_requests": 3,
      "suffix_tokens": 30948,
      "capture_tokens": 33045
    },
    "projected": {
      "input_tokens": 81422,
      "cached_input_tokens": 36992,
      "output_tokens": 1225,
      "observed_tokens": 82647,
      "requests": 5,
      "uncached_input_tokens": 44430,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 49602,
      "capture_tokens": 33045
    },
    "logical_token_ratio": 1.2915006328817213,
    "suffix_request_ratio": 2.0
  },
  {
    "run_id": "cumulative_runs/paid/pathspec-match",
    "task_id": "pathspec-match",
    "source_group": "cpburnz-pathspec",
    "scoring": "strict",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 63689,
      "cached_input_tokens": 41472,
      "output_tokens": 2759,
      "observed_tokens": 66448,
      "requests": 5,
      "uncached_input_tokens": 22217,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 42901,
      "capture_tokens": 23547
    },
    "projected": {
      "input_tokens": 46516,
      "cached_input_tokens": 17792,
      "output_tokens": 2359,
      "observed_tokens": 48875,
      "requests": 5,
      "uncached_input_tokens": 28724,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 25328,
      "capture_tokens": 23547
    },
    "logical_token_ratio": 0.73553756320732,
    "suffix_request_ratio": 1.0
  },
  {
    "run_id": "cumulative_runs/paid/sqlparse-grouping",
    "task_id": "sqlparse-grouping",
    "source_group": "andialbrecht-sqlparse",
    "scoring": "strict",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 73907,
      "cached_input_tokens": 49152,
      "output_tokens": 2067,
      "observed_tokens": 75974,
      "requests": 5,
      "uncached_input_tokens": 24755,
      "suffix_requests": 2,
      "capture_requests": 3,
      "suffix_tokens": 53014,
      "capture_tokens": 22960
    },
    "projected": {
      "input_tokens": 91573,
      "cached_input_tokens": 45056,
      "output_tokens": 2477,
      "observed_tokens": 94050,
      "requests": 9,
      "uncached_input_tokens": 46517,
      "suffix_requests": 6,
      "capture_requests": 3,
      "suffix_tokens": 71090,
      "capture_tokens": 22960
    },
    "logical_token_ratio": 1.2379235001447864,
    "suffix_request_ratio": 3.0
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-datetimes",
    "task_id": "tomlkit-datetimes",
    "source_group": "frostming-tomlkit",
    "scoring": "strict",
    "fitting_task": true,
    "fitting_source": true,
    "full": {
      "input_tokens": 195487,
      "cached_input_tokens": 167424,
      "output_tokens": 2170,
      "observed_tokens": 197657,
      "requests": 10,
      "uncached_input_tokens": 28063,
      "suffix_requests": 6,
      "capture_requests": 4,
      "suffix_tokens": 160402,
      "capture_tokens": 37255
    },
    "projected": {
      "input_tokens": 95436,
      "cached_input_tokens": 52480,
      "output_tokens": 1591,
      "observed_tokens": 97027,
      "requests": 9,
      "uncached_input_tokens": 42956,
      "suffix_requests": 5,
      "capture_requests": 4,
      "suffix_tokens": 59772,
      "capture_tokens": 37255
    },
    "logical_token_ratio": 0.49088572628341015,
    "suffix_request_ratio": 0.8333333333333334
  },
  {
    "run_id": "cumulative_runs/paid/urllib3-headers",
    "task_id": "urllib3-headers",
    "source_group": "urllib3-urllib3",
    "scoring": "strict",
    "fitting_task": false,
    "fitting_source": false,
    "full": {
      "input_tokens": 60936,
      "cached_input_tokens": 45952,
      "output_tokens": 1120,
      "observed_tokens": 62056,
      "requests": 6,
      "uncached_input_tokens": 14984,
      "suffix_requests": 2,
      "capture_requests": 4,
      "suffix_tokens": 32386,
      "capture_tokens": 29670
    },
    "projected": {
      "input_tokens": 87274,
      "cached_input_tokens": 60032,
      "output_tokens": 1391,
      "observed_tokens": 88665,
      "requests": 9,
      "uncached_input_tokens": 27242,
      "suffix_requests": 5,
      "capture_requests": 4,
      "suffix_tokens": 58995,
      "capture_tokens": 29670
    },
    "logical_token_ratio": 1.4287901250483435,
    "suffix_request_ratio": 2.5
  }
]


==> anc/offline_reanalysis/results/computed/summary.json <==
{
  "census": {
    "runs": 86,
    "requests": 641,
    "reported_tokens": 8202832,
    "unknown_attempts": 0,
    "paired_or_capture_runs": 76,
    "eligible_runs": 27,
    "complete_pairs": 15,
    "deployed_runs": 10,
    "unique_source_groups": 38,
    "raw_response_model_labels": {
      "deepseek-flash": 641
    },
    "paired_sources_task_counts": {
      "alecthomas-voluptuous": 2,
      "andialbrecht-sqlparse": 2,
      "astanin-python-tabulate": 2,
      "benjaminp-six": 2,
      "cpburnz-pathspec": 2,
      "dateutil-python-dateutil": 2,
      "docutils-docutils": 2,
      "frostming-tomlkit": 2,
      "grantjenks-sortedcontainers": 2,
      "hynek-attrs": 2,
      "jmespath-jmespath": 2,
      "kjd-idna": 2,
      "mahmoud-boltons": 2,
      "marshmallow-code-marshmallow": 2,
      "martinblech-xmltodict": 2,
      "more-itertools": 2,
      "networkx-networkx": 2,
      "pallets-click": 2,
      "pallets-jinja": 2,
      "pyeclipse-cerberus": 2,
      "pygments-pygments": 2,
      "pypa-packaging": 2,
      "pypa-pip": 2,
      "pypa-wheel": 2,
      "pyparsing-pyparsing": 2,
      "python-humanize-humanize": 2,
      "python-markdown": 2,
      "pytoolz-toolz": 2,
      "sqlalchemy-sqlalchemy": 2,
      "suor-funcy": 2,
      "tartley-colorama": 2,
      "textualize-rich": 2,
      "theskumar-python-dotenv": 2,
      "tkem-cachetools": 2,
      "tox-dev-filelock": 2,
      "tox-dev-platformdirs": 2,
      "uiri-toml": 2,
      "urllib3-urllib3": 2
    },
    "paired_no_boundary": 49,
    "stopped_boundary_pairs": 12,
    "known_both_outcome_boundaries": 17,
    "unresolved_boundary_coordinates": 10,
    "single_arm_boundaries": 6
  },
  "frozen_rule": {
    "calibrated": false,
    "candidate_sha256": "647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43",
    "candidates_searched": 36,
    "data_sha256": "f30e454e5175f19f87d89c5c0e7949f771ce47508420ba5643a6ebaae388ee3c",
    "deployable": false,
    "development_cost_ratio": 0.8473064484500396,
    "development_groups": [
      "frostming-tomlkit",
      "mahmoud-boltons",
      "pallets-click",
      "pypa-packaging"
    ],
    "development_snapshots": [
      "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb"
    ],
    "model_fork": "flash",
    "operating_point": "one-shot first-eligible-boundary; not per-turn control",
    "risk_guarantee": "none",
    "rule": {
      "direction": "ge",
      "feature": "history_bytes",
      "kind": "threshold",
      "threshold": 93641.0
    },
    "schema": "reverpi.s4.rule.v1",
    "synthetic": false
  },
  "development_mapping": {
    "s4b_paid_runs/click-parameters": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
    "s4b_paid_runs/packaging-compatibility": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
    "cumulative_runs/paid/boltons-indexedset": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
    "cumulative_runs/paid/tomlkit-datetimes": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259"
  },
  "fitting_tasks": [
    "boltons-indexedset",
    "click-parameters",
    "packaging-compatibility",
    "tomlkit-datetimes"
  ],
  "fitting_sources": [
    "frostming-tomlkit",
    "mahmoud-boltons",
    "pallets-click",
    "pypa-packaging"
  ],
  "interpretation": "Retrospective fixed recorded frame; no population confidence or deployment-cost claim.",
  "price_convention": "(p_u U + p_c C + p_o O)/1e6, specified prices per million; no invoices or assumed prices.",
  "scoring": {
    "legacy": {
      "bounds": {
        "all_boundaries": {
          "n": 27,
          "sources": 21,
          "selected_projected": 8,
          "full": {
            "success_count_bounds": [
              14,
              21
            ],
            "known_success": 14,
            "known_failure": 6,
            "unknown": 7
          },
          "projected": {
            "success_count_bounds": [
              12,
              15
            ],
            "known_success": 12,
            "known_failure": 12,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              14,
              18
            ],
            "known_success": 14,
            "known_failure": 9,
            "unknown": 4
          },
          "selector_delta": {
            "count_bounds": [
              -3,
              0
            ],
            "fraction_bounds": [
              -0.1111111111111111,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              1
            ],
            "fraction_bounds": [
              -0.3333333333333333,
              0.037037037037037035
            ]
          },
          "selector_harm": {
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.037037037037037035,
              0.14814814814814814
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                1,
                1
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "frostming-tomlkit": [
                0,
                0
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "mahmoud-boltons": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pallets-click": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pypa-packaging": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 21,
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.047619047619047616,
              0.19047619047619047
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2653272,
            "unknown_rows": 7,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 3563926,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3630177,
            "unknown_rows": 4,
            "complete_frame_total": null
          }
        },
        "exclude_fitting_tasks": {
          "n": 23,
          "sources": 18,
          "selected_projected": 6,
          "full": {
            "success_count_bounds": [
              11,
              18
            ],
            "known_success": 11,
            "known_failure": 5,
            "unknown": 7
          },
          "projected": {
            "success_count_bounds": [
              8,
              11
            ],
            "known_success": 8,
            "known_failure": 12,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              10,
              14
            ],
            "known_success": 10,
            "known_failure": 9,
            "unknown": 4
          },
          "selector_delta": {
            "count_bounds": [
              -4,
              -1
            ],
            "fraction_bounds": [
              -0.17391304347826086,
              -0.043478260869565216
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -10,
              0
            ],
            "fraction_bounds": [
              -0.43478260869565216,
              0.0
            ]
          },
          "selector_harm": {
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.043478260869565216,
              0.17391304347826086
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                1,
                1
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "frostming-tomlkit": [
                0,
                0
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 18,
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.05555555555555555,
              0.2222222222222222
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2248569,
            "unknown_rows": 7,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 3178390,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3331916,
            "unknown_rows": 4,
            "complete_frame_total": null
          }
        },
        "exclude_fitting_sources": {
          "n": 22,
          "sources": 17,
          "selected_projected": 6,
          "full": {
            "success_count_bounds": [
              11,
              17
            ],
            "known_success": 11,
            "known_failure": 5,
            "unknown": 6
          },
          "projected": {
            "success_count_bounds": [
              8,
              11
            ],
            "known_success": 8,
            "known_failure": 11,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              10,
              13
            ],
            "known_success": 10,
            "known_failure": 9,
            "unknown": 3
          },
          "selector_delta": {
            "count_bounds": [
              -4,
              -1
            ],
            "fraction_bounds": [
              -0.18181818181818182,
              -0.045454545454545456
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              0
            ],
            "fraction_bounds": [
              -0.4090909090909091,
              0.0
            ]
          },
          "selector_harm": {
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.045454545454545456,
              0.18181818181818182
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                1,
                1
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 17,
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.058823529411764705,
              0.23529411764705882
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2248569,
            "unknown_rows": 6,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 2929530,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3331916,
            "unknown_rows": 3,
            "complete_frame_total": null
          }
        }
      },
      "joint_success": {
        "known_fitting_task_members": 3,
        "known_fitting_source_members": 3,
        "membership_fully_identified": true,
        "possible_unresolved_members": [],
        "summaries": {
          "all": {
            "n": 11,
            "source_count": 9,
            "full": {
              "input_tokens": 1246404,
              "cached_input_tokens": 982272,
              "output_tokens": 20632,
              "observed_tokens": 1267036,
              "requests": 73,
              "uncached_input_tokens": 264132,
              "suffix_requests": 35,
              "capture_requests": 38,
              "suffix_tokens": 936194,
              "capture_tokens": 330842
            },
            "projected": {
              "input_tokens": 928408,
              "cached_input_tokens": 574592,
              "output_tokens": 21366,
              "observed_tokens": 949774,
              "requests": 93,
              "uncached_input_tokens": 353816,
              "suffix_requests": 55,
              "capture_requests": 38,
              "suffix_tokens": 618932,
              "capture_tokens": 330842
            },
            "ratio_of_sums": 0.7496030104906254,
            "arithmetic_mean_of_ratios": 1.112521149422253,
            "source_equal_mean_of_task_ratios": 1.153316836625684,
            "geometric_mean_of_ratios": 0.8833740207313813,
            "median_ratio": 1.2915006328817213,
            "higher_token_pairs": 7,
            "equal_token_pairs": 0,
            "weighted_mean_identity": 0.7496030104906254,
            "full_cost_weights": {
              "s4b_paid_runs/click-parameters": 0.05999513825968639,
              "cumulative_runs/paid/boltons-indexedset": 0.05829273990636415,
              "cumulative_runs/paid/dotenv-stream": 0.02104281172752787,
              "cumulative_runs/paid/filelock-basics": 0.07193402555254941,
              "cumulative_runs/paid/filelock-contention": 0.09065567197774965,
              "cumulative_runs/paid/more-itertools-recipes": 0.33019109165011884,
              "cumulative_runs/paid/more-itertools-window": 0.05050606296900798,
              "cumulative_runs/paid/pathspec-match": 0.05244365590243687,
              "cumulative_runs/paid/sqlparse-grouping": 0.059961990030275386,
              "cumulative_runs/paid/tomlkit-datetimes": 0.15599951382596863,
              "cumulative_runs/paid/urllib3-headers": 0.048977298198314805
            },
            "logical_token_change_pct": -25.03969895093746,
            "suffix_request_ratio_of_sums": 1.5714285714285714,
            "suffix_request_mean_of_ratios": 2.0555555555555554,
            "suffix_request_directions": {
              "more": 8,
              "less": 2,
              "equal": 1
            },
            "suffix_tokens_per_request": {
              "full": 26748.4,
              "projected": 11253.309090909092
            },
            "logical_tokens_per_logical_request": {
              "full": 17356.657534246577,
              "projected": 10212.623655913978
            },
            "modeled_price_delta_coefficients": {
              "uncached_input_tokens": 89684,
              "cached_input_tokens": -407680,
              "output_tokens": 734
            }
          },
          "exclude_fitting_tasks": {
            "n": 8,
            "source_count": 6,
            "full": {
              "input_tokens": 904041,
              "cached_input_tokens": 700160,
              "output_tokens": 15463,
              "observed_tokens": 919504,
              "requests": 49,
              "uncached_input_tokens": 203881,
              "suffix_requests": 24,
              "capture_requests": 25,
              "suffix_tokens": 693935,
              "capture_tokens": 225569
            },
            "projected": {
              "input_tokens": 600595,
              "cached_input_tokens": 348032,
              "output_tokens": 15002,
              "observed_tokens": 615597,
              "requests": 61,
              "uncached_input_tokens": 252563,
              "suffix_requests": 36,
              "capture_requests": 25,
              "suffix_tokens": 390028,
              "capture_tokens": 225569
            },
            "ratio_of_sums": 0.669488115331744,
            "arithmetic_mean_of_ratios": 1.0719632515790054,
            "source_equal_mean_of_task_ratios": 1.119637483103069,
            "geometric_mean_of_ratios": 0.823462217817235,
            "median_ratio": 1.2647120665132539,
            "higher_token_pairs": 5,
            "equal_token_pairs": 0,
            "weighted_mean_identity": 0.669488115331744,
            "full_cost_weights": {
              "cumulative_runs/paid/dotenv-stream": 0.028996067445057335,
              "cumulative_runs/paid/filelock-basics": 0.0991219179035654,
              "cumulative_runs/paid/filelock-contention": 0.12491952182916007,
              "cumulative_runs/paid/more-itertools-recipes": 0.4549887765577964,
              "cumulative_runs/paid/more-itertools-window": 0.06959512954810419,
              "cumulative_runs/paid/pathspec-match": 0.07226504724286137,
              "cumulative_runs/paid/sqlparse-grouping": 0.08262498042422871,
              "cumulative_runs/paid/urllib3-headers": 0.06748855904922654
            },
            "logical_token_change_pct": -33.0511884668256,
            "suffix_request_ratio_of_sums": 1.5,
            "suffix_request_mean_of_ratios": 2.013888888888889,
            "suffix_request_directions": {
              "more": 6,
              "less": 1,
              "equal": 1
            },
            "suffix_tokens_per_request": {
              "full": 28913.958333333332,
              "projected": 10834.111111111111
            },
            "logical_tokens_per_logical_request": {
              "full": 18765.38775510204,
              "projected": 10091.754098360656
            },
            "modeled_price_delta_coefficients": {
              "uncached_input_tokens": 48682,
              "cached_input_tokens": -352128,
              "output_tokens": -461
            }
          },
          "exclude_fitting_sources": {
            "n": 8,
            "source_count": 6,
            "full": {
              "input_tokens": 904041,
              "cached_input_tokens": 700160,
              "output_tokens": 15463,
              "observed_tokens": 919504,
              "requests": 49,
              "uncached_input_tokens": 203881,
              "suffix_requests": 24,
              "capture_requests": 25,
              "suffix_tokens": 693935,
              "capture_tokens": 225569
            },
            "projected": {
              "input_tokens": 600595,
              "cached_input_tokens": 348032,
              "output_tokens": 15002,
              "observed_tokens": 615597,
              "requests": 61,
              "uncached_input_tokens": 252563,
              "suffix_requests": 36,
              "capture_requests": 25,
              "suffix_tokens": 390028,
              "capture_tokens": 225569
            },
            "ratio_of_sums": 0.669488115331744,
            "arithmetic_mean_of_ratios": 1.0719632515790054,
            "source_equal_mean_of_task_ratios": 1.119637483103069,
            "geometric_mean_of_ratios": 0.823462217817235,
            "median_ratio": 1.2647120665132539,
            "higher_token_pairs": 5,
            "equal_token_pairs": 0,
            "weighted_mean_identity": 0.669488115331744,
            "full_cost_weights": {
              "cumulative_runs/paid/dotenv-stream": 0.028996067445057335,
              "cumulative_runs/paid/filelock-basics": 0.0991219179035654,
              "cumulative_runs/paid/filelock-contention": 0.12491952182916007,
              "cumulative_runs/paid/more-itertools-recipes": 0.4549887765577964,
              "cumulative_runs/paid/more-itertools-window": 0.06959512954810419,
              "cumulative_runs/paid/pathspec-match": 0.07226504724286137,
              "cumulative_runs/paid/sqlparse-grouping": 0.08262498042422871,
              "cumulative_runs/paid/urllib3-headers": 0.06748855904922654
            },
            "logical_token_change_pct": -33.0511884668256,
            "suffix_request_ratio_of_sums": 1.5,
            "suffix_request_mean_of_ratios": 2.013888888888889,
            "suffix_request_directions": {
              "more": 6,
              "less": 1,
              "equal": 1
            },
            "suffix_tokens_per_request": {
              "full": 28913.958333333332,
              "projected": 10834.111111111111
            },
            "logical_tokens_per_logical_request": {
              "full": 18765.38775510204,
              "projected": 10091.754098360656
            },
            "modeled_price_delta_coefficients": {
              "uncached_input_tokens": 48682,
              "cached_input_tokens": -352128,
              "output_tokens": -461
            }
          },
          "exclude_largest_full_cost_pair": {
            "excluded_run_id": "cumulative_runs/paid/more-itertools-recipes",
            "n": 10,
            "source_count": 9,
            "full": {
              "input_tokens": 833157,
              "cached_input_tokens": 629504,
              "output_tokens": 15515,
              "observed_tokens": 848672,
              "requests": 61,
              "uncached_input_tokens": 203653,
              "suffix_requests": 26,
              "capture_requests": 35,
              "suffix_tokens": 550235,
              "capture_tokens": 298437
            },
            "projected": {
              "input_tokens": 893950,
              "cached_input_tokens": 555648,
              "output_tokens": 19998,
              "observed_tokens": 913948,
              "requests": 89,
              "uncached_input_tokens": 338302,
              "suffix_requests": 54,
              "capture_requests": 35,
              "suffix_tokens": 615511,
              "capture_tokens": 298437
            },
            "ratio_of_sums": 1.0769154632178273,
            "arithmetic_mean_of_ratios": 1.2152099080527499,
            "source_equal_mean_of_task_ratios": 1.2203094516125972,
            "geometric_mean_of_ratios": 1.1155644953342856,
            "median_ratio": 1.3255611457399556,
            "higher_token_pairs": 7,
            "equal_token_pairs": 0,
            "weighted_mean_identity": 1.0769154632178275,
            "full_cost_weights": {
              "s4b_paid_runs/click-parameters": 0.08957052901474304,
              "cumulative_runs/paid/boltons-indexedset": 0.08702891105161947,
              "cumulative_runs/paid/dotenv-stream": 0.03141614192526677,
              "cumulative_runs/paid/filelock-basics": 0.10739484747935599,
              "cumulative_runs/paid/filelock-contention": 0.13534557520455487,
              "cumulative_runs/paid/more-itertools-window": 0.07540368952905245,
              "cumulative_runs/paid/pathspec-match": 0.07829644432713699,
              "cumulative_runs/paid/sqlparse-grouping": 0.08952103993062102,
              "cumulative_runs/paid/tomlkit-datetimes": 0.2329015214358433,
              "cumulative_runs/paid/urllib3-headers": 0.07312130010180612
            },
            "logical_token_change_pct": 7.691546321782727,
            "suffix_request_ratio_of_sums": 2.076923076923077,
            "suffix_request_mean_of_ratios": 2.25,
            "suffix_request_directions": {
              "more": 8,
              "less": 1,
              "equal": 1
            },
            "suffix_tokens_per_request": {
              "full": 21162.884615384617,
              "projected": 11398.351851851852
            },
            "logical_tokens_per_logical_request": {
              "full": 13912.655737704918,
              "projected": 10269.078651685393
            },
            "modeled_price_delta_coefficients": {
              "uncached_input_tokens": 134649,
              "cached_input_tokens": -73856,
              "output_tokens": 4483
            }
          }
        }
      },
      "known_both_outcome_costs": {
        "all": {
          "full": {
            "failures": 3,
            "logical_tokens": 1823900,
            "suffix_requests": 53
          },
          "projected": {
            "failures": 5,
            "logical_tokens": 1751145,
            "suffix_requests": 94
          },
          "selector": {
            "failures": 3,
            "logical_tokens": 1840140,
            "suffix_requests": 63
          },
          "n": 17,
          "selector_ratio_of_sums": 1.0089039969296563,
          "selector_mean_of_ratios": 1.0288568013214745,
          "selector_logical_delta_tokens": 16240
        },
        "fitting_tasks": {
          "full": {
            "failures": 1,
            "logical_tokens": 404703,
            "suffix_requests": 12
          },
          "projected": {
            "failures": 0,
            "logical_tokens": 385536,
            "suffix_requests": 20
          },
          "selector": {
            "failures": 0,
            "logical_tokens": 298261,
            "suffix_requests": 11
          },
          "n": 4,
          "selector_ratio_of_sums": 0.7369873709856364,
          "selector_mean_of_ratios": 0.8473064484500396,
          "selector_logical_delta_tokens": -106442
        },
        "exclude_fitting_tasks": {
          "full": {
            "failures": 2,
            "logical_tokens": 1419197,
            "suffix_requests": 41
          },
          "projected": {
            "failures": 5,
            "logical_tokens": 1365609,
            "suffix_requests": 74
          },
          "selector": {
            "failures": 3,
            "logical_tokens": 1541879,
            "suffix_requests": 52
          },
          "n": 13,
          "selector_ratio_of_sums": 1.0864446584935001,
          "selector_mean_of_ratios": 1.0847184483588392,
          "selector_logical_delta_tokens": 122682
        },
        "exclude_fitting_sources": {
          "full": {
            "failures": 2,
            "logical_tokens": 1419197,
            "suffix_requests": 41
          },
          "projected": {
            "failures": 5,
            "logical_tokens": 1365609,
            "suffix_requests": 74
          },
          "selector": {
            "failures": 3,
            "logical_tokens": 1541879,
            "suffix_requests": 52
          },
          "n": 13,
          "selector_ratio_of_sums": 1.0864446584935001,
          "selector_mean_of_ratios": 1.0847184483588392,
          "selector_logical_delta_tokens": 122682
        }
      }
    },
    "strict": {
      "bounds": {
        "all_boundaries": {
          "n": 27,
          "sources": 21,
          "selected_projected": 8,
          "full": {
            "success_count_bounds": [
              13,
              20
            ],
            "known_success": 13,
            "known_failure": 7,
            "unknown": 7
          },
          "projected": {
            "success_count_bounds": [
              11,
              14
            ],
            "known_success": 11,
            "known_failure": 13,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              13,
              17
            ],
            "known_success": 13,
            "known_failure": 10,
            "unknown": 4
          },
          "selector_delta": {
            "count_bounds": [
              -3,
              0
            ],
            "fraction_bounds": [
              -0.1111111111111111,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              1
            ],
            "fraction_bounds": [
              -0.3333333333333333,
              0.037037037037037035
            ]
          },
          "selector_harm": {
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.037037037037037035,
              0.14814814814814814
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                1,
                1
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "frostming-tomlkit": [
                0,
                0
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "mahmoud-boltons": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pallets-click": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pypa-packaging": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 21,
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.047619047619047616,
              0.19047619047619047
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2653272,
            "unknown_rows": 7,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 3563926,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3630177,
            "unknown_rows": 4,
            "complete_frame_total": null
          }
        },
        "exclude_fitting_tasks": {
          "n": 23,
          "sources": 18,
          "selected_projected": 6,
          "full": {
            "success_count_bounds": [
              11,
              18
            ],
            "known_success": 11,
            "known_failure": 5,
            "unknown": 7
          },
          "projected": {
            "success_count_bounds": [
              8,
              11
            ],
            "known_success": 8,
            "known_failure": 12,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              10,
              14
            ],
            "known_success": 10,
            "known_failure": 9,
            "unknown": 4
          },
          "selector_delta": {
            "count_bounds": [
              -4,
              -1
            ],
            "fraction_bounds": [
              -0.17391304347826086,
              -0.043478260869565216
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -10,
              0
            ],
            "fraction_bounds": [
              -0.43478260869565216,
              0.0
            ]
          },
          "selector_harm": {
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.043478260869565216,
              0.17391304347826086
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                1,
                1
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "frostming-tomlkit": [
                0,
                0
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 18,
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.05555555555555555,
              0.2222222222222222
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2248569,
            "unknown_rows": 7,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 3178390,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3331916,
            "unknown_rows": 4,
            "complete_frame_total": null
          }
        },
        "exclude_fitting_sources": {
          "n": 22,
          "sources": 17,
          "selected_projected": 6,
          "full": {
            "success_count_bounds": [
              11,
              17
            ],
            "known_success": 11,
            "known_failure": 5,
            "unknown": 6
          },
          "projected": {
            "success_count_bounds": [
              8,
              11
            ],
            "known_success": 8,
            "known_failure": 11,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              10,
              13
            ],
            "known_success": 10,
            "known_failure": 9,
            "unknown": 3
          },
          "selector_delta": {
            "count_bounds": [
              -4,
              -1
            ],
            "fraction_bounds": [
              -0.18181818181818182,
              -0.045454545454545456
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              0
            ],
            "fraction_bounds": [
              -0.4090909090909091,
              0.0
            ]
          },
          "selector_harm": {
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.045454545454545456,
              0.18181818181818182
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                1,
                1
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 17,
            "count_bounds": [
              1,
              4
            ],
            "fraction_bounds": [
              0.058823529411764705,
              0.23529411764705882
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2248569,
            "unknown_rows": 6,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 2929530,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3331916,
            "unknown_rows": 3,
            "complete_frame_total": null
          }
        }
      },
      "joint_success": {
        "known_fitting_task_members": 2,
        "known_fitting_source_members": 2,
        "membership_fully_identified": true,
        "possible_unresolved_members": [],
        "summaries": {
          "all": {
            "n": 10,
            "source_count": 8,
            "full": {
              "input_tokens": 1172015,
              "cached_input_tokens": 926848,
              "output_tokens": 19005,
              "observed_tokens": 1191020,
              "requests": 67,
              "uncached_input_tokens": 245167,
              "suffix_requests": 32,
              "capture_requests": 35,
              "suffix_tokens": 882348,
              "capture_tokens": 308672
            },
            "projected": {
              "input_tokens": 827869,
              "cached_input_tokens": 511744,
              "output_tokens": 18552,
              "observed_tokens": 846421,
              "requests": 82,
              "uncached_input_tokens": 316125,
              "suffix_requests": 47,
              "capture_requests": 35,
              "suffix_tokens": 537749,
              "capture_tokens": 308672
            },
            "ratio_of_sums": 0.7106690063978774,
            "arithmetic_mean_of_ratios": 1.0878110985046594,
            "source_equal_mean_of_task_ratios": 1.1275287338791207,
            "geometric_mean_of_ratios": 0.8460913941829012,
            "median_ratio": 1.2647120665132539,
            "higher_token_pairs": 6,
            "equal_token_pairs": 0,
            "weighted_mean_identity": 0.7106690063978774,
            "full_cost_weights": {
              "cumulative_runs/paid/boltons-indexedset": 0.062013232355460024,
              "cumulative_runs/paid/dotenv-stream": 0.02238585414182801,
              "cumulative_runs/paid/filelock-basics": 0.07652516330540209,
              "cumulative_runs/paid/filelock-contention": 0.09644170542896005,
              "cumulative_runs/paid/more-itertools-recipes": 0.3512653020100418,
              "cumulative_runs/paid/more-itertools-window": 0.053729576329532666,
              "cumulative_runs/paid/pathspec-match": 0.055790834746687716,
              "cumulative_runs/paid/sqlparse-grouping": 0.0637890211751272,
              "cumulative_runs/paid/tomlkit-datetimes": 0.16595607126664538,
              "cumulative_runs/paid/urllib3-headers": 0.05210323924031503
            },
            "logical_token_change_pct": -28.933099360212257,
            "suffix_request_ratio_of_sums": 1.46875,
            "suffix_request_mean_of_ratios": 1.9944444444444445,
            "suffix_request_directions": {
              "more": 7,
              "less": 2,
              "equal": 1
            },
            "suffix_tokens_per_request": {
              "full": 27573.375,
              "projected": 11441.468085106382
            },
            "logical_tokens_per_logical_request": {
              "full": 17776.417910447763,
              "projected": 10322.207317073171
            },
            "modeled_price_delta_coefficients": {
              "uncached_input_tokens": 70958,
              "cached_input_tokens": -415104,
              "output_tokens": -453
            }
          },
          "exclude_fitting_tasks": {
            "n": 8,
            "source_count": 6,
            "full": {
              "input_tokens": 904041,
              "cached_input_tokens": 700160,
              "output_tokens": 15463,
              "observed_tokens": 919504,
              "requests": 49,
              "uncached_input_tokens": 203881,
              "suffix_requests": 24,
              "capture_requests": 25,
              "suffix_tokens": 693935,
              "capture_tokens": 225569
            },
            "projected": {
              "input_tokens": 600595,
              "cached_input_tokens": 348032,
              "output_tokens": 15002,
              "observed_tokens": 615597,
              "requests": 61,
              "uncached_input_tokens": 252563,
              "suffix_requests": 36,
              "capture_requests": 25,
              "suffix_tokens": 390028,
              "capture_tokens": 225569
            },
            "ratio_of_sums": 0.669488115331744,
            "arithmetic_mean_of_ratios": 1.0719632515790054,
            "source_equal_mean_of_task_ratios": 1.119637483103069,
            "geometric_mean_of_ratios": 0.823462217817235,
            "median_ratio": 1.2647120665132539,
            "higher_token_pairs": 5,
            "equal_token_pairs": 0,
            "weighted_mean_identity": 0.669488115331744,
            "full_cost_weights": {
              "cumulative_runs/paid/dotenv-stream": 0.028996067445057335,
              "cumulative_runs/paid/filelock-basics": 0.0991219179035654,
              "cumulative_runs/paid/filelock-contention": 0.12491952182916007,
              "cumulative_runs/paid/more-itertools-recipes": 0.4549887765577964,
              "cumulative_runs/paid/more-itertools-window": 0.06959512954810419,
              "cumulative_runs/paid/pathspec-match": 0.07226504724286137,
              "cumulative_runs/paid/sqlparse-grouping": 0.08262498042422871,
              "cumulative_runs/paid/urllib3-headers": 0.06748855904922654
            },
            "logical_token_change_pct": -33.0511884668256,
            "suffix_request_ratio_of_sums": 1.5,
            "suffix_request_mean_of_ratios": 2.013888888888889,
            "suffix_request_directions": {
              "more": 6,
              "less": 1,
              "equal": 1
            },
            "suffix_tokens_per_request": {
              "full": 28913.958333333332,
              "projected": 10834.111111111111
            },
            "logical_tokens_per_logical_request": {
              "full": 18765.38775510204,
              "projected": 10091.754098360656
            },
            "modeled_price_delta_coefficients": {
              "uncached_input_tokens": 48682,
              "cached_input_tokens": -352128,
              "output_tokens": -461
            }
          },
          "exclude_fitting_sources": {
            "n": 8,
            "source_count": 6,
            "full": {
              "input_tokens": 904041,
              "cached_input_tokens": 700160,
              "output_tokens": 15463,
              "observed_tokens": 919504,
              "requests": 49,
              "uncached_input_tokens": 203881,
              "suffix_requests": 24,
              "capture_requests": 25,
              "suffix_tokens": 693935,
              "capture_tokens": 225569
            },
            "projected": {
              "input_tokens": 600595,
              "cached_input_tokens": 348032,
              "output_tokens": 15002,
              "observed_tokens": 615597,
              "requests": 61,
              "uncached_input_tokens": 252563,
              "suffix_requests": 36,
              "capture_requests": 25,
              "suffix_tokens": 390028,
              "capture_tokens": 225569
            },
            "ratio_of_sums": 0.669488115331744,
            "arithmetic_mean_of_ratios": 1.0719632515790054,
            "source_equal_mean_of_task_ratios": 1.119637483103069,
            "geometric_mean_of_ratios": 0.823462217817235,
            "median_ratio": 1.2647120665132539,
            "higher_token_pairs": 5,
            "equal_token_pairs": 0,
            "weighted_mean_identity": 0.669488115331744,
            "full_cost_weights": {
              "cumulative_runs/paid/dotenv-stream": 0.028996067445057335,
              "cumulative_runs/paid/filelock-basics": 0.0991219179035654,
              "cumulative_runs/paid/filelock-contention": 0.12491952182916007,
              "cumulative_runs/paid/more-itertools-recipes": 0.4549887765577964,
              "cumulative_runs/paid/more-itertools-window": 0.06959512954810419,
              "cumulative_runs/paid/pathspec-match": 0.07226504724286137,
              "cumulative_runs/paid/sqlparse-grouping": 0.08262498042422871,
              "cumulative_runs/paid/urllib3-headers": 0.06748855904922654
            },
            "logical_token_change_pct": -33.0511884668256,
            "suffix_request_ratio_of_sums": 1.5,
            "suffix_request_mean_of_ratios": 2.013888888888889,
            "suffix_request_directions": {
              "more": 6,
              "less": 1,
              "equal": 1
            },
            "suffix_tokens_per_request": {
              "full": 28913.958333333332,
              "projected": 10834.111111111111
            },
            "logical_tokens_per_logical_request": {
              "full": 18765.38775510204,
              "projected": 10091.754098360656
            },
            "modeled_price_delta_coefficients": {
              "uncached_input_tokens": 48682,
              "cached_input_tokens": -352128,
              "output_tokens": -461
            }
          },
          "exclude_largest_full_cost_pair": {
            "excluded_run_id": "cumulative_runs/paid/more-itertools-recipes",
            "n": 9,
            "source_count": 8,
            "full": {
              "input_tokens": 758768,
              "cached_input_tokens": 574080,
              "output_tokens": 13888,
              "observed_tokens": 772656,
              "requests": 55,
              "uncached_input_tokens": 184688,
              "suffix_requests": 23,
              "capture_requests": 32,
              "suffix_tokens": 496389,
              "capture_tokens": 276267
            },
            "projected": {
              "input_tokens": 793411,
              "cached_input_tokens": 492800,
              "output_tokens": 17184,
              "observed_tokens": 810595,
              "requests": 78,
              "uncached_input_tokens": 300611,
              "suffix_requests": 46,
              "capture_requests": 32,
              "suffix_tokens": 534328,
              "capture_tokens": 276267
            },
            "ratio_of_sums": 1.0491020583545587,
            "arithmetic_mean_of_ratios": 1.1991641579921455,
            "source_equal_mean_of_task_ratios": 1.202895425739398,
            "geometric_mean_of_ratios": 1.0913087573952183,
            "median_ratio": 1.2915006328817213,
            "higher_token_pairs": 6,
            "equal_token_pairs": 0,
            "weighted_mean_identity": 1.049102058354559,
            "full_cost_weights": {
              "cumulative_runs/paid/boltons-indexedset": 0.09559105216292892,
              "cumulative_runs/paid/dotenv-stream": 0.03450694746433083,
              "cumulative_runs/paid/filelock-basics": 0.11796064484065354,
              "cumulative_runs/paid/filelock-contention": 0.148661241225073,
              "cumulative_runs/paid/more-itertools-window": 0.08282210970988382,
              "cumulative_runs/paid/pathspec-match": 0.0859994615973991,
              "cumulative_runs/paid/sqlparse-grouping": 0.0983283634631712,
              "cumulative_runs/paid/tomlkit-datetimes": 0.25581500693711046,
              "cumulative_runs/paid/urllib3-headers": 0.08031517259944917
            },
            "logical_token_change_pct": 4.910205835455872,
            "suffix_request_ratio_of_sums": 2.0,
            "suffix_request_mean_of_ratios": 2.2037037037037037,
            "suffix_request_directions": {
              "more": 7,
              "less": 1,
              "equal": 1
            },
            "suffix_tokens_per_request": {
              "full": 21582.130434782608,
              "projected": 11615.826086956522
            },
            "logical_tokens_per_logical_request": {
              "full": 14048.290909090909,
              "projected": 10392.24358974359
            },
            "modeled_price_delta_coefficients": {
              "uncached_input_tokens": 115923,
              "cached_input_tokens": -81280,
              "output_tokens": 3296
            }
          }
        }
      },
      "known_both_outcome_costs": {
        "all": {
          "full": {
            "failures": 4,
            "logical_tokens": 1823900,
            "suffix_requests": 53
          },
          "projected": {
            "failures": 6,
            "logical_tokens": 1751145,
            "suffix_requests": 94
          },
          "selector": {
            "failures": 4,
            "logical_tokens": 1840140,
            "suffix_requests": 63
          },
          "n": 17,
          "selector_ratio_of_sums": 1.0089039969296563,
          "selector_mean_of_ratios": 1.0288568013214745,
          "selector_logical_delta_tokens": 16240
        },
        "fitting_tasks": {
          "full": {
            "failures": 2,
            "logical_tokens": 404703,
            "suffix_requests": 12
          },
          "projected": {
            "failures": 1,
            "logical_tokens": 385536,
            "suffix_requests": 20
          },
          "selector": {
            "failures": 1,
            "logical_tokens": 298261,
            "suffix_requests": 11
          },
          "n": 4,
          "selector_ratio_of_sums": 0.7369873709856364,
          "selector_mean_of_ratios": 0.8473064484500396,
          "selector_logical_delta_tokens": -106442
        },
        "exclude_fitting_tasks": {
          "full": {
            "failures": 2,
            "logical_tokens": 1419197,
            "suffix_requests": 41
          },
          "projected": {
            "failures": 5,
            "logical_tokens": 1365609,
            "suffix_requests": 74
          },
          "selector": {
            "failures": 3,
            "logical_tokens": 1541879,
            "suffix_requests": 52
          },
          "n": 13,
          "selector_ratio_of_sums": 1.0864446584935001,
          "selector_mean_of_ratios": 1.0847184483588392,
          "selector_logical_delta_tokens": 122682
        },
        "exclude_fitting_sources": {
          "full": {
            "failures": 2,
            "logical_tokens": 1419197,
            "suffix_requests": 41
          },
          "projected": {
            "failures": 5,
            "logical_tokens": 1365609,
            "suffix_requests": 74
          },
          "selector": {
            "failures": 3,
            "logical_tokens": 1541879,
            "suffix_requests": 52
          },
          "n": 13,
          "selector_ratio_of_sums": 1.0864446584935001,
          "selector_mean_of_ratios": 1.0847184483588392,
          "selector_logical_delta_tokens": 122682
        }
      }
    }
  }
}


==> anc/offline_reanalysis/results/score_validity_v1/boundary_rows.csv <==
run_id,task_id,source_group,snapshot_sha256,scoring,fitting_record_id,training_split,fitting_task,fitting_source,pair_complete,first_arm,history_bytes,action,full,projected,selected,selector_delta_lower,selector_delta_upper,projected_delta_lower,projected_delta_upper,selector_harm_lower,selector_harm_upper,full_observed_logical_tokens,projected_observed_logical_tokens,selected_observed_logical_tokens,selected_suffix_requests,full_interval_lower,full_interval_upper,projected_interval_lower,projected_interval_upper,selected_interval_lower,selected_interval_upper,selector_delta_interval_lower,selector_delta_interval_upper,projected_delta_interval_lower,projected_delta_interval_upper,full_interval_basis,projected_interval_basis,full_score_validity_relaxed,contrast_basis
s4b_paid_runs/click-parameters,click-parameters,pallets-click,44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e,legacy,6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466,development,True,True,True,full,62102,full,True,True,True,0,0,0,0,0,0,76016,103353,76016,3,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
s4b_paid_runs/packaging-compatibility,packaging-compatibility,pypa-packaging,c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb,legacy,cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c,development,True,True,True,full,95519,projected,False,True,True,1,1,1,1,0,0,57171,51359,51359,1,0,0,1,1,1,1,1,1,1,1,completed_retained_scoring_label,completed_retained_scoring_label,False,projected_interval_minus_full_interval
cumulative_runs/paid/attrs-define,attrs-define,hynek-attrs,fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,58749,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,169049,UNKNOWN,UNKNOWN,0,1,0,0,0,1,0,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1,legacy,8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58,development,True,True,True,full,52266,full,True,True,True,0,0,0,0,0,0,73859,133797,73859,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/cerberus-errors,cerberus-errors,pyeclipse-cerberus,f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74,legacy,UNKNOWN,not_established_in_census,False,False,True,full,52968,full,False,False,False,0,0,0,0,0,0,48494,63500,48494,2,0,0,0,0,0,0,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/docutils-nodes,docutils-nodes,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,legacy,UNKNOWN,not_established_in_census,False,False,False,full,72019,full,True,False,True,0,0,-1,-1,0,0,231098,277404,231098,8,1,1,0,0,1,1,0,0,-1,-1,completed_retained_scoring_label,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/docutils-tree,docutils-tree,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,154876,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,252501,252501,12,0,1,0,0,0,0,-1,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,projected_interval_minus_full_interval
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,25110,full,True,True,True,0,0,0,0,0,0,26662,38865,26662,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,legacy,UNKNOWN,not_established_in_census,False,False,True,full,72397,full,True,True,True,0,0,0,0,0,0,91143,161204,91143,3,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,96013,projected,True,True,True,0,0,0,0,0,0,114864,65465,65465,4,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,projected_interval_minus_full_interval
cumulative_runs/paid/funcy-colls,funcy-colls,suor-funcy,f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4,legacy,UNKNOWN,not_established_in_census,False,False,True,full,49128,full,False,False,False,0,0,0,0,0,0,44800,52456,44800,2,0,0,0,0,0,0,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/markdown-extensions,markdown-extensions,python-markdown,befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,130201,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,469464,469464,12,0,1,0,0,0,0,-1,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,projected_interval_minus_full_interval
cumulative_runs/paid/marshmallow-fields,marshmallow-fields,marshmallow-code-marshmallow,7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,51348,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,213638,UNKNOWN,UNKNOWN,0,1,0,0,0,1,0,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,56382,full,True,True,True,0,0,0,0,0,0,418364,35826,418364,9,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,legacy,UNKNOWN,not_established_in_census,False,False,True,full,110836,projected,True,True,True,0,0,0,0,0,0,63993,82647,82647,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,projected_interval_minus_full_interval
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,63576,full,True,True,True,0,0,0,0,0,0,66448,48875,66448,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/pathspec-util,pathspec-util,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,legacy,UNKNOWN,not_established_in_census,False,False,False,full,94493,projected,True,False,False,-1,-1,-1,-1,1,1,123741,277168,277168,12,0,1,0,0,0,0,-1,0,-1,0,observed_success_score_validity_relaxed,observed_suffix_cap_at_budget,True,projected_interval_minus_full_interval
cumulative_runs/paid/pyparsing-helpers,pyparsing-helpers,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,81100,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,220569,UNKNOWN,UNKNOWN,0,1,0,0,0,1,0,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/pyparsing-parse,pyparsing-parse,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,legacy,UNKNOWN,not_established_in_census,False,False,False,full,45227,full,False,UNKNOWN,False,0,0,0,1,0,0,251756,UNKNOWN,251756,12,0,0,0,1,0,0,0,0,0,1,observed_suffix_cap_at_budget,absent_companion_unresolved,False,same_full_coordinate_cancels
cumulative_runs/paid/rich-table,rich-table,textualize-rich,acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b,legacy,UNKNOWN,not_established_in_census,False,False,False,full,62360,full,False,UNKNOWN,False,0,0,0,1,0,0,316108,UNKNOWN,316108,12,0,0,0,1,0,0,0,0,0,1,observed_suffix_cap_at_budget,absent_companion_unresolved,False,same_full_coordinate_cancels
cumulative_runs/paid/six-moves,six-moves,benjaminp-six,713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82,legacy,UNKNOWN,not_established_in_census,False,False,True,full,39668,full,True,False,True,0,0,-1,-1,0,0,51560,79484,51560,2,1,1,0,0,1,1,0,0,-1,-1,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/sqlalchemy-core,sqlalchemy-core,sqlalchemy-sqlalchemy,6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9,legacy,UNKNOWN,not_established_in_census,False,False,False,full,48268,full,False,UNKNOWN,False,0,0,0,1,0,0,261508,UNKNOWN,261508,12,0,0,0,1,0,0,0,0,0,1,observed_suffix_cap_at_budget,absent_companion_unresolved,False,same_full_coordinate_cancels
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,89881,full,True,True,True,0,0,0,0,0,0,75974,94050,75974,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/tabulate-formats,tabulate-formats,astanin-python-tabulate,4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,124625,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,238700,238700,12,0,1,0,0,0,0,-1,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,projected_interval_minus_full_interval
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,legacy,2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259,development,True,True,True,full,93641,projected,True,True,True,0,0,0,0,0,0,197657,97027,97027,5,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,projected_interval_minus_full_interval
cumulative_runs/paid/tomlkit-roundtrip,tomlkit-roundtrip,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,legacy,UNKNOWN,not_established_in_census,False,True,False,projected,64489,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,248860,UNKNOWN,UNKNOWN,0,1,0,0,0,1,0,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34,legacy,UNKNOWN,not_established_in_census,False,False,True,full,62556,full,True,True,True,0,0,0,0,0,0,62056,88665,62056,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
s4b_paid_runs/click-parameters,click-parameters,pallets-click,44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e,strict,6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466,development,True,True,True,full,62102,full,False,False,False,0,0,0,0,0,0,76016,103353,76016,3,0,0,0,0,0,0,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
s4b_paid_runs/packaging-compatibility,packaging-compatibility,pypa-packaging,c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb,strict,cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c,development,True,True,True,full,95519,projected,False,True,True,1,1,1,1,0,0,57171,51359,51359,1,0,0,1,1,1,1,1,1,1,1,completed_retained_scoring_label,completed_retained_scoring_label,False,projected_interval_minus_full_interval
cumulative_runs/paid/attrs-define,attrs-define,hynek-attrs,fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e,strict,UNKNOWN,not_established_in_census,False,False,False,projected,58749,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,169049,UNKNOWN,UNKNOWN,0,1,0,0,0,1,0,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1,strict,8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58,development,True,True,True,full,52266,full,True,True,True,0,0,0,0,0,0,73859,133797,73859,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/cerberus-errors,cerberus-errors,pyeclipse-cerberus,f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74,strict,UNKNOWN,not_established_in_census,False,False,True,full,52968,full,False,False,False,0,0,0,0,0,0,48494,63500,48494,2,0,0,0,0,0,0,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/docutils-nodes,docutils-nodes,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,strict,UNKNOWN,not_established_in_census,False,False,False,full,72019,full,True,False,True,0,0,-1,-1,0,0,231098,277404,231098,8,1,1,0,0,1,1,0,0,-1,-1,completed_retained_scoring_label,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/docutils-tree,docutils-tree,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,strict,UNKNOWN,not_established_in_census,False,False,False,projected,154876,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,252501,252501,12,0,1,0,0,0,0,-1,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,projected_interval_minus_full_interval
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b,strict,UNKNOWN,not_established_in_census,False,False,True,projected,25110,full,True,True,True,0,0,0,0,0,0,26662,38865,26662,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,strict,UNKNOWN,not_established_in_census,False,False,True,full,72397,full,True,True,True,0,0,0,0,0,0,91143,161204,91143,3,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,strict,UNKNOWN,not_established_in_census,False,False,True,projected,96013,projected,True,True,True,0,0,0,0,0,0,114864,65465,65465,4,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,projected_interval_minus_full_interval
cumulative_runs/paid/funcy-colls,funcy-colls,suor-funcy,f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4,strict,UNKNOWN,not_established_in_census,False,False,True,full,49128,full,False,False,False,0,0,0,0,0,0,44800,52456,44800,2,0,0,0,0,0,0,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/markdown-extensions,markdown-extensions,python-markdown,befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995,strict,UNKNOWN,not_established_in_census,False,False,False,projected,130201,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,469464,469464,12,0,1,0,0,0,0,-1,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,projected_interval_minus_full_interval
cumulative_runs/paid/marshmallow-fields,marshmallow-fields,marshmallow-code-marshmallow,7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779,strict,UNKNOWN,not_established_in_census,False,False,False,projected,51348,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,213638,UNKNOWN,UNKNOWN,0,1,0,0,0,1,0,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,strict,UNKNOWN,not_established_in_census,False,False,True,projected,56382,full,True,True,True,0,0,0,0,0,0,418364,35826,418364,9,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,strict,UNKNOWN,not_established_in_census,False,False,True,full,110836,projected,True,True,True,0,0,0,0,0,0,63993,82647,82647,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,projected_interval_minus_full_interval
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,strict,UNKNOWN,not_established_in_census,False,False,True,projected,63576,full,True,True,True,0,0,0,0,0,0,66448,48875,66448,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/pathspec-util,pathspec-util,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,strict,UNKNOWN,not_established_in_census,False,False,False,full,94493,projected,True,False,False,-1,-1,-1,-1,1,1,123741,277168,277168,12,0,1,0,0,0,0,-1,0,-1,0,observed_success_score_validity_relaxed,observed_suffix_cap_at_budget,True,projected_interval_minus_full_interval
cumulative_runs/paid/pyparsing-helpers,pyparsing-helpers,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,strict,UNKNOWN,not_established_in_census,False,False,False,projected,81100,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,220569,UNKNOWN,UNKNOWN,0,1,0,0,0,1,0,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/pyparsing-parse,pyparsing-parse,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,strict,UNKNOWN,not_established_in_census,False,False,False,full,45227,full,False,UNKNOWN,False,0,0,0,1,0,0,251756,UNKNOWN,251756,12,0,0,0,1,0,0,0,0,0,1,observed_suffix_cap_at_budget,absent_companion_unresolved,False,same_full_coordinate_cancels
cumulative_runs/paid/rich-table,rich-table,textualize-rich,acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b,strict,UNKNOWN,not_established_in_census,False,False,False,full,62360,full,False,UNKNOWN,False,0,0,0,1,0,0,316108,UNKNOWN,316108,12,0,0,0,1,0,0,0,0,0,1,observed_suffix_cap_at_budget,absent_companion_unresolved,False,same_full_coordinate_cancels
cumulative_runs/paid/six-moves,six-moves,benjaminp-six,713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82,strict,UNKNOWN,not_established_in_census,False,False,True,full,39668,full,True,False,True,0,0,-1,-1,0,0,51560,79484,51560,2,1,1,0,0,1,1,0,0,-1,-1,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/sqlalchemy-core,sqlalchemy-core,sqlalchemy-sqlalchemy,6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9,strict,UNKNOWN,not_established_in_census,False,False,False,full,48268,full,False,UNKNOWN,False,0,0,0,1,0,0,261508,UNKNOWN,261508,12,0,0,0,1,0,0,0,0,0,1,observed_suffix_cap_at_budget,absent_companion_unresolved,False,same_full_coordinate_cancels
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c,strict,UNKNOWN,not_established_in_census,False,False,True,projected,89881,full,True,True,True,0,0,0,0,0,0,75974,94050,75974,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels
cumulative_runs/paid/tabulate-formats,tabulate-formats,astanin-python-tabulate,4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a,strict,UNKNOWN,not_established_in_census,False,False,False,projected,124625,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,238700,238700,12,0,1,0,0,0,0,-1,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,projected_interval_minus_full_interval
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,strict,2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259,development,True,True,True,full,93641,projected,True,True,True,0,0,0,0,0,0,197657,97027,97027,5,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,projected_interval_minus_full_interval
cumulative_runs/paid/tomlkit-roundtrip,tomlkit-roundtrip,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,strict,UNKNOWN,not_established_in_census,False,True,False,projected,64489,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,248860,UNKNOWN,UNKNOWN,0,1,0,0,0,1,0,0,-1,0,absent_companion_unresolved,observed_suffix_cap_at_budget,False,same_full_coordinate_cancels
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34,strict,UNKNOWN,not_established_in_census,False,False,True,full,62556,full,True,True,True,0,0,0,0,0,0,62056,88665,62056,2,1,1,1,1,1,1,0,0,0,0,completed_retained_scoring_label,completed_retained_scoring_label,False,same_full_coordinate_cancels


==> anc/offline_reanalysis/results/score_validity_v1/boundary_rows.json <==
[
  {
    "historical_row": {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "scoring": "legacy",
      "fitting_record_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
      "training_split": "development",
      "fitting_task": true,
      "fitting_source": true,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 62102,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 76016,
      "projected_observed_logical_tokens": 103353,
      "selected_observed_logical_tokens": 76016,
      "selected_suffix_requests": 3
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
      "scoring": "legacy",
      "fitting_record_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
      "training_split": "development",
      "fitting_task": true,
      "fitting_source": true,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 95519,
      "action": "projected",
      "full": false,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 1,
      "selector_delta_upper": 1,
      "projected_delta_lower": 1,
      "projected_delta_upper": 1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 57171,
      "projected_observed_logical_tokens": 51359,
      "selected_observed_logical_tokens": 51359,
      "selected_suffix_requests": 1
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      1,
      1
    ],
    "projected_delta_interval": [
      1,
      1
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 58749,
      "action": "full",
      "full": null,
      "projected": false,
      "selected": null,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 169049,
      "selected_observed_logical_tokens": null,
      "selected_suffix_requests": null
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "scoring": "legacy",
      "fitting_record_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
      "training_split": "development",
      "fitting_task": true,
      "fitting_source": true,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 52266,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 73859,
      "projected_observed_logical_tokens": 133797,
      "selected_observed_logical_tokens": 73859,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 52968,
      "action": "full",
      "full": false,
      "projected": false,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 48494,
      "projected_observed_logical_tokens": 63500,
      "selected_observed_logical_tokens": 48494,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 72019,
      "action": "full",
      "full": true,
      "projected": false,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": -1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 231098,
      "projected_observed_logical_tokens": 277404,
      "selected_observed_logical_tokens": 231098,
      "selected_suffix_requests": 8
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      -1
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 154876,
      "action": "projected",
      "full": null,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 252501,
      "selected_observed_logical_tokens": 252501,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      -1,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 25110,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 26662,
      "projected_observed_logical_tokens": 38865,
      "selected_observed_logical_tokens": 26662,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 72397,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 91143,
      "projected_observed_logical_tokens": 161204,
      "selected_observed_logical_tokens": 91143,
      "selected_suffix_requests": 3
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 96013,
      "action": "projected",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 114864,
      "projected_observed_logical_tokens": 65465,
      "selected_observed_logical_tokens": 65465,
      "selected_suffix_requests": 4
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 49128,
      "action": "full",
      "full": false,
      "projected": false,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 44800,
      "projected_observed_logical_tokens": 52456,
      "selected_observed_logical_tokens": 44800,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 130201,
      "action": "projected",
      "full": null,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 469464,
      "selected_observed_logical_tokens": 469464,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      -1,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 51348,
      "action": "full",
      "full": null,
      "projected": false,
      "selected": null,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 213638,
      "selected_observed_logical_tokens": null,
      "selected_suffix_requests": null
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 56382,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 418364,
      "projected_observed_logical_tokens": 35826,
      "selected_observed_logical_tokens": 418364,
      "selected_suffix_requests": 9
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 110836,
      "action": "projected",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 63993,
      "projected_observed_logical_tokens": 82647,
      "selected_observed_logical_tokens": 82647,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 63576,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 66448,
      "projected_observed_logical_tokens": 48875,
      "selected_observed_logical_tokens": 66448,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 94493,
      "action": "projected",
      "full": true,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": -1,
      "projected_delta_lower": -1,
      "projected_delta_upper": -1,
      "selector_harm_lower": 1,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": 123741,
      "projected_observed_logical_tokens": 277168,
      "selected_observed_logical_tokens": 277168,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      -1,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "observed_success_score_validity_relaxed",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": true,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 81100,
      "action": "full",
      "full": null,
      "projected": false,
      "selected": null,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 220569,
      "selected_observed_logical_tokens": null,
      "selected_suffix_requests": null
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 45227,
      "action": "full",
      "full": false,
      "projected": null,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 251756,
      "projected_observed_logical_tokens": null,
      "selected_observed_logical_tokens": 251756,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      1
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      1
    ],
    "full_interval_basis": "observed_suffix_cap_at_budget",
    "projected_interval_basis": "absent_companion_unresolved",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 62360,
      "action": "full",
      "full": false,
      "projected": null,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 316108,
      "projected_observed_logical_tokens": null,
      "selected_observed_logical_tokens": 316108,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      1
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      1
    ],
    "full_interval_basis": "observed_suffix_cap_at_budget",
    "projected_interval_basis": "absent_companion_unresolved",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 39668,
      "action": "full",
      "full": true,
      "projected": false,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": -1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 51560,
      "projected_observed_logical_tokens": 79484,
      "selected_observed_logical_tokens": 51560,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      -1
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 48268,
      "action": "full",
      "full": false,
      "projected": null,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 261508,
      "projected_observed_logical_tokens": null,
      "selected_observed_logical_tokens": 261508,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      1
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      1
    ],
    "full_interval_basis": "observed_suffix_cap_at_budget",
    "projected_interval_basis": "absent_companion_unresolved",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 89881,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 75974,
      "projected_observed_logical_tokens": 94050,
      "selected_observed_logical_tokens": 75974,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 124625,
      "action": "projected",
      "full": null,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 238700,
      "selected_observed_logical_tokens": 238700,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      -1,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "scoring": "legacy",
      "fitting_record_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
      "training_split": "development",
      "fitting_task": true,
      "fitting_source": true,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 93641,
      "action": "projected",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 197657,
      "projected_observed_logical_tokens": 97027,
      "selected_observed_logical_tokens": 97027,
      "selected_suffix_requests": 5
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": true,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 64489,
      "action": "full",
      "full": null,
      "projected": false,
      "selected": null,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 248860,
      "selected_observed_logical_tokens": null,
      "selected_suffix_requests": null
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 62556,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 62056,
      "projected_observed_logical_tokens": 88665,
      "selected_observed_logical_tokens": 62056,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "scoring": "strict",
      "fitting_record_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
      "training_split": "development",
      "fitting_task": true,
      "fitting_source": true,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 62102,
      "action": "full",
      "full": false,
      "projected": false,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 76016,
      "projected_observed_logical_tokens": 103353,
      "selected_observed_logical_tokens": 76016,
      "selected_suffix_requests": 3
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
      "scoring": "strict",
      "fitting_record_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
      "training_split": "development",
      "fitting_task": true,
      "fitting_source": true,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 95519,
      "action": "projected",
      "full": false,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 1,
      "selector_delta_upper": 1,
      "projected_delta_lower": 1,
      "projected_delta_upper": 1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 57171,
      "projected_observed_logical_tokens": 51359,
      "selected_observed_logical_tokens": 51359,
      "selected_suffix_requests": 1
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      1,
      1
    ],
    "projected_delta_interval": [
      1,
      1
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 58749,
      "action": "full",
      "full": null,
      "projected": false,
      "selected": null,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 169049,
      "selected_observed_logical_tokens": null,
      "selected_suffix_requests": null
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "scoring": "strict",
      "fitting_record_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
      "training_split": "development",
      "fitting_task": true,
      "fitting_source": true,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 52266,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 73859,
      "projected_observed_logical_tokens": 133797,
      "selected_observed_logical_tokens": 73859,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 52968,
      "action": "full",
      "full": false,
      "projected": false,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 48494,
      "projected_observed_logical_tokens": 63500,
      "selected_observed_logical_tokens": 48494,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 72019,
      "action": "full",
      "full": true,
      "projected": false,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": -1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 231098,
      "projected_observed_logical_tokens": 277404,
      "selected_observed_logical_tokens": 231098,
      "selected_suffix_requests": 8
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      -1
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 154876,
      "action": "projected",
      "full": null,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 252501,
      "selected_observed_logical_tokens": 252501,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      -1,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 25110,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 26662,
      "projected_observed_logical_tokens": 38865,
      "selected_observed_logical_tokens": 26662,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 72397,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 91143,
      "projected_observed_logical_tokens": 161204,
      "selected_observed_logical_tokens": 91143,
      "selected_suffix_requests": 3
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 96013,
      "action": "projected",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 114864,
      "projected_observed_logical_tokens": 65465,
      "selected_observed_logical_tokens": 65465,
      "selected_suffix_requests": 4
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 49128,
      "action": "full",
      "full": false,
      "projected": false,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 44800,
      "projected_observed_logical_tokens": 52456,
      "selected_observed_logical_tokens": 44800,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 130201,
      "action": "projected",
      "full": null,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 469464,
      "selected_observed_logical_tokens": 469464,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      -1,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 51348,
      "action": "full",
      "full": null,
      "projected": false,
      "selected": null,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 213638,
      "selected_observed_logical_tokens": null,
      "selected_suffix_requests": null
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 56382,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 418364,
      "projected_observed_logical_tokens": 35826,
      "selected_observed_logical_tokens": 418364,
      "selected_suffix_requests": 9
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 110836,
      "action": "projected",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 63993,
      "projected_observed_logical_tokens": 82647,
      "selected_observed_logical_tokens": 82647,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 63576,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 66448,
      "projected_observed_logical_tokens": 48875,
      "selected_observed_logical_tokens": 66448,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 94493,
      "action": "projected",
      "full": true,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": -1,
      "projected_delta_lower": -1,
      "projected_delta_upper": -1,
      "selector_harm_lower": 1,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": 123741,
      "projected_observed_logical_tokens": 277168,
      "selected_observed_logical_tokens": 277168,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      -1,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "observed_success_score_validity_relaxed",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": true,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 81100,
      "action": "full",
      "full": null,
      "projected": false,
      "selected": null,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 220569,
      "selected_observed_logical_tokens": null,
      "selected_suffix_requests": null
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 45227,
      "action": "full",
      "full": false,
      "projected": null,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 251756,
      "projected_observed_logical_tokens": null,
      "selected_observed_logical_tokens": 251756,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      1
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      1
    ],
    "full_interval_basis": "observed_suffix_cap_at_budget",
    "projected_interval_basis": "absent_companion_unresolved",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 62360,
      "action": "full",
      "full": false,
      "projected": null,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 316108,
      "projected_observed_logical_tokens": null,
      "selected_observed_logical_tokens": 316108,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      1
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      1
    ],
    "full_interval_basis": "observed_suffix_cap_at_budget",
    "projected_interval_basis": "absent_companion_unresolved",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 39668,
      "action": "full",
      "full": true,
      "projected": false,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": -1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 51560,
      "projected_observed_logical_tokens": 79484,
      "selected_observed_logical_tokens": 51560,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      -1
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 48268,
      "action": "full",
      "full": false,
      "projected": null,
      "selected": false,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 1,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 261508,
      "projected_observed_logical_tokens": null,
      "selected_observed_logical_tokens": 261508,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      0
    ],
    "projected_interval": [
      0,
      1
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      1
    ],
    "full_interval_basis": "observed_suffix_cap_at_budget",
    "projected_interval_basis": "absent_companion_unresolved",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "projected",
      "history_bytes": 89881,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 75974,
      "projected_observed_logical_tokens": 94050,
      "selected_observed_logical_tokens": 75974,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 124625,
      "action": "projected",
      "full": null,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 238700,
      "selected_observed_logical_tokens": 238700,
      "selected_suffix_requests": 12
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      0
    ],
    "selector_delta_interval": [
      -1,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "scoring": "strict",
      "fitting_record_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
      "training_split": "development",
      "fitting_task": true,
      "fitting_source": true,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 93641,
      "action": "projected",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 197657,
      "projected_observed_logical_tokens": 97027,
      "selected_observed_logical_tokens": 97027,
      "selected_suffix_requests": 5
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "projected_interval_minus_full_interval"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": true,
      "pair_complete": false,
      "first_arm": "projected",
      "history_bytes": 64489,
      "action": "full",
      "full": null,
      "projected": false,
      "selected": null,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": -1,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": null,
      "projected_observed_logical_tokens": 248860,
      "selected_observed_logical_tokens": null,
      "selected_suffix_requests": null
    },
    "full_interval": [
      0,
      1
    ],
    "projected_interval": [
      0,
      0
    ],
    "selected_interval": [
      0,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      -1,
      0
    ],
    "full_interval_basis": "absent_companion_unresolved",
    "projected_interval_basis": "observed_suffix_cap_at_budget",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  },
  {
    "historical_row": {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": true,
      "first_arm": "full",
      "history_bytes": 62556,
      "action": "full",
      "full": true,
      "projected": true,
      "selected": true,
      "selector_delta_lower": 0,
      "selector_delta_upper": 0,
      "projected_delta_lower": 0,
      "projected_delta_upper": 0,
      "selector_harm_lower": 0,
      "selector_harm_upper": 0,
      "full_observed_logical_tokens": 62056,
      "projected_observed_logical_tokens": 88665,
      "selected_observed_logical_tokens": 62056,
      "selected_suffix_requests": 2
    },
    "full_interval": [
      1,
      1
    ],
    "projected_interval": [
      1,
      1
    ],
    "selected_interval": [
      1,
      1
    ],
    "selector_delta_interval": [
      0,
      0
    ],
    "projected_delta_interval": [
      0,
      0
    ],
    "full_interval_basis": "completed_retained_scoring_label",
    "projected_interval_basis": "completed_retained_scoring_label",
    "full_score_validity_relaxed": false,
    "contrast_basis": "same_full_coordinate_cancels"
  }
]


==> anc/offline_reanalysis/results/score_validity_v1/retained_hash_verification.json <==
{
  "schema": "reverpi.retained_v2_verification.v1",
  "before": {
    "sensitivity.py": "51f8da66ad8e137cebe1613ca41c78b34345a6455d69752f80dd45838cdc3196",
    "recompute.py": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5",
    "input_provenance.json": "5cab60043043baf37257362b522bba4b81dcf340159e8713edeba1ee02160dbb",
    "baseline_identity.json": "89e3468f4fec7949d40a0b64a6a2fed5330d07269a8a1a05ce5c0d43d615b412",
    "verify.py": "0196594d3e16e8b9d7d6d0dde8a8a95affef4fdaec5408eceed521abc98ed914",
    "data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
    "data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
    "data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
    "tests/test_sensitivity.py": "4d72f39e244babf9e1496ba7e0e00a9bcf5db83974a7e0f8b1e3b943a34d7ba7",
    "tests/test_recompute.py": "5c4ade4244a47182d6a8f9d755101d5f9f892aae52491180221d4ded0ca22c58",
    "historical/provenance.json": "62c9409d25845167a279c4decf2f306862057d826e2d0d9e76dffe967096f7ea",
    "historical/canonical_digest_excerpt.txt": "599a2a5a00ae3cdf57c73b15901d68fed71a8d77f5e140b123227f12e1040a22",
    "historical/selector_7a19d72.py": "7bc5143343594b00345335c3605b9f80cdd28c102425dc57a4cd6f52964bb5d3",
    "historical/LICENSE.txt": "3f5b9ed7b8ade4ea9de5b19ad735b18a49be8a5776d670781e7428600f6ba0a7",
    "validation/checks.json": "6a3aa72a9819dc697e4135546c0ff40f8a3f18bbcc4c1103d763f65fa3b8b1e0",
    "validation/sensitivity_tests.txt": "c3439c6a07e6f3ac4758429bc1992ba42725e80f979ea5f93998956fc9a48a82",
    "validation/sensitivity_checks.json": "64bd3dc672b059b8ad15e202cf2746b4bfc9e7bf3ebaec302b6797ae6b82d45d",
    "validation/tests.txt": "c880b307751c0c12692a513beed3d2604bcc1664726b18f33a3914c37f430618",
    "results/sensitivity_v1/boundary_rows.csv": "8e19e9d898f51eaf94f6da0ed927bbf0d1101386d9574d4ea37cfa8d1446b21a",
    "results/sensitivity_v1/baseline_hash_verification.json": "9f7d79548b5fb6b9af232dee33da9b4849f64bfd9640d03c2237c48c93a02f2a",
    "results/sensitivity_v1/boundary_rows.json": "e5c410aae61f05e3941f8a37c5086989bbe1cdd53bc35d9d650cc56b59b2d09e",
    "results/sensitivity_v1/summary.json": "8693387bc9aec0cf9cb2712b2947c020694ee5f978b3da686efac6299dbb5cc5",
    "results/computed/joint_success_rows.csv": "67d691f40478232122df3c35a51f3452de355f76b3e11b02b62d7b0329980767",
    "results/computed/boundary_rows.csv": "84d56428225532ad3b49cf09f1a7bbcc0e0c4227cbe45844df574df417019df6",
    "results/computed/input_hash_verification.json": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75",
    "results/computed/joint_success_rows.json": "cb0904cb88fdad052d5016a77e284ae9573c6e27e73f50d596ef1da05e9d57ec",
    "results/computed/boundary_rows.json": "3e22ad20f0b465e01841ece9fe94a36b8a43f6bcc8fe7aba69ce0f82a8ccc6fc",
    "results/computed/summary.json": "d13eb588f098e26e00a410617a19993f101ef249bc1b2bdd7284a02cd04e67e4",
    "results/computed/census_rows.csv": "6c8fcc1c78ab00e7cb1238049cbc91c191bd4c1ed90d07c852b807326bdff7f2",
    "results/computed/fitting_trace.json": "04768ed35fb182c3fc500aa2bcaeea2df4826eb9ca39c4a024ba4618e2ea52b6"
  },
  "after": {
    "sensitivity.py": "51f8da66ad8e137cebe1613ca41c78b34345a6455d69752f80dd45838cdc3196",
    "recompute.py": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5",
    "input_provenance.json": "5cab60043043baf37257362b522bba4b81dcf340159e8713edeba1ee02160dbb",
    "baseline_identity.json": "89e3468f4fec7949d40a0b64a6a2fed5330d07269a8a1a05ce5c0d43d615b412",
    "verify.py": "0196594d3e16e8b9d7d6d0dde8a8a95affef4fdaec5408eceed521abc98ed914",
    "data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
    "data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
    "data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
    "tests/test_sensitivity.py": "4d72f39e244babf9e1496ba7e0e00a9bcf5db83974a7e0f8b1e3b943a34d7ba7",
    "tests/test_recompute.py": "5c4ade4244a47182d6a8f9d755101d5f9f892aae52491180221d4ded0ca22c58",
    "historical/provenance.json": "62c9409d25845167a279c4decf2f306862057d826e2d0d9e76dffe967096f7ea",
    "historical/canonical_digest_excerpt.txt": "599a2a5a00ae3cdf57c73b15901d68fed71a8d77f5e140b123227f12e1040a22",
    "historical/selector_7a19d72.py": "7bc5143343594b00345335c3605b9f80cdd28c102425dc57a4cd6f52964bb5d3",
    "historical/LICENSE.txt": "3f5b9ed7b8ade4ea9de5b19ad735b18a49be8a5776d670781e7428600f6ba0a7",
    "validation/checks.json": "6a3aa72a9819dc697e4135546c0ff40f8a3f18bbcc4c1103d763f65fa3b8b1e0",
    "validation/sensitivity_tests.txt": "c3439c6a07e6f3ac4758429bc1992ba42725e80f979ea5f93998956fc9a48a82",
    "validation/sensitivity_checks.json": "64bd3dc672b059b8ad15e202cf2746b4bfc9e7bf3ebaec302b6797ae6b82d45d",
    "validation/tests.txt": "c880b307751c0c12692a513beed3d2604bcc1664726b18f33a3914c37f430618",
    "results/sensitivity_v1/boundary_rows.csv": "8e19e9d898f51eaf94f6da0ed927bbf0d1101386d9574d4ea37cfa8d1446b21a",
    "results/sensitivity_v1/baseline_hash_verification.json": "9f7d79548b5fb6b9af232dee33da9b4849f64bfd9640d03c2237c48c93a02f2a",
    "results/sensitivity_v1/boundary_rows.json": "e5c410aae61f05e3941f8a37c5086989bbe1cdd53bc35d9d650cc56b59b2d09e",
    "results/sensitivity_v1/summary.json": "8693387bc9aec0cf9cb2712b2947c020694ee5f978b3da686efac6299dbb5cc5",
    "results/computed/joint_success_rows.csv": "67d691f40478232122df3c35a51f3452de355f76b3e11b02b62d7b0329980767",
    "results/computed/boundary_rows.csv": "84d56428225532ad3b49cf09f1a7bbcc0e0c4227cbe45844df574df417019df6",
    "results/computed/input_hash_verification.json": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75",
    "results/computed/joint_success_rows.json": "cb0904cb88fdad052d5016a77e284ae9573c6e27e73f50d596ef1da05e9d57ec",
    "results/computed/boundary_rows.json": "3e22ad20f0b465e01841ece9fe94a36b8a43f6bcc8fe7aba69ce0f82a8ccc6fc",
    "results/computed/summary.json": "d13eb588f098e26e00a410617a19993f101ef249bc1b2bdd7284a02cd04e67e4",
    "results/computed/census_rows.csv": "6c8fcc1c78ab00e7cb1238049cbc91c191bd4c1ed90d07c852b807326bdff7f2",
    "results/computed/fitting_trace.json": "04768ed35fb182c3fc500aa2bcaeea2df4826eb9ca39c4a024ba4618e2ea52b6"
  },
  "unchanged": true
}


==> anc/offline_reanalysis/results/score_validity_v1/summary.json <==
{
  "schema": "reverpi.score_validity_sensitivity.v1",
  "output_version": "score_validity_v1",
  "target_run_id": "cumulative_runs/paid/pathspec-util",
  "target_task_id": "pathspec-util",
  "assumption": {
    "full_interval_before": [
      1,
      1
    ],
    "full_interval_after": [
      0,
      1
    ],
    "projected_interval_unchanged": [
      0,
      0
    ],
    "historical_labels_modified": false,
    "target_row_retained": true,
    "selection_refitted": false
  },
  "interpretation": "Post hoc score-validity relaxation on one observed full success. This assumption is distinct from absent companion outcomes and from task exclusion. Intervals are sharp finite recorded-frame bounds, not confidence intervals. Observed costs and historical joint-success membership are not rescored.",
  "original_absent_endpoint_count": 10,
  "relaxed_observed_endpoint_count": 1,
  "frozen_rule": {
    "calibrated": false,
    "candidate_sha256": "647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43",
    "candidates_searched": 36,
    "data_sha256": "f30e454e5175f19f87d89c5c0e7949f771ce47508420ba5643a6ebaae388ee3c",
    "deployable": false,
    "development_cost_ratio": 0.8473064484500396,
    "development_groups": [
      "frostming-tomlkit",
      "mahmoud-boltons",
      "pallets-click",
      "pypa-packaging"
    ],
    "development_snapshots": [
      "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb"
    ],
    "model_fork": "flash",
    "operating_point": "one-shot first-eligible-boundary; not per-turn control",
    "risk_guarantee": "none",
    "rule": {
      "direction": "ge",
      "feature": "history_bytes",
      "kind": "threshold",
      "threshold": 93641.0
    },
    "schema": "reverpi.s4.rule.v1",
    "synthetic": false
  },
  "fitting_tasks": [
    "boltons-indexedset",
    "click-parameters",
    "packaging-compatibility",
    "tomlkit-datetimes"
  ],
  "fitting_sources": [
    "frostming-tomlkit",
    "mahmoud-boltons",
    "pallets-click",
    "pypa-packaging"
  ],
  "scoring": {
    "legacy": {
      "frames": {
        "all_boundaries": {
          "n": 27,
          "sources": 21,
          "selected_projected": 8,
          "full": {
            "count_bounds": [
              13,
              21
            ],
            "fraction_bounds": [
              0.48148148148148145,
              0.7777777777777778
            ],
            "fixed_success": 13,
            "fixed_failure": 6,
            "unresolved_under_assumption": 8
          },
          "projected": {
            "count_bounds": [
              12,
              15
            ],
            "fraction_bounds": [
              0.4444444444444444,
              0.5555555555555556
            ],
            "fixed_success": 12,
            "fixed_failure": 12,
            "unresolved_under_assumption": 3
          },
          "selected": {
            "count_bounds": [
              14,
              18
            ],
            "fraction_bounds": [
              0.5185185185185185,
              0.6666666666666666
            ],
            "fixed_success": 14,
            "fixed_failure": 9,
            "unresolved_under_assumption": 4
          },
          "selector_delta": {
            "count_bounds": [
              -3,
              1
            ],
            "fraction_bounds": [
              -0.1111111111111111,
              0.037037037037037035
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              2
            ],
            "fraction_bounds": [
              -0.3333333333333333,
              0.07407407407407407
            ]
          }
        },
        "exclude_fitting_tasks": {
          "n": 23,
          "sources": 18,
          "selected_projected": 6,
          "full": {
            "count_bounds": [
              10,
              18
            ],
            "fraction_bounds": [
              0.43478260869565216,
              0.782608695652174
            ],
            "fixed_success": 10,
            "fixed_failure": 5,
            "unresolved_under_assumption": 8
          },
          "projected": {
            "count_bounds": [
              8,
              11
            ],
            "fraction_bounds": [
              0.34782608695652173,
              0.4782608695652174
            ],
            "fixed_success": 8,
            "fixed_failure": 12,
            "unresolved_under_assumption": 3
          },
          "selected": {
            "count_bounds": [
              10,
              14
            ],
            "fraction_bounds": [
              0.43478260869565216,
              0.6086956521739131
            ],
            "fixed_success": 10,
            "fixed_failure": 9,
            "unresolved_under_assumption": 4
          },
          "selector_delta": {
            "count_bounds": [
              -4,
              0
            ],
            "fraction_bounds": [
              -0.17391304347826086,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -10,
              1
            ],
            "fraction_bounds": [
              -0.43478260869565216,
              0.043478260869565216
            ]
          }
        },
        "exclude_fitting_sources": {
          "n": 22,
          "sources": 17,
          "selected_projected": 6,
          "full": {
            "count_bounds": [
              10,
              17
            ],
            "fraction_bounds": [
              0.45454545454545453,
              0.7727272727272727
            ],
            "fixed_success": 10,
            "fixed_failure": 5,
            "unresolved_under_assumption": 7
          },
          "projected": {
            "count_bounds": [
              8,
              11
            ],
            "fraction_bounds": [
              0.36363636363636365,
              0.5
            ],
            "fixed_success": 8,
            "fixed_failure": 11,
            "unresolved_under_assumption": 3
          },
          "selected": {
            "count_bounds": [
              10,
              13
            ],
            "fraction_bounds": [
              0.45454545454545453,
              0.5909090909090909
            ],
            "fixed_success": 10,
            "fixed_failure": 9,
            "unresolved_under_assumption": 3
          },
          "selector_delta": {
            "count_bounds": [
              -4,
              0
            ],
            "fraction_bounds": [
              -0.18181818181818182,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              1
            ],
            "fraction_bounds": [
              -0.4090909090909091,
              0.045454545454545456
            ]
          }
        }
      }
    },
    "strict": {
      "frames": {
        "all_boundaries": {
          "n": 27,
          "sources": 21,
          "selected_projected": 8,
          "full": {
            "count_bounds": [
              12,
              20
            ],
            "fraction_bounds": [
              0.4444444444444444,
              0.7407407407407407
            ],
            "fixed_success": 12,
            "fixed_failure": 7,
            "unresolved_under_assumption": 8
          },
          "projected": {
            "count_bounds": [
              11,
              14
            ],
            "fraction_bounds": [
              0.4074074074074074,
              0.5185185185185185
            ],
            "fixed_success": 11,
            "fixed_failure": 13,
            "unresolved_under_assumption": 3
          },
          "selected": {
            "count_bounds": [
              13,
              17
            ],
            "fraction_bounds": [
              0.48148148148148145,
              0.6296296296296297
            ],
            "fixed_success": 13,
            "fixed_failure": 10,
            "unresolved_under_assumption": 4
          },
          "selector_delta": {
            "count_bounds": [
              -3,
              1
            ],
            "fraction_bounds": [
              -0.1111111111111111,
              0.037037037037037035
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              2
            ],
            "fraction_bounds": [
              -0.3333333333333333,
              0.07407407407407407
            ]
          }
        },
        "exclude_fitting_tasks": {
          "n": 23,
          "sources": 18,
          "selected_projected": 6,
          "full": {
            "count_bounds": [
              10,
              18
            ],
            "fraction_bounds": [
              0.43478260869565216,
              0.782608695652174
            ],
            "fixed_success": 10,
            "fixed_failure": 5,
            "unresolved_under_assumption": 8
          },
          "projected": {
            "count_bounds": [
              8,
              11
            ],
            "fraction_bounds": [
              0.34782608695652173,
              0.4782608695652174
            ],
            "fixed_success": 8,
            "fixed_failure": 12,
            "unresolved_under_assumption": 3
          },
          "selected": {
            "count_bounds": [
              10,
              14
            ],
            "fraction_bounds": [
              0.43478260869565216,
              0.6086956521739131
            ],
            "fixed_success": 10,
            "fixed_failure": 9,
            "unresolved_under_assumption": 4
          },
          "selector_delta": {
            "count_bounds": [
              -4,
              0
            ],
            "fraction_bounds": [
              -0.17391304347826086,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -10,
              1
            ],
            "fraction_bounds": [
              -0.43478260869565216,
              0.043478260869565216
            ]
          }
        },
        "exclude_fitting_sources": {
          "n": 22,
          "sources": 17,
          "selected_projected": 6,
          "full": {
            "count_bounds": [
              10,
              17
            ],
            "fraction_bounds": [
              0.45454545454545453,
              0.7727272727272727
            ],
            "fixed_success": 10,
            "fixed_failure": 5,
            "unresolved_under_assumption": 7
          },
          "projected": {
            "count_bounds": [
              8,
              11
            ],
            "fraction_bounds": [
              0.36363636363636365,
              0.5
            ],
            "fixed_success": 8,
            "fixed_failure": 11,
            "unresolved_under_assumption": 3
          },
          "selected": {
            "count_bounds": [
              10,
              13
            ],
            "fraction_bounds": [
              0.45454545454545453,
              0.5909090909090909
            ],
            "fixed_success": 10,
            "fixed_failure": 9,
            "unresolved_under_assumption": 3
          },
          "selector_delta": {
            "count_bounds": [
              -4,
              0
            ],
            "fraction_bounds": [
              -0.18181818181818182,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              1
            ],
            "fraction_bounds": [
              -0.4090909090909091,
              0.045454545454545456
            ]
          }
        }
      }
    }
  }
}


==> anc/offline_reanalysis/results/sensitivity_v1/baseline_hash_verification.json <==
{
  "before": {
    "recompute.py": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5",
    "tests/test_recompute.py": "5c4ade4244a47182d6a8f9d755101d5f9f892aae52491180221d4ded0ca22c58",
    "data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
    "data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
    "data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
    "results/computed/boundary_rows.csv": "84d56428225532ad3b49cf09f1a7bbcc0e0c4227cbe45844df574df417019df6",
    "results/computed/boundary_rows.json": "3e22ad20f0b465e01841ece9fe94a36b8a43f6bcc8fe7aba69ce0f82a8ccc6fc",
    "results/computed/census_rows.csv": "6c8fcc1c78ab00e7cb1238049cbc91c191bd4c1ed90d07c852b807326bdff7f2",
    "results/computed/fitting_trace.json": "04768ed35fb182c3fc500aa2bcaeea2df4826eb9ca39c4a024ba4618e2ea52b6",
    "results/computed/input_hash_verification.json": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75",
    "results/computed/joint_success_rows.csv": "67d691f40478232122df3c35a51f3452de355f76b3e11b02b62d7b0329980767",
    "results/computed/joint_success_rows.json": "cb0904cb88fdad052d5016a77e284ae9573c6e27e73f50d596ef1da05e9d57ec",
    "results/computed/summary.json": "d13eb588f098e26e00a410617a19993f101ef249bc1b2bdd7284a02cd04e67e4"
  },
  "after": {
    "recompute.py": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5",
    "tests/test_recompute.py": "5c4ade4244a47182d6a8f9d755101d5f9f892aae52491180221d4ded0ca22c58",
    "data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
    "data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
    "data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
    "results/computed/boundary_rows.csv": "84d56428225532ad3b49cf09f1a7bbcc0e0c4227cbe45844df574df417019df6",
    "results/computed/boundary_rows.json": "3e22ad20f0b465e01841ece9fe94a36b8a43f6bcc8fe7aba69ce0f82a8ccc6fc",
    "results/computed/census_rows.csv": "6c8fcc1c78ab00e7cb1238049cbc91c191bd4c1ed90d07c852b807326bdff7f2",
    "results/computed/fitting_trace.json": "04768ed35fb182c3fc500aa2bcaeea2df4826eb9ca39c4a024ba4618e2ea52b6",
    "results/computed/input_hash_verification.json": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75",
    "results/computed/joint_success_rows.csv": "67d691f40478232122df3c35a51f3452de355f76b3e11b02b62d7b0329980767",
    "results/computed/joint_success_rows.json": "cb0904cb88fdad052d5016a77e284ae9573c6e27e73f50d596ef1da05e9d57ec",
    "results/computed/summary.json": "d13eb588f098e26e00a410617a19993f101ef249bc1b2bdd7284a02cd04e67e4"
  },
  "unchanged": true
}


==> anc/offline_reanalysis/results/sensitivity_v1/boundary_rows.csv <==
run_id,task_id,source_group,snapshot_sha256,scoring,fitting_record_id,training_split,fitting_task,fitting_source,pair_complete,first_arm,history_bytes,action,full,projected,selected,selector_delta_lower,selector_delta_upper,projected_delta_lower,projected_delta_upper,selector_harm_lower,selector_harm_upper,full_observed_logical_tokens,projected_observed_logical_tokens,selected_observed_logical_tokens,selected_suffix_requests
s4b_paid_runs/click-parameters,click-parameters,pallets-click,44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e,legacy,6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466,development,True,True,True,full,62102,full,True,True,True,0,0,0,0,0,0,76016,103353,76016,3
s4b_paid_runs/packaging-compatibility,packaging-compatibility,pypa-packaging,c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb,legacy,cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c,development,True,True,True,full,95519,projected,False,True,True,1,1,1,1,0,0,57171,51359,51359,1
cumulative_runs/paid/attrs-define,attrs-define,hynek-attrs,fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,58749,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,169049,UNKNOWN,UNKNOWN
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1,legacy,8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58,development,True,True,True,full,52266,full,True,True,True,0,0,0,0,0,0,73859,133797,73859,2
cumulative_runs/paid/cerberus-errors,cerberus-errors,pyeclipse-cerberus,f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74,legacy,UNKNOWN,not_established_in_census,False,False,True,full,52968,full,False,False,False,0,0,0,0,0,0,48494,63500,48494,2
cumulative_runs/paid/docutils-nodes,docutils-nodes,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,legacy,UNKNOWN,not_established_in_census,False,False,False,full,72019,full,True,False,True,0,0,-1,-1,0,0,231098,277404,231098,8
cumulative_runs/paid/docutils-tree,docutils-tree,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,154876,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,252501,252501,12
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,25110,full,True,True,True,0,0,0,0,0,0,26662,38865,26662,2
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,legacy,UNKNOWN,not_established_in_census,False,False,True,full,72397,full,True,True,True,0,0,0,0,0,0,91143,161204,91143,3
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,96013,projected,True,True,True,0,0,0,0,0,0,114864,65465,65465,4
cumulative_runs/paid/funcy-colls,funcy-colls,suor-funcy,f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4,legacy,UNKNOWN,not_established_in_census,False,False,True,full,49128,full,False,False,False,0,0,0,0,0,0,44800,52456,44800,2
cumulative_runs/paid/markdown-extensions,markdown-extensions,python-markdown,befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,130201,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,469464,469464,12
cumulative_runs/paid/marshmallow-fields,marshmallow-fields,marshmallow-code-marshmallow,7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,51348,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,213638,UNKNOWN,UNKNOWN
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,56382,full,True,True,True,0,0,0,0,0,0,418364,35826,418364,9
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,legacy,UNKNOWN,not_established_in_census,False,False,True,full,110836,projected,True,True,True,0,0,0,0,0,0,63993,82647,82647,2
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,63576,full,True,True,True,0,0,0,0,0,0,66448,48875,66448,2
cumulative_runs/paid/pyparsing-helpers,pyparsing-helpers,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,81100,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,220569,UNKNOWN,UNKNOWN
cumulative_runs/paid/pyparsing-parse,pyparsing-parse,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,legacy,UNKNOWN,not_established_in_census,False,False,False,full,45227,full,False,UNKNOWN,False,0,0,0,1,0,0,251756,UNKNOWN,251756,12
cumulative_runs/paid/rich-table,rich-table,textualize-rich,acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b,legacy,UNKNOWN,not_established_in_census,False,False,False,full,62360,full,False,UNKNOWN,False,0,0,0,1,0,0,316108,UNKNOWN,316108,12
cumulative_runs/paid/six-moves,six-moves,benjaminp-six,713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82,legacy,UNKNOWN,not_established_in_census,False,False,True,full,39668,full,True,False,True,0,0,-1,-1,0,0,51560,79484,51560,2
cumulative_runs/paid/sqlalchemy-core,sqlalchemy-core,sqlalchemy-sqlalchemy,6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9,legacy,UNKNOWN,not_established_in_census,False,False,False,full,48268,full,False,UNKNOWN,False,0,0,0,1,0,0,261508,UNKNOWN,261508,12
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c,legacy,UNKNOWN,not_established_in_census,False,False,True,projected,89881,full,True,True,True,0,0,0,0,0,0,75974,94050,75974,2
cumulative_runs/paid/tabulate-formats,tabulate-formats,astanin-python-tabulate,4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a,legacy,UNKNOWN,not_established_in_census,False,False,False,projected,124625,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,238700,238700,12
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,legacy,2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259,development,True,True,True,full,93641,projected,True,True,True,0,0,0,0,0,0,197657,97027,97027,5
cumulative_runs/paid/tomlkit-roundtrip,tomlkit-roundtrip,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,legacy,UNKNOWN,not_established_in_census,False,True,False,projected,64489,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,248860,UNKNOWN,UNKNOWN
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34,legacy,UNKNOWN,not_established_in_census,False,False,True,full,62556,full,True,True,True,0,0,0,0,0,0,62056,88665,62056,2
s4b_paid_runs/click-parameters,click-parameters,pallets-click,44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e,strict,6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466,development,True,True,True,full,62102,full,False,False,False,0,0,0,0,0,0,76016,103353,76016,3
s4b_paid_runs/packaging-compatibility,packaging-compatibility,pypa-packaging,c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb,strict,cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c,development,True,True,True,full,95519,projected,False,True,True,1,1,1,1,0,0,57171,51359,51359,1
cumulative_runs/paid/attrs-define,attrs-define,hynek-attrs,fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e,strict,UNKNOWN,not_established_in_census,False,False,False,projected,58749,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,169049,UNKNOWN,UNKNOWN
cumulative_runs/paid/boltons-indexedset,boltons-indexedset,mahmoud-boltons,b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1,strict,8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58,development,True,True,True,full,52266,full,True,True,True,0,0,0,0,0,0,73859,133797,73859,2
cumulative_runs/paid/cerberus-errors,cerberus-errors,pyeclipse-cerberus,f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74,strict,UNKNOWN,not_established_in_census,False,False,True,full,52968,full,False,False,False,0,0,0,0,0,0,48494,63500,48494,2
cumulative_runs/paid/docutils-nodes,docutils-nodes,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,strict,UNKNOWN,not_established_in_census,False,False,False,full,72019,full,True,False,True,0,0,-1,-1,0,0,231098,277404,231098,8
cumulative_runs/paid/docutils-tree,docutils-tree,docutils-docutils,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,strict,UNKNOWN,not_established_in_census,False,False,False,projected,154876,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,252501,252501,12
cumulative_runs/paid/dotenv-stream,dotenv-stream,theskumar-python-dotenv,d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b,strict,UNKNOWN,not_established_in_census,False,False,True,projected,25110,full,True,True,True,0,0,0,0,0,0,26662,38865,26662,2
cumulative_runs/paid/filelock-basics,filelock-basics,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,strict,UNKNOWN,not_established_in_census,False,False,True,full,72397,full,True,True,True,0,0,0,0,0,0,91143,161204,91143,3
cumulative_runs/paid/filelock-contention,filelock-contention,tox-dev-filelock,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,strict,UNKNOWN,not_established_in_census,False,False,True,projected,96013,projected,True,True,True,0,0,0,0,0,0,114864,65465,65465,4
cumulative_runs/paid/funcy-colls,funcy-colls,suor-funcy,f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4,strict,UNKNOWN,not_established_in_census,False,False,True,full,49128,full,False,False,False,0,0,0,0,0,0,44800,52456,44800,2
cumulative_runs/paid/markdown-extensions,markdown-extensions,python-markdown,befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995,strict,UNKNOWN,not_established_in_census,False,False,False,projected,130201,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,469464,469464,12
cumulative_runs/paid/marshmallow-fields,marshmallow-fields,marshmallow-code-marshmallow,7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779,strict,UNKNOWN,not_established_in_census,False,False,False,projected,51348,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,213638,UNKNOWN,UNKNOWN
cumulative_runs/paid/more-itertools-recipes,more-itertools-recipes,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,strict,UNKNOWN,not_established_in_census,False,False,True,projected,56382,full,True,True,True,0,0,0,0,0,0,418364,35826,418364,9
cumulative_runs/paid/more-itertools-window,more-itertools-window,more-itertools,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,strict,UNKNOWN,not_established_in_census,False,False,True,full,110836,projected,True,True,True,0,0,0,0,0,0,63993,82647,82647,2
cumulative_runs/paid/pathspec-match,pathspec-match,cpburnz-pathspec,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,strict,UNKNOWN,not_established_in_census,False,False,True,projected,63576,full,True,True,True,0,0,0,0,0,0,66448,48875,66448,2
cumulative_runs/paid/pyparsing-helpers,pyparsing-helpers,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,strict,UNKNOWN,not_established_in_census,False,False,False,projected,81100,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,220569,UNKNOWN,UNKNOWN
cumulative_runs/paid/pyparsing-parse,pyparsing-parse,pyparsing-pyparsing,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,strict,UNKNOWN,not_established_in_census,False,False,False,full,45227,full,False,UNKNOWN,False,0,0,0,1,0,0,251756,UNKNOWN,251756,12
cumulative_runs/paid/rich-table,rich-table,textualize-rich,acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b,strict,UNKNOWN,not_established_in_census,False,False,False,full,62360,full,False,UNKNOWN,False,0,0,0,1,0,0,316108,UNKNOWN,316108,12
cumulative_runs/paid/six-moves,six-moves,benjaminp-six,713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82,strict,UNKNOWN,not_established_in_census,False,False,True,full,39668,full,True,False,True,0,0,-1,-1,0,0,51560,79484,51560,2
cumulative_runs/paid/sqlalchemy-core,sqlalchemy-core,sqlalchemy-sqlalchemy,6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9,strict,UNKNOWN,not_established_in_census,False,False,False,full,48268,full,False,UNKNOWN,False,0,0,0,1,0,0,261508,UNKNOWN,261508,12
cumulative_runs/paid/sqlparse-grouping,sqlparse-grouping,andialbrecht-sqlparse,71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c,strict,UNKNOWN,not_established_in_census,False,False,True,projected,89881,full,True,True,True,0,0,0,0,0,0,75974,94050,75974,2
cumulative_runs/paid/tabulate-formats,tabulate-formats,astanin-python-tabulate,4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a,strict,UNKNOWN,not_established_in_census,False,False,False,projected,124625,projected,UNKNOWN,False,False,-1,0,-1,0,0,1,UNKNOWN,238700,238700,12
cumulative_runs/paid/tomlkit-datetimes,tomlkit-datetimes,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,strict,2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259,development,True,True,True,full,93641,projected,True,True,True,0,0,0,0,0,0,197657,97027,97027,5
cumulative_runs/paid/tomlkit-roundtrip,tomlkit-roundtrip,frostming-tomlkit,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,strict,UNKNOWN,not_established_in_census,False,True,False,projected,64489,full,UNKNOWN,False,UNKNOWN,0,0,-1,0,0,0,UNKNOWN,248860,UNKNOWN,UNKNOWN
cumulative_runs/paid/urllib3-headers,urllib3-headers,urllib3-urllib3,d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34,strict,UNKNOWN,not_established_in_census,False,False,True,full,62556,full,True,True,True,0,0,0,0,0,0,62056,88665,62056,2


==> anc/offline_reanalysis/results/sensitivity_v1/boundary_rows.json <==
[
  {
    "run_id": "s4b_paid_runs/click-parameters",
    "task_id": "click-parameters",
    "source_group": "pallets-click",
    "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
    "scoring": "legacy",
    "fitting_record_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 62102,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 76016,
    "projected_observed_logical_tokens": 103353,
    "selected_observed_logical_tokens": 76016,
    "selected_suffix_requests": 3
  },
  {
    "run_id": "s4b_paid_runs/packaging-compatibility",
    "task_id": "packaging-compatibility",
    "source_group": "pypa-packaging",
    "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
    "scoring": "legacy",
    "fitting_record_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 95519,
    "action": "projected",
    "full": false,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 1,
    "selector_delta_upper": 1,
    "projected_delta_lower": 1,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 57171,
    "projected_observed_logical_tokens": 51359,
    "selected_observed_logical_tokens": 51359,
    "selected_suffix_requests": 1
  },
  {
    "run_id": "cumulative_runs/paid/attrs-define",
    "task_id": "attrs-define",
    "source_group": "hynek-attrs",
    "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 58749,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 169049,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/boltons-indexedset",
    "task_id": "boltons-indexedset",
    "source_group": "mahmoud-boltons",
    "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
    "scoring": "legacy",
    "fitting_record_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 52266,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 73859,
    "projected_observed_logical_tokens": 133797,
    "selected_observed_logical_tokens": 73859,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/cerberus-errors",
    "task_id": "cerberus-errors",
    "source_group": "pyeclipse-cerberus",
    "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 52968,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 48494,
    "projected_observed_logical_tokens": 63500,
    "selected_observed_logical_tokens": 48494,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/docutils-nodes",
    "task_id": "docutils-nodes",
    "source_group": "docutils-docutils",
    "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 72019,
    "action": "full",
    "full": true,
    "projected": false,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 231098,
    "projected_observed_logical_tokens": 277404,
    "selected_observed_logical_tokens": 231098,
    "selected_suffix_requests": 8
  },
  {
    "run_id": "cumulative_runs/paid/docutils-tree",
    "task_id": "docutils-tree",
    "source_group": "docutils-docutils",
    "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 154876,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 252501,
    "selected_observed_logical_tokens": 252501,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/dotenv-stream",
    "task_id": "dotenv-stream",
    "source_group": "theskumar-python-dotenv",
    "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 25110,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 26662,
    "projected_observed_logical_tokens": 38865,
    "selected_observed_logical_tokens": 26662,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/filelock-basics",
    "task_id": "filelock-basics",
    "source_group": "tox-dev-filelock",
    "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 72397,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 91143,
    "projected_observed_logical_tokens": 161204,
    "selected_observed_logical_tokens": 91143,
    "selected_suffix_requests": 3
  },
  {
    "run_id": "cumulative_runs/paid/filelock-contention",
    "task_id": "filelock-contention",
    "source_group": "tox-dev-filelock",
    "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 96013,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 114864,
    "projected_observed_logical_tokens": 65465,
    "selected_observed_logical_tokens": 65465,
    "selected_suffix_requests": 4
  },
  {
    "run_id": "cumulative_runs/paid/funcy-colls",
    "task_id": "funcy-colls",
    "source_group": "suor-funcy",
    "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 49128,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 44800,
    "projected_observed_logical_tokens": 52456,
    "selected_observed_logical_tokens": 44800,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/markdown-extensions",
    "task_id": "markdown-extensions",
    "source_group": "python-markdown",
    "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 130201,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 469464,
    "selected_observed_logical_tokens": 469464,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/marshmallow-fields",
    "task_id": "marshmallow-fields",
    "source_group": "marshmallow-code-marshmallow",
    "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 51348,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 213638,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-recipes",
    "task_id": "more-itertools-recipes",
    "source_group": "more-itertools",
    "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 56382,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 418364,
    "projected_observed_logical_tokens": 35826,
    "selected_observed_logical_tokens": 418364,
    "selected_suffix_requests": 9
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-window",
    "task_id": "more-itertools-window",
    "source_group": "more-itertools",
    "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 110836,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 63993,
    "projected_observed_logical_tokens": 82647,
    "selected_observed_logical_tokens": 82647,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/pathspec-match",
    "task_id": "pathspec-match",
    "source_group": "cpburnz-pathspec",
    "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 63576,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 66448,
    "projected_observed_logical_tokens": 48875,
    "selected_observed_logical_tokens": 66448,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/pyparsing-helpers",
    "task_id": "pyparsing-helpers",
    "source_group": "pyparsing-pyparsing",
    "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 81100,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 220569,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/pyparsing-parse",
    "task_id": "pyparsing-parse",
    "source_group": "pyparsing-pyparsing",
    "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 45227,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 251756,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 251756,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/rich-table",
    "task_id": "rich-table",
    "source_group": "textualize-rich",
    "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 62360,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 316108,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 316108,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/six-moves",
    "task_id": "six-moves",
    "source_group": "benjaminp-six",
    "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 39668,
    "action": "full",
    "full": true,
    "projected": false,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 51560,
    "projected_observed_logical_tokens": 79484,
    "selected_observed_logical_tokens": 51560,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/sqlalchemy-core",
    "task_id": "sqlalchemy-core",
    "source_group": "sqlalchemy-sqlalchemy",
    "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 48268,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 261508,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 261508,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/sqlparse-grouping",
    "task_id": "sqlparse-grouping",
    "source_group": "andialbrecht-sqlparse",
    "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 89881,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 75974,
    "projected_observed_logical_tokens": 94050,
    "selected_observed_logical_tokens": 75974,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/tabulate-formats",
    "task_id": "tabulate-formats",
    "source_group": "astanin-python-tabulate",
    "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 124625,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 238700,
    "selected_observed_logical_tokens": 238700,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-datetimes",
    "task_id": "tomlkit-datetimes",
    "source_group": "frostming-tomlkit",
    "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
    "scoring": "legacy",
    "fitting_record_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 93641,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 197657,
    "projected_observed_logical_tokens": 97027,
    "selected_observed_logical_tokens": 97027,
    "selected_suffix_requests": 5
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
    "task_id": "tomlkit-roundtrip",
    "source_group": "frostming-tomlkit",
    "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": true,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 64489,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 248860,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/urllib3-headers",
    "task_id": "urllib3-headers",
    "source_group": "urllib3-urllib3",
    "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
    "scoring": "legacy",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 62556,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 62056,
    "projected_observed_logical_tokens": 88665,
    "selected_observed_logical_tokens": 62056,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "s4b_paid_runs/click-parameters",
    "task_id": "click-parameters",
    "source_group": "pallets-click",
    "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
    "scoring": "strict",
    "fitting_record_id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 62102,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 76016,
    "projected_observed_logical_tokens": 103353,
    "selected_observed_logical_tokens": 76016,
    "selected_suffix_requests": 3
  },
  {
    "run_id": "s4b_paid_runs/packaging-compatibility",
    "task_id": "packaging-compatibility",
    "source_group": "pypa-packaging",
    "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
    "scoring": "strict",
    "fitting_record_id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 95519,
    "action": "projected",
    "full": false,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 1,
    "selector_delta_upper": 1,
    "projected_delta_lower": 1,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 57171,
    "projected_observed_logical_tokens": 51359,
    "selected_observed_logical_tokens": 51359,
    "selected_suffix_requests": 1
  },
  {
    "run_id": "cumulative_runs/paid/attrs-define",
    "task_id": "attrs-define",
    "source_group": "hynek-attrs",
    "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 58749,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 169049,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/boltons-indexedset",
    "task_id": "boltons-indexedset",
    "source_group": "mahmoud-boltons",
    "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
    "scoring": "strict",
    "fitting_record_id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 52266,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 73859,
    "projected_observed_logical_tokens": 133797,
    "selected_observed_logical_tokens": 73859,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/cerberus-errors",
    "task_id": "cerberus-errors",
    "source_group": "pyeclipse-cerberus",
    "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 52968,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 48494,
    "projected_observed_logical_tokens": 63500,
    "selected_observed_logical_tokens": 48494,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/docutils-nodes",
    "task_id": "docutils-nodes",
    "source_group": "docutils-docutils",
    "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 72019,
    "action": "full",
    "full": true,
    "projected": false,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 231098,
    "projected_observed_logical_tokens": 277404,
    "selected_observed_logical_tokens": 231098,
    "selected_suffix_requests": 8
  },
  {
    "run_id": "cumulative_runs/paid/docutils-tree",
    "task_id": "docutils-tree",
    "source_group": "docutils-docutils",
    "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 154876,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 252501,
    "selected_observed_logical_tokens": 252501,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/dotenv-stream",
    "task_id": "dotenv-stream",
    "source_group": "theskumar-python-dotenv",
    "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 25110,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 26662,
    "projected_observed_logical_tokens": 38865,
    "selected_observed_logical_tokens": 26662,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/filelock-basics",
    "task_id": "filelock-basics",
    "source_group": "tox-dev-filelock",
    "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 72397,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 91143,
    "projected_observed_logical_tokens": 161204,
    "selected_observed_logical_tokens": 91143,
    "selected_suffix_requests": 3
  },
  {
    "run_id": "cumulative_runs/paid/filelock-contention",
    "task_id": "filelock-contention",
    "source_group": "tox-dev-filelock",
    "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 96013,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 114864,
    "projected_observed_logical_tokens": 65465,
    "selected_observed_logical_tokens": 65465,
    "selected_suffix_requests": 4
  },
  {
    "run_id": "cumulative_runs/paid/funcy-colls",
    "task_id": "funcy-colls",
    "source_group": "suor-funcy",
    "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 49128,
    "action": "full",
    "full": false,
    "projected": false,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 44800,
    "projected_observed_logical_tokens": 52456,
    "selected_observed_logical_tokens": 44800,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/markdown-extensions",
    "task_id": "markdown-extensions",
    "source_group": "python-markdown",
    "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 130201,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 469464,
    "selected_observed_logical_tokens": 469464,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/marshmallow-fields",
    "task_id": "marshmallow-fields",
    "source_group": "marshmallow-code-marshmallow",
    "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 51348,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 213638,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-recipes",
    "task_id": "more-itertools-recipes",
    "source_group": "more-itertools",
    "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 56382,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 418364,
    "projected_observed_logical_tokens": 35826,
    "selected_observed_logical_tokens": 418364,
    "selected_suffix_requests": 9
  },
  {
    "run_id": "cumulative_runs/paid/more-itertools-window",
    "task_id": "more-itertools-window",
    "source_group": "more-itertools",
    "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 110836,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 63993,
    "projected_observed_logical_tokens": 82647,
    "selected_observed_logical_tokens": 82647,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/pathspec-match",
    "task_id": "pathspec-match",
    "source_group": "cpburnz-pathspec",
    "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 63576,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 66448,
    "projected_observed_logical_tokens": 48875,
    "selected_observed_logical_tokens": 66448,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/pyparsing-helpers",
    "task_id": "pyparsing-helpers",
    "source_group": "pyparsing-pyparsing",
    "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 81100,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 220569,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/pyparsing-parse",
    "task_id": "pyparsing-parse",
    "source_group": "pyparsing-pyparsing",
    "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 45227,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 251756,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 251756,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/rich-table",
    "task_id": "rich-table",
    "source_group": "textualize-rich",
    "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 62360,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 316108,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 316108,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/six-moves",
    "task_id": "six-moves",
    "source_group": "benjaminp-six",
    "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 39668,
    "action": "full",
    "full": true,
    "projected": false,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": -1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 51560,
    "projected_observed_logical_tokens": 79484,
    "selected_observed_logical_tokens": 51560,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/sqlalchemy-core",
    "task_id": "sqlalchemy-core",
    "source_group": "sqlalchemy-sqlalchemy",
    "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "full",
    "history_bytes": 48268,
    "action": "full",
    "full": false,
    "projected": null,
    "selected": false,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 1,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 261508,
    "projected_observed_logical_tokens": null,
    "selected_observed_logical_tokens": 261508,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/sqlparse-grouping",
    "task_id": "sqlparse-grouping",
    "source_group": "andialbrecht-sqlparse",
    "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "projected",
    "history_bytes": 89881,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 75974,
    "projected_observed_logical_tokens": 94050,
    "selected_observed_logical_tokens": 75974,
    "selected_suffix_requests": 2
  },
  {
    "run_id": "cumulative_runs/paid/tabulate-formats",
    "task_id": "tabulate-formats",
    "source_group": "astanin-python-tabulate",
    "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 124625,
    "action": "projected",
    "full": null,
    "projected": false,
    "selected": false,
    "selector_delta_lower": -1,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 1,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 238700,
    "selected_observed_logical_tokens": 238700,
    "selected_suffix_requests": 12
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-datetimes",
    "task_id": "tomlkit-datetimes",
    "source_group": "frostming-tomlkit",
    "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
    "scoring": "strict",
    "fitting_record_id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
    "training_split": "development",
    "fitting_task": true,
    "fitting_source": true,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 93641,
    "action": "projected",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 197657,
    "projected_observed_logical_tokens": 97027,
    "selected_observed_logical_tokens": 97027,
    "selected_suffix_requests": 5
  },
  {
    "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
    "task_id": "tomlkit-roundtrip",
    "source_group": "frostming-tomlkit",
    "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": true,
    "pair_complete": false,
    "first_arm": "projected",
    "history_bytes": 64489,
    "action": "full",
    "full": null,
    "projected": false,
    "selected": null,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": -1,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": null,
    "projected_observed_logical_tokens": 248860,
    "selected_observed_logical_tokens": null,
    "selected_suffix_requests": null
  },
  {
    "run_id": "cumulative_runs/paid/urllib3-headers",
    "task_id": "urllib3-headers",
    "source_group": "urllib3-urllib3",
    "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
    "scoring": "strict",
    "fitting_record_id": null,
    "training_split": "not_established_in_census",
    "fitting_task": false,
    "fitting_source": false,
    "pair_complete": true,
    "first_arm": "full",
    "history_bytes": 62556,
    "action": "full",
    "full": true,
    "projected": true,
    "selected": true,
    "selector_delta_lower": 0,
    "selector_delta_upper": 0,
    "projected_delta_lower": 0,
    "projected_delta_upper": 0,
    "selector_harm_lower": 0,
    "selector_harm_upper": 0,
    "full_observed_logical_tokens": 62056,
    "projected_observed_logical_tokens": 88665,
    "selected_observed_logical_tokens": 62056,
    "selected_suffix_requests": 2
  }
]


==> anc/offline_reanalysis/results/sensitivity_v1/summary.json <==
{
  "schema": "reverpi.task_exclusion_sensitivity.v1",
  "output_version": "sensitivity_v1",
  "excluded_task_id": "pathspec-util",
  "excluded_run_ids": [
    "cumulative_runs/paid/pathspec-util"
  ],
  "exclusion_scope": "Paired intervention boundaries only; the complete baseline census and scores remain retained.",
  "interpretation": "Post hoc task-exclusion sensitivity within a fixed recorded coupling. No rescoring or claim about the platform visible to the historical actor.",
  "baseline_boundary_n": 27,
  "remaining_boundary_n": 26,
  "frozen_rule": {
    "calibrated": false,
    "candidate_sha256": "647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43",
    "candidates_searched": 36,
    "data_sha256": "f30e454e5175f19f87d89c5c0e7949f771ce47508420ba5643a6ebaae388ee3c",
    "deployable": false,
    "development_cost_ratio": 0.8473064484500396,
    "development_groups": [
      "frostming-tomlkit",
      "mahmoud-boltons",
      "pallets-click",
      "pypa-packaging"
    ],
    "development_snapshots": [
      "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb"
    ],
    "model_fork": "flash",
    "operating_point": "one-shot first-eligible-boundary; not per-turn control",
    "risk_guarantee": "none",
    "rule": {
      "direction": "ge",
      "feature": "history_bytes",
      "kind": "threshold",
      "threshold": 93641.0
    },
    "schema": "reverpi.s4.rule.v1",
    "synthetic": false
  },
  "fitting_tasks": [
    "boltons-indexedset",
    "click-parameters",
    "packaging-compatibility",
    "tomlkit-datetimes"
  ],
  "fitting_sources": [
    "frostming-tomlkit",
    "mahmoud-boltons",
    "pallets-click",
    "pypa-packaging"
  ],
  "fitting_filter_and_ties": {
    "candidate_count": 36,
    "rejected_for_observed_harm_count": 0,
    "admissible_candidate_count": 36,
    "winner_index": 14,
    "winner_rule": {
      "kind": "threshold",
      "feature": "history_bytes",
      "threshold": 93641.0,
      "direction": "ge"
    },
    "winner_objective": 0.8473064484500396,
    "exact_winner_objective_tie_indices": [
      14,
      31
    ],
    "exact_ties": [
      {
        "index": 14,
        "rule": {
          "kind": "threshold",
          "feature": "history_bytes",
          "threshold": 93641.0,
          "direction": "ge"
        },
        "objective": 0.8473064484500396,
        "development_actions": [
          "full",
          "projected",
          "full",
          "projected"
        ]
      },
      {
        "index": 31,
        "rule": {
          "kind": "threshold",
          "feature": "last_cached_fraction",
          "threshold": 0.8012967413783466,
          "direction": "le"
        },
        "objective": 0.8473064484500396,
        "development_actions": [
          "full",
          "projected",
          "full",
          "projected"
        ]
      }
    ],
    "tie_definition": "Exact equality of historical floating-point objectives, not tolerance-based equality.",
    "tie_break": "Earliest enumerated admissible candidate.",
    "trace_kind": "current offline reconstruction from recovered historical selector source and retained development records",
    "freeze_time_authenticated": false
  },
  "excluded_record": {
    "legacy": {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "scoring": "legacy",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 94493,
      "action": "projected",
      "full": true,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": -1,
      "projected_delta_lower": -1,
      "projected_delta_upper": -1,
      "selector_harm_lower": 1,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": 123741,
      "projected_observed_logical_tokens": 277168,
      "selected_observed_logical_tokens": 277168,
      "selected_suffix_requests": 12
    },
    "strict": {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "scoring": "strict",
      "fitting_record_id": null,
      "training_split": "not_established_in_census",
      "fitting_task": false,
      "fitting_source": false,
      "pair_complete": false,
      "first_arm": "full",
      "history_bytes": 94493,
      "action": "projected",
      "full": true,
      "projected": false,
      "selected": false,
      "selector_delta_lower": -1,
      "selector_delta_upper": -1,
      "projected_delta_lower": -1,
      "projected_delta_upper": -1,
      "selector_harm_lower": 1,
      "selector_harm_upper": 1,
      "full_observed_logical_tokens": 123741,
      "projected_observed_logical_tokens": 277168,
      "selected_observed_logical_tokens": 277168,
      "selected_suffix_requests": 12
    }
  },
  "scoring": {
    "legacy": {
      "frames": {
        "all_remaining_boundaries": {
          "n": 26,
          "sources": 21,
          "selected_projected": 7,
          "full": {
            "success_count_bounds": [
              13,
              20
            ],
            "known_success": 13,
            "known_failure": 6,
            "unknown": 7
          },
          "projected": {
            "success_count_bounds": [
              12,
              15
            ],
            "known_success": 12,
            "known_failure": 11,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              14,
              18
            ],
            "known_success": 14,
            "known_failure": 8,
            "unknown": 4
          },
          "selector_delta": {
            "count_bounds": [
              -2,
              1
            ],
            "fraction_bounds": [
              -0.07692307692307693,
              0.038461538461538464
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -8,
              2
            ],
            "fraction_bounds": [
              -0.3076923076923077,
              0.07692307692307693
            ]
          },
          "selector_harm": {
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.11538461538461539
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                0,
                0
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "frostming-tomlkit": [
                0,
                0
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "mahmoud-boltons": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pallets-click": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pypa-packaging": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 21,
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.14285714285714285
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2529531,
            "unknown_rows": 7,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 3286758,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3353009,
            "unknown_rows": 4,
            "complete_frame_total": null
          }
        },
        "exclude_fitting_tasks": {
          "n": 22,
          "sources": 18,
          "selected_projected": 5,
          "full": {
            "success_count_bounds": [
              10,
              17
            ],
            "known_success": 10,
            "known_failure": 5,
            "unknown": 7
          },
          "projected": {
            "success_count_bounds": [
              8,
              11
            ],
            "known_success": 8,
            "known_failure": 11,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              10,
              14
            ],
            "known_success": 10,
            "known_failure": 8,
            "unknown": 4
          },
          "selector_delta": {
            "count_bounds": [
              -3,
              0
            ],
            "fraction_bounds": [
              -0.13636363636363635,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              1
            ],
            "fraction_bounds": [
              -0.4090909090909091,
              0.045454545454545456
            ]
          },
          "selector_harm": {
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.13636363636363635
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                0,
                0
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "frostming-tomlkit": [
                0,
                0
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 18,
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.16666666666666666
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2124828,
            "unknown_rows": 7,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 2901222,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3054748,
            "unknown_rows": 4,
            "complete_frame_total": null
          }
        },
        "exclude_fitting_sources": {
          "n": 21,
          "sources": 17,
          "selected_projected": 5,
          "full": {
            "success_count_bounds": [
              10,
              16
            ],
            "known_success": 10,
            "known_failure": 5,
            "unknown": 6
          },
          "projected": {
            "success_count_bounds": [
              8,
              11
            ],
            "known_success": 8,
            "known_failure": 10,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              10,
              13
            ],
            "known_success": 10,
            "known_failure": 8,
            "unknown": 3
          },
          "selector_delta": {
            "count_bounds": [
              -3,
              0
            ],
            "fraction_bounds": [
              -0.14285714285714285,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -8,
              1
            ],
            "fraction_bounds": [
              -0.38095238095238093,
              0.047619047619047616
            ]
          },
          "selector_harm": {
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.14285714285714285
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                0,
                0
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 17,
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.17647058823529413
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2124828,
            "unknown_rows": 6,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 2652362,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3054748,
            "unknown_rows": 3,
            "complete_frame_total": null
          }
        }
      },
      "comparable_costs": {
        "all_remaining_boundaries": {
          "boundary_n": 26,
          "n": 16,
          "sources": 14,
          "excluded_for_unknown_endpoint": 10,
          "run_ids": [
            "s4b_paid_runs/click-parameters",
            "s4b_paid_runs/packaging-compatibility",
            "cumulative_runs/paid/boltons-indexedset",
            "cumulative_runs/paid/cerberus-errors",
            "cumulative_runs/paid/docutils-nodes",
            "cumulative_runs/paid/dotenv-stream",
            "cumulative_runs/paid/filelock-basics",
            "cumulative_runs/paid/filelock-contention",
            "cumulative_runs/paid/funcy-colls",
            "cumulative_runs/paid/more-itertools-recipes",
            "cumulative_runs/paid/more-itertools-window",
            "cumulative_runs/paid/pathspec-match",
            "cumulative_runs/paid/six-moves",
            "cumulative_runs/paid/sqlparse-grouping",
            "cumulative_runs/paid/tomlkit-datetimes",
            "cumulative_runs/paid/urllib3-headers"
          ],
          "cost_scope": "Observed expenditure on boundaries with both bounded outcomes known; not cost to correct completion or whole-frame cost.",
          "full": {
            "failures": 3,
            "logical_tokens": 1700159,
            "input_tokens": 1670798,
            "cached_input_tokens": 1318784,
            "output_tokens": 29361,
            "observed_tokens": 1700159,
            "requests": 109,
            "uncached_input_tokens": 352014,
            "suffix_requests": 50,
            "capture_requests": 59,
            "suffix_tokens": 1229306,
            "capture_tokens": 470853,
            "mean_of_task_ratios_to_full": 1.0,
            "source_equal_mean_of_task_ratios_to_full": 1.0,
            "ratio_of_sums_to_full": 1.0,
            "logical_delta_tokens_to_full": 0,
            "logical_delta_percent_to_full": 0.0
          },
          "projected": {
            "failures": 4,
            "logical_tokens": 1473977,
            "input_tokens": 1433425,
            "cached_input_tokens": 928896,
            "output_tokens": 40552,
            "observed_tokens": 1473977,
            "requests": 141,
            "uncached_input_tokens": 504529,
            "suffix_requests": 82,
            "capture_requests": 59,
            "suffix_tokens": 1003124,
            "capture_tokens": 470853,
            "mean_of_task_ratios_to_full": 1.1473976500619372,
            "source_equal_mean_of_task_ratios_to_full": 1.178605806212669,
            "ratio_of_sums_to_full": 0.8669642074653018,
            "logical_delta_tokens_to_full": -226182,
            "logical_delta_percent_to_full": -13.303579253469822
          },
          "selector": {
            "failures": 2,
            "logical_tokens": 1562972,
            "input_tokens": 1533902,
            "cached_input_tokens": 1140224,
            "output_tokens": 29070,
            "observed_tokens": 1562972,
            "requests": 110,
            "uncached_input_tokens": 393678,
            "suffix_requests": 51,
            "capture_requests": 59,
            "suffix_tokens": 1092119,
            "capture_tokens": 470853,
            "mean_of_task_ratios_to_full": 0.9531663316369725,
            "source_equal_mean_of_task_ratios_to_full": 0.9514245392854185,
            "ratio_of_sums_to_full": 0.9193093116584978,
            "logical_delta_tokens_to_full": -137187,
            "logical_delta_percent_to_full": -8.069068834150217
          },
          "selector_ratio_of_sums": 0.9193093116584978
        },
        "exclude_fitting_tasks": {
          "boundary_n": 22,
          "n": 12,
          "sources": 10,
          "excluded_for_unknown_endpoint": 10,
          "run_ids": [
            "cumulative_runs/paid/cerberus-errors",
            "cumulative_runs/paid/docutils-nodes",
            "cumulative_runs/paid/dotenv-stream",
            "cumulative_runs/paid/filelock-basics",
            "cumulative_runs/paid/filelock-contention",
            "cumulative_runs/paid/funcy-colls",
            "cumulative_runs/paid/more-itertools-recipes",
            "cumulative_runs/paid/more-itertools-window",
            "cumulative_runs/paid/pathspec-match",
            "cumulative_runs/paid/six-moves",
            "cumulative_runs/paid/sqlparse-grouping",
            "cumulative_runs/paid/urllib3-headers"
          ],
          "cost_scope": "Observed expenditure on boundaries with both bounded outcomes known; not cost to correct completion or whole-frame cost.",
          "full": {
            "failures": 2,
            "logical_tokens": 1295456,
            "input_tokens": 1273122,
            "cached_input_tokens": 1003264,
            "output_tokens": 22334,
            "observed_tokens": 1295456,
            "requests": 81,
            "uncached_input_tokens": 269858,
            "suffix_requests": 38,
            "capture_requests": 43,
            "suffix_tokens": 962566,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 1.0,
            "source_equal_mean_of_task_ratios_to_full": 1.0,
            "ratio_of_sums_to_full": 1.0,
            "logical_delta_tokens_to_full": 0,
            "logical_delta_percent_to_full": 0.0
          },
          "projected": {
            "failures": 4,
            "logical_tokens": 1088441,
            "input_tokens": 1055873,
            "cached_input_tokens": 686720,
            "output_tokens": 32568,
            "observed_tokens": 1088441,
            "requests": 105,
            "uncached_input_tokens": 369153,
            "suffix_requests": 62,
            "capture_requests": 43,
            "suffix_tokens": 755551,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 1.1498329752051255,
            "source_equal_mean_of_task_ratios_to_full": 1.1940114588447877,
            "ratio_of_sums_to_full": 0.8401991267939629,
            "logical_delta_tokens_to_full": -207015,
            "logical_delta_percent_to_full": -15.980087320603708
          },
          "selector": {
            "failures": 2,
            "logical_tokens": 1264711,
            "input_tokens": 1241851,
            "cached_input_tokens": 957440,
            "output_tokens": 22860,
            "observed_tokens": 1264711,
            "requests": 83,
            "uncached_input_tokens": 284411,
            "suffix_requests": 40,
            "capture_requests": 43,
            "suffix_tokens": 931821,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 0.9884529593659502,
            "source_equal_mean_of_task_ratios_to_full": 0.9930717756195702,
            "ratio_of_sums_to_full": 0.976267044191389,
            "logical_delta_tokens_to_full": -30745,
            "logical_delta_percent_to_full": -2.373295580861101
          },
          "selector_ratio_of_sums": 0.976267044191389
        },
        "exclude_fitting_sources": {
          "boundary_n": 21,
          "n": 12,
          "sources": 10,
          "excluded_for_unknown_endpoint": 9,
          "run_ids": [
            "cumulative_runs/paid/cerberus-errors",
            "cumulative_runs/paid/docutils-nodes",
            "cumulative_runs/paid/dotenv-stream",
            "cumulative_runs/paid/filelock-basics",
            "cumulative_runs/paid/filelock-contention",
            "cumulative_runs/paid/funcy-colls",
            "cumulative_runs/paid/more-itertools-recipes",
            "cumulative_runs/paid/more-itertools-window",
            "cumulative_runs/paid/pathspec-match",
            "cumulative_runs/paid/six-moves",
            "cumulative_runs/paid/sqlparse-grouping",
            "cumulative_runs/paid/urllib3-headers"
          ],
          "cost_scope": "Observed expenditure on boundaries with both bounded outcomes known; not cost to correct completion or whole-frame cost.",
          "full": {
            "failures": 2,
            "logical_tokens": 1295456,
            "input_tokens": 1273122,
            "cached_input_tokens": 1003264,
            "output_tokens": 22334,
            "observed_tokens": 1295456,
            "requests": 81,
            "uncached_input_tokens": 269858,
            "suffix_requests": 38,
            "capture_requests": 43,
            "suffix_tokens": 962566,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 1.0,
            "source_equal_mean_of_task_ratios_to_full": 1.0,
            "ratio_of_sums_to_full": 1.0,
            "logical_delta_tokens_to_full": 0,
            "logical_delta_percent_to_full": 0.0
          },
          "projected": {
            "failures": 4,
            "logical_tokens": 1088441,
            "input_tokens": 1055873,
            "cached_input_tokens": 686720,
            "output_tokens": 32568,
            "observed_tokens": 1088441,
            "requests": 105,
            "uncached_input_tokens": 369153,
            "suffix_requests": 62,
            "capture_requests": 43,
            "suffix_tokens": 755551,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 1.1498329752051255,
            "source_equal_mean_of_task_ratios_to_full": 1.1940114588447877,
            "ratio_of_sums_to_full": 0.8401991267939629,
            "logical_delta_tokens_to_full": -207015,
            "logical_delta_percent_to_full": -15.980087320603708
          },
          "selector": {
            "failures": 2,
            "logical_tokens": 1264711,
            "input_tokens": 1241851,
            "cached_input_tokens": 957440,
            "output_tokens": 22860,
            "observed_tokens": 1264711,
            "requests": 83,
            "uncached_input_tokens": 284411,
            "suffix_requests": 40,
            "capture_requests": 43,
            "suffix_tokens": 931821,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 0.9884529593659502,
            "source_equal_mean_of_task_ratios_to_full": 0.9930717756195702,
            "ratio_of_sums_to_full": 0.976267044191389,
            "logical_delta_tokens_to_full": -30745,
            "logical_delta_percent_to_full": -2.373295580861101
          },
          "selector_ratio_of_sums": 0.976267044191389
        }
      },
      "cost_attribution": {
        "all_remaining_boundaries": {
          "excluded_run_id": "cumulative_runs/paid/pathspec-util",
          "excluded_selector_arm": "projected",
          "excluded_capture_tokens": 39539,
          "excluded_full_suffix_tokens": 84202,
          "excluded_selector_suffix_tokens": 237629,
          "excluded_full_suffix_requests": 3,
          "excluded_selector_suffix_requests": 12,
          "excluded_full_logical_tokens": 123741,
          "excluded_selector_logical_tokens": 277168,
          "excluded_selector_delta_tokens": 153427,
          "baseline_comparable_n": 17,
          "remaining_comparable_n": 16,
          "baseline_selector_delta_tokens": 16240,
          "remaining_selector_delta_tokens": -137187,
          "baseline_full_failures": 3,
          "baseline_selector_failures": 3,
          "excluded_full_failure": false,
          "excluded_selector_failure": true,
          "remaining_full_failures": 3,
          "remaining_selector_failures": 2,
          "arithmetic_identity_verified": true,
          "scope": "Observed expenditure on the stated comparable subset; not whole-boundary or deployment cost."
        },
        "exclude_fitting_tasks": {
          "excluded_run_id": "cumulative_runs/paid/pathspec-util",
          "excluded_selector_arm": "projected",
          "excluded_capture_tokens": 39539,
          "excluded_full_suffix_tokens": 84202,
          "excluded_selector_suffix_tokens": 237629,
          "excluded_full_suffix_requests": 3,
          "excluded_selector_suffix_requests": 12,
          "excluded_full_logical_tokens": 123741,
          "excluded_selector_logical_tokens": 277168,
          "excluded_selector_delta_tokens": 153427,
          "baseline_comparable_n": 13,
          "remaining_comparable_n": 12,
          "baseline_selector_delta_tokens": 122682,
          "remaining_selector_delta_tokens": -30745,
          "baseline_full_failures": 2,
          "baseline_selector_failures": 3,
          "excluded_full_failure": false,
          "excluded_selector_failure": true,
          "remaining_full_failures": 2,
          "remaining_selector_failures": 2,
          "arithmetic_identity_verified": true,
          "scope": "Observed expenditure on the stated comparable subset; not whole-boundary or deployment cost."
        },
        "exclude_fitting_sources": {
          "excluded_run_id": "cumulative_runs/paid/pathspec-util",
          "excluded_selector_arm": "projected",
          "excluded_capture_tokens": 39539,
          "excluded_full_suffix_tokens": 84202,
          "excluded_selector_suffix_tokens": 237629,
          "excluded_full_suffix_requests": 3,
          "excluded_selector_suffix_requests": 12,
          "excluded_full_logical_tokens": 123741,
          "excluded_selector_logical_tokens": 277168,
          "excluded_selector_delta_tokens": 153427,
          "baseline_comparable_n": 13,
          "remaining_comparable_n": 12,
          "baseline_selector_delta_tokens": 122682,
          "remaining_selector_delta_tokens": -30745,
          "baseline_full_failures": 2,
          "baseline_selector_failures": 3,
          "excluded_full_failure": false,
          "excluded_selector_failure": true,
          "remaining_full_failures": 2,
          "remaining_selector_failures": 2,
          "arithmetic_identity_verified": true,
          "scope": "Observed expenditure on the stated comparable subset; not whole-boundary or deployment cost."
        }
      },
      "joint_success_membership": {
        "baseline_count": 11,
        "remaining_count": 11,
        "unchanged": true,
        "remaining_run_ids": [
          "s4b_paid_runs/click-parameters",
          "cumulative_runs/paid/boltons-indexedset",
          "cumulative_runs/paid/dotenv-stream",
          "cumulative_runs/paid/filelock-basics",
          "cumulative_runs/paid/filelock-contention",
          "cumulative_runs/paid/more-itertools-recipes",
          "cumulative_runs/paid/more-itertools-window",
          "cumulative_runs/paid/pathspec-match",
          "cumulative_runs/paid/sqlparse-grouping",
          "cumulative_runs/paid/tomlkit-datetimes",
          "cumulative_runs/paid/urllib3-headers"
        ]
      }
    },
    "strict": {
      "frames": {
        "all_remaining_boundaries": {
          "n": 26,
          "sources": 21,
          "selected_projected": 7,
          "full": {
            "success_count_bounds": [
              12,
              19
            ],
            "known_success": 12,
            "known_failure": 7,
            "unknown": 7
          },
          "projected": {
            "success_count_bounds": [
              11,
              14
            ],
            "known_success": 11,
            "known_failure": 12,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              13,
              17
            ],
            "known_success": 13,
            "known_failure": 9,
            "unknown": 4
          },
          "selector_delta": {
            "count_bounds": [
              -2,
              1
            ],
            "fraction_bounds": [
              -0.07692307692307693,
              0.038461538461538464
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -8,
              2
            ],
            "fraction_bounds": [
              -0.3076923076923077,
              0.07692307692307693
            ]
          },
          "selector_harm": {
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.11538461538461539
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                0,
                0
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "frostming-tomlkit": [
                0,
                0
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "mahmoud-boltons": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pallets-click": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pypa-packaging": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 21,
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.14285714285714285
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2529531,
            "unknown_rows": 7,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 3286758,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3353009,
            "unknown_rows": 4,
            "complete_frame_total": null
          }
        },
        "exclude_fitting_tasks": {
          "n": 22,
          "sources": 18,
          "selected_projected": 5,
          "full": {
            "success_count_bounds": [
              10,
              17
            ],
            "known_success": 10,
            "known_failure": 5,
            "unknown": 7
          },
          "projected": {
            "success_count_bounds": [
              8,
              11
            ],
            "known_success": 8,
            "known_failure": 11,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              10,
              14
            ],
            "known_success": 10,
            "known_failure": 8,
            "unknown": 4
          },
          "selector_delta": {
            "count_bounds": [
              -3,
              0
            ],
            "fraction_bounds": [
              -0.13636363636363635,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -9,
              1
            ],
            "fraction_bounds": [
              -0.4090909090909091,
              0.045454545454545456
            ]
          },
          "selector_harm": {
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.13636363636363635
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                0,
                0
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "frostming-tomlkit": [
                0,
                0
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 18,
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.16666666666666666
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2124828,
            "unknown_rows": 7,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 2901222,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3054748,
            "unknown_rows": 4,
            "complete_frame_total": null
          }
        },
        "exclude_fitting_sources": {
          "n": 21,
          "sources": 17,
          "selected_projected": 5,
          "full": {
            "success_count_bounds": [
              10,
              16
            ],
            "known_success": 10,
            "known_failure": 5,
            "unknown": 6
          },
          "projected": {
            "success_count_bounds": [
              8,
              11
            ],
            "known_success": 8,
            "known_failure": 10,
            "unknown": 3
          },
          "selected": {
            "success_count_bounds": [
              10,
              13
            ],
            "known_success": 10,
            "known_failure": 8,
            "unknown": 3
          },
          "selector_delta": {
            "count_bounds": [
              -3,
              0
            ],
            "fraction_bounds": [
              -0.14285714285714285,
              0.0
            ]
          },
          "projected_delta": {
            "count_bounds": [
              -8,
              1
            ],
            "fraction_bounds": [
              -0.38095238095238093,
              0.047619047619047616
            ]
          },
          "selector_harm": {
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.14285714285714285
            ]
          },
          "source_any_selected_harm": {
            "groups": {
              "andialbrecht-sqlparse": [
                0,
                0
              ],
              "astanin-python-tabulate": [
                0,
                1
              ],
              "benjaminp-six": [
                0,
                0
              ],
              "cpburnz-pathspec": [
                0,
                0
              ],
              "docutils-docutils": [
                0,
                1
              ],
              "hynek-attrs": [
                0,
                0
              ],
              "marshmallow-code-marshmallow": [
                0,
                0
              ],
              "more-itertools": [
                0,
                0
              ],
              "pyeclipse-cerberus": [
                0,
                0
              ],
              "pyparsing-pyparsing": [
                0,
                0
              ],
              "python-markdown": [
                0,
                1
              ],
              "sqlalchemy-sqlalchemy": [
                0,
                0
              ],
              "suor-funcy": [
                0,
                0
              ],
              "textualize-rich": [
                0,
                0
              ],
              "theskumar-python-dotenv": [
                0,
                0
              ],
              "tox-dev-filelock": [
                0,
                0
              ],
              "urllib3-urllib3": [
                0,
                0
              ]
            },
            "n": 17,
            "count_bounds": [
              0,
              3
            ],
            "fraction_bounds": [
              0.0,
              0.17647058823529413
            ]
          },
          "full_observed_expenditure": {
            "known_subtotal": 2124828,
            "unknown_rows": 6,
            "complete_frame_total": null
          },
          "projected_observed_expenditure": {
            "known_subtotal": 2652362,
            "unknown_rows": 3,
            "complete_frame_total": null
          },
          "selected_observed_expenditure": {
            "known_subtotal": 3054748,
            "unknown_rows": 3,
            "complete_frame_total": null
          }
        }
      },
      "comparable_costs": {
        "all_remaining_boundaries": {
          "boundary_n": 26,
          "n": 16,
          "sources": 14,
          "excluded_for_unknown_endpoint": 10,
          "run_ids": [
            "s4b_paid_runs/click-parameters",
            "s4b_paid_runs/packaging-compatibility",
            "cumulative_runs/paid/boltons-indexedset",
            "cumulative_runs/paid/cerberus-errors",
            "cumulative_runs/paid/docutils-nodes",
            "cumulative_runs/paid/dotenv-stream",
            "cumulative_runs/paid/filelock-basics",
            "cumulative_runs/paid/filelock-contention",
            "cumulative_runs/paid/funcy-colls",
            "cumulative_runs/paid/more-itertools-recipes",
            "cumulative_runs/paid/more-itertools-window",
            "cumulative_runs/paid/pathspec-match",
            "cumulative_runs/paid/six-moves",
            "cumulative_runs/paid/sqlparse-grouping",
            "cumulative_runs/paid/tomlkit-datetimes",
            "cumulative_runs/paid/urllib3-headers"
          ],
          "cost_scope": "Observed expenditure on boundaries with both bounded outcomes known; not cost to correct completion or whole-frame cost.",
          "full": {
            "failures": 4,
            "logical_tokens": 1700159,
            "input_tokens": 1670798,
            "cached_input_tokens": 1318784,
            "output_tokens": 29361,
            "observed_tokens": 1700159,
            "requests": 109,
            "uncached_input_tokens": 352014,
            "suffix_requests": 50,
            "capture_requests": 59,
            "suffix_tokens": 1229306,
            "capture_tokens": 470853,
            "mean_of_task_ratios_to_full": 1.0,
            "source_equal_mean_of_task_ratios_to_full": 1.0,
            "ratio_of_sums_to_full": 1.0,
            "logical_delta_tokens_to_full": 0,
            "logical_delta_percent_to_full": 0.0
          },
          "projected": {
            "failures": 5,
            "logical_tokens": 1473977,
            "input_tokens": 1433425,
            "cached_input_tokens": 928896,
            "output_tokens": 40552,
            "observed_tokens": 1473977,
            "requests": 141,
            "uncached_input_tokens": 504529,
            "suffix_requests": 82,
            "capture_requests": 59,
            "suffix_tokens": 1003124,
            "capture_tokens": 470853,
            "mean_of_task_ratios_to_full": 1.1473976500619372,
            "source_equal_mean_of_task_ratios_to_full": 1.178605806212669,
            "ratio_of_sums_to_full": 0.8669642074653018,
            "logical_delta_tokens_to_full": -226182,
            "logical_delta_percent_to_full": -13.303579253469822
          },
          "selector": {
            "failures": 3,
            "logical_tokens": 1562972,
            "input_tokens": 1533902,
            "cached_input_tokens": 1140224,
            "output_tokens": 29070,
            "observed_tokens": 1562972,
            "requests": 110,
            "uncached_input_tokens": 393678,
            "suffix_requests": 51,
            "capture_requests": 59,
            "suffix_tokens": 1092119,
            "capture_tokens": 470853,
            "mean_of_task_ratios_to_full": 0.9531663316369725,
            "source_equal_mean_of_task_ratios_to_full": 0.9514245392854185,
            "ratio_of_sums_to_full": 0.9193093116584978,
            "logical_delta_tokens_to_full": -137187,
            "logical_delta_percent_to_full": -8.069068834150217
          },
          "selector_ratio_of_sums": 0.9193093116584978
        },
        "exclude_fitting_tasks": {
          "boundary_n": 22,
          "n": 12,
          "sources": 10,
          "excluded_for_unknown_endpoint": 10,
          "run_ids": [
            "cumulative_runs/paid/cerberus-errors",
            "cumulative_runs/paid/docutils-nodes",
            "cumulative_runs/paid/dotenv-stream",
            "cumulative_runs/paid/filelock-basics",
            "cumulative_runs/paid/filelock-contention",
            "cumulative_runs/paid/funcy-colls",
            "cumulative_runs/paid/more-itertools-recipes",
            "cumulative_runs/paid/more-itertools-window",
            "cumulative_runs/paid/pathspec-match",
            "cumulative_runs/paid/six-moves",
            "cumulative_runs/paid/sqlparse-grouping",
            "cumulative_runs/paid/urllib3-headers"
          ],
          "cost_scope": "Observed expenditure on boundaries with both bounded outcomes known; not cost to correct completion or whole-frame cost.",
          "full": {
            "failures": 2,
            "logical_tokens": 1295456,
            "input_tokens": 1273122,
            "cached_input_tokens": 1003264,
            "output_tokens": 22334,
            "observed_tokens": 1295456,
            "requests": 81,
            "uncached_input_tokens": 269858,
            "suffix_requests": 38,
            "capture_requests": 43,
            "suffix_tokens": 962566,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 1.0,
            "source_equal_mean_of_task_ratios_to_full": 1.0,
            "ratio_of_sums_to_full": 1.0,
            "logical_delta_tokens_to_full": 0,
            "logical_delta_percent_to_full": 0.0
          },
          "projected": {
            "failures": 4,
            "logical_tokens": 1088441,
            "input_tokens": 1055873,
            "cached_input_tokens": 686720,
            "output_tokens": 32568,
            "observed_tokens": 1088441,
            "requests": 105,
            "uncached_input_tokens": 369153,
            "suffix_requests": 62,
            "capture_requests": 43,
            "suffix_tokens": 755551,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 1.1498329752051255,
            "source_equal_mean_of_task_ratios_to_full": 1.1940114588447877,
            "ratio_of_sums_to_full": 0.8401991267939629,
            "logical_delta_tokens_to_full": -207015,
            "logical_delta_percent_to_full": -15.980087320603708
          },
          "selector": {
            "failures": 2,
            "logical_tokens": 1264711,
            "input_tokens": 1241851,
            "cached_input_tokens": 957440,
            "output_tokens": 22860,
            "observed_tokens": 1264711,
            "requests": 83,
            "uncached_input_tokens": 284411,
            "suffix_requests": 40,
            "capture_requests": 43,
            "suffix_tokens": 931821,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 0.9884529593659502,
            "source_equal_mean_of_task_ratios_to_full": 0.9930717756195702,
            "ratio_of_sums_to_full": 0.976267044191389,
            "logical_delta_tokens_to_full": -30745,
            "logical_delta_percent_to_full": -2.373295580861101
          },
          "selector_ratio_of_sums": 0.976267044191389
        },
        "exclude_fitting_sources": {
          "boundary_n": 21,
          "n": 12,
          "sources": 10,
          "excluded_for_unknown_endpoint": 9,
          "run_ids": [
            "cumulative_runs/paid/cerberus-errors",
            "cumulative_runs/paid/docutils-nodes",
            "cumulative_runs/paid/dotenv-stream",
            "cumulative_runs/paid/filelock-basics",
            "cumulative_runs/paid/filelock-contention",
            "cumulative_runs/paid/funcy-colls",
            "cumulative_runs/paid/more-itertools-recipes",
            "cumulative_runs/paid/more-itertools-window",
            "cumulative_runs/paid/pathspec-match",
            "cumulative_runs/paid/six-moves",
            "cumulative_runs/paid/sqlparse-grouping",
            "cumulative_runs/paid/urllib3-headers"
          ],
          "cost_scope": "Observed expenditure on boundaries with both bounded outcomes known; not cost to correct completion or whole-frame cost.",
          "full": {
            "failures": 2,
            "logical_tokens": 1295456,
            "input_tokens": 1273122,
            "cached_input_tokens": 1003264,
            "output_tokens": 22334,
            "observed_tokens": 1295456,
            "requests": 81,
            "uncached_input_tokens": 269858,
            "suffix_requests": 38,
            "capture_requests": 43,
            "suffix_tokens": 962566,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 1.0,
            "source_equal_mean_of_task_ratios_to_full": 1.0,
            "ratio_of_sums_to_full": 1.0,
            "logical_delta_tokens_to_full": 0,
            "logical_delta_percent_to_full": 0.0
          },
          "projected": {
            "failures": 4,
            "logical_tokens": 1088441,
            "input_tokens": 1055873,
            "cached_input_tokens": 686720,
            "output_tokens": 32568,
            "observed_tokens": 1088441,
            "requests": 105,
            "uncached_input_tokens": 369153,
            "suffix_requests": 62,
            "capture_requests": 43,
            "suffix_tokens": 755551,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 1.1498329752051255,
            "source_equal_mean_of_task_ratios_to_full": 1.1940114588447877,
            "ratio_of_sums_to_full": 0.8401991267939629,
            "logical_delta_tokens_to_full": -207015,
            "logical_delta_percent_to_full": -15.980087320603708
          },
          "selector": {
            "failures": 2,
            "logical_tokens": 1264711,
            "input_tokens": 1241851,
            "cached_input_tokens": 957440,
            "output_tokens": 22860,
            "observed_tokens": 1264711,
            "requests": 83,
            "uncached_input_tokens": 284411,
            "suffix_requests": 40,
            "capture_requests": 43,
            "suffix_tokens": 931821,
            "capture_tokens": 332890,
            "mean_of_task_ratios_to_full": 0.9884529593659502,
            "source_equal_mean_of_task_ratios_to_full": 0.9930717756195702,
            "ratio_of_sums_to_full": 0.976267044191389,
            "logical_delta_tokens_to_full": -30745,
            "logical_delta_percent_to_full": -2.373295580861101
          },
          "selector_ratio_of_sums": 0.976267044191389
        }
      },
      "cost_attribution": {
        "all_remaining_boundaries": {
          "excluded_run_id": "cumulative_runs/paid/pathspec-util",
          "excluded_selector_arm": "projected",
          "excluded_capture_tokens": 39539,
          "excluded_full_suffix_tokens": 84202,
          "excluded_selector_suffix_tokens": 237629,
          "excluded_full_suffix_requests": 3,
          "excluded_selector_suffix_requests": 12,
          "excluded_full_logical_tokens": 123741,
          "excluded_selector_logical_tokens": 277168,
          "excluded_selector_delta_tokens": 153427,
          "baseline_comparable_n": 17,
          "remaining_comparable_n": 16,
          "baseline_selector_delta_tokens": 16240,
          "remaining_selector_delta_tokens": -137187,
          "baseline_full_failures": 4,
          "baseline_selector_failures": 4,
          "excluded_full_failure": false,
          "excluded_selector_failure": true,
          "remaining_full_failures": 4,
          "remaining_selector_failures": 3,
          "arithmetic_identity_verified": true,
          "scope": "Observed expenditure on the stated comparable subset; not whole-boundary or deployment cost."
        },
        "exclude_fitting_tasks": {
          "excluded_run_id": "cumulative_runs/paid/pathspec-util",
          "excluded_selector_arm": "projected",
          "excluded_capture_tokens": 39539,
          "excluded_full_suffix_tokens": 84202,
          "excluded_selector_suffix_tokens": 237629,
          "excluded_full_suffix_requests": 3,
          "excluded_selector_suffix_requests": 12,
          "excluded_full_logical_tokens": 123741,
          "excluded_selector_logical_tokens": 277168,
          "excluded_selector_delta_tokens": 153427,
          "baseline_comparable_n": 13,
          "remaining_comparable_n": 12,
          "baseline_selector_delta_tokens": 122682,
          "remaining_selector_delta_tokens": -30745,
          "baseline_full_failures": 2,
          "baseline_selector_failures": 3,
          "excluded_full_failure": false,
          "excluded_selector_failure": true,
          "remaining_full_failures": 2,
          "remaining_selector_failures": 2,
          "arithmetic_identity_verified": true,
          "scope": "Observed expenditure on the stated comparable subset; not whole-boundary or deployment cost."
        },
        "exclude_fitting_sources": {
          "excluded_run_id": "cumulative_runs/paid/pathspec-util",
          "excluded_selector_arm": "projected",
          "excluded_capture_tokens": 39539,
          "excluded_full_suffix_tokens": 84202,
          "excluded_selector_suffix_tokens": 237629,
          "excluded_full_suffix_requests": 3,
          "excluded_selector_suffix_requests": 12,
          "excluded_full_logical_tokens": 123741,
          "excluded_selector_logical_tokens": 277168,
          "excluded_selector_delta_tokens": 153427,
          "baseline_comparable_n": 13,
          "remaining_comparable_n": 12,
          "baseline_selector_delta_tokens": 122682,
          "remaining_selector_delta_tokens": -30745,
          "baseline_full_failures": 2,
          "baseline_selector_failures": 3,
          "excluded_full_failure": false,
          "excluded_selector_failure": true,
          "remaining_full_failures": 2,
          "remaining_selector_failures": 2,
          "arithmetic_identity_verified": true,
          "scope": "Observed expenditure on the stated comparable subset; not whole-boundary or deployment cost."
        }
      },
      "joint_success_membership": {
        "baseline_count": 10,
        "remaining_count": 10,
        "unchanged": true,
        "remaining_run_ids": [
          "cumulative_runs/paid/boltons-indexedset",
          "cumulative_runs/paid/dotenv-stream",
          "cumulative_runs/paid/filelock-basics",
          "cumulative_runs/paid/filelock-contention",
          "cumulative_runs/paid/more-itertools-recipes",
          "cumulative_runs/paid/more-itertools-window",
          "cumulative_runs/paid/pathspec-match",
          "cumulative_runs/paid/sqlparse-grouping",
          "cumulative_runs/paid/tomlkit-datetimes",
          "cumulative_runs/paid/urllib3-headers"
        ]
      }
    }
  }
}


==> anc/offline_reanalysis/sensitivity.py <==
#!/usr/bin/env python3
"""Versioned task-exclusion sensitivity on retained aggregate outcomes only.

No rescoring, new continuations, refitting on nondevelopment outcomes, or inferred
platform context. Baseline inputs, scientific code and outputs must retain hashes.
"""
from __future__ import annotations
import argparse
from collections import defaultdict
import hashlib
import json
from pathlib import Path
import statistics

import recompute as base

ROOT = Path(__file__).resolve().parent
EXCLUDED_TASK = 'pathspec-util'
FRAME_NAMES = ('all_remaining_boundaries', 'exclude_fitting_tasks', 'exclude_fitting_sources')


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def retained_hashes():
    identity = base.load_json(ROOT / 'baseline_identity.json')
    actual = {name: sha(ROOT / name) for name in identity['retained_file_sha256']}
    base.require(actual == identity['retained_file_sha256'], 'baseline identity differs')
    return actual


def comparable_costs(frame, rule, scoring):
    """Same jointly known endpoint subset for every policy; cap expenditure retained."""
    known = [r for r in frame if all(base.outcome(r,a,scoring) is not None for a in ('full','projected'))]
    result = {'boundary_n':len(frame), 'n':len(known),
              'sources':len({r['source_group'] for r in known}),
              'excluded_for_unknown_endpoint':len(frame)-len(known),
              'run_ids':[r['run_id'] for r in known],
              'cost_scope':'Observed expenditure on boundaries with both bounded outcomes known; not cost to correct completion or whole-frame cost.'}
    for method in ('full','projected','selector'):
        arms = [base.action(rule,r['features']) if method=='selector' else method for r in known]
        entries = [base.categories(r,a) for r,a in zip(known,arms)]
        values = [base.logical_cost(r,a) / base.logical_cost(r,'full') for r,a in zip(known,arms)]
        sums = {k:sum(e[k] for e in entries) for k in entries[0]} if entries else {}
        grouped = defaultdict(list)
        for r,v in zip(known,values):grouped[r['source_group']].append(v)
        result[method] = {'failures':sum(base.outcome(r,a,scoring) is False for r,a in zip(known,arms)),
                          'logical_tokens':sums.get('observed_tokens',0), **sums,
                          'mean_of_task_ratios_to_full':statistics.mean(values) if values else None,
                          'source_equal_mean_of_task_ratios_to_full':statistics.mean(
                              statistics.mean(v) for v in grouped.values()) if grouped else None}
    for method in ('full','projected','selector'):
        f = result['full']['logical_tokens']
        result[method]['ratio_of_sums_to_full'] = result[method]['logical_tokens']/f if f else None
        result[method]['logical_delta_tokens_to_full'] = result[method]['logical_tokens']-f
        result[method]['logical_delta_percent_to_full'] = 100*(result[method]['logical_tokens']/f-1) if f else None
    result['selector_ratio_of_sums'] = result['selector']['ratio_of_sums_to_full']
    return result


def fitting_filter_and_ties(trace):
    rows = trace['trace']
    winner = next(r for r in rows if r['index']==trace['winner_index'])
    eligible = [r for r in rows if not r['rejected_for_observed_harm']]
    ties = [r for r in eligible if r['source_equal_mean_of_task_ratios']==winner['source_equal_mean_of_task_ratios']]
    return {'candidate_count':len(rows),
            'rejected_for_observed_harm_count':sum(r['rejected_for_observed_harm'] for r in rows),
            'admissible_candidate_count':len(eligible),
            'winner_index':winner['index'], 'winner_rule':winner['rule'],
            'winner_objective':winner['source_equal_mean_of_task_ratios'],
            'exact_winner_objective_tie_indices':[r['index'] for r in ties],
            'exact_ties':[{'index':r['index'],'rule':r['rule'],
                           'objective':r['source_equal_mean_of_task_ratios'],
                           'development_actions':[x['action'] for x in r['rows']]} for r in ties],
            'tie_definition':'Exact equality of historical floating-point objectives, not tolerance-based equality.',
            'tie_break':'Earliest enumerated admissible candidate.',
            'trace_kind':trace['trace_kind'], 'freeze_time_authenticated':False}


def cost_attribution(original_frame, remaining_frame, excluded, rule, scoring):
    """Decompose comparable-frame expenditure, using the retained selected arm."""
    before = comparable_costs(original_frame,rule,scoring)
    after = comparable_costs(remaining_frame,rule,scoring)
    base.require(excluded['run_id'] in before['run_ids'], 'excluded row is not comparable')
    base.require(before['n']==after['n']+1, 'cost decomposition changes more than one comparable row')
    selected = base.action(rule,excluded['features'])
    full_cost, selected_cost = base.logical_cost(excluded,'full'),base.logical_cost(excluded,selected)
    base.require(full_cost is not None and selected_cost is not None,'excluded cost is unobserved')
    baseline_delta = before['selector']['logical_delta_tokens_to_full']
    remaining_delta = after['selector']['logical_delta_tokens_to_full']
    removed_delta = selected_cost-full_cost
    base.require(baseline_delta-removed_delta==remaining_delta,'cost attribution identity fails')
    return {'excluded_run_id':excluded['run_id'], 'excluded_selector_arm':selected,
            'excluded_capture_tokens':base.phase(excluded,'capture')['observed_tokens'],
            'excluded_full_suffix_tokens':base.phase(excluded,'full')['observed_tokens'],
            'excluded_selector_suffix_tokens':base.phase(excluded,selected)['observed_tokens'],
            'excluded_full_suffix_requests':base.phase(excluded,'full')['requests'],
            'excluded_selector_suffix_requests':base.phase(excluded,selected)['requests'],
            'excluded_full_logical_tokens':full_cost,'excluded_selector_logical_tokens':selected_cost,
            'excluded_selector_delta_tokens':removed_delta,
            'baseline_comparable_n':before['n'],'remaining_comparable_n':after['n'],
            'baseline_selector_delta_tokens':baseline_delta,'remaining_selector_delta_tokens':remaining_delta,
            'baseline_full_failures':before['full']['failures'],
            'baseline_selector_failures':before['selector']['failures'],
            'excluded_full_failure':base.outcome(excluded,'full',scoring) is False,
            'excluded_selector_failure':base.outcome(excluded,selected,scoring) is False,
            'remaining_full_failures':after['full']['failures'],
            'remaining_selector_failures':after['selector']['failures'],
            'arithmetic_identity_verified':True,
            'scope':'Observed expenditure on the stated comparable subset; not whole-boundary or deployment cost.'}


def compute():
    before = retained_hashes()
    baseline, trace, baseline_rows, _, _ = base.compute(ROOT / 'data')
    census = base.load_json(ROOT / 'data/census.json')
    _, boundary = base.validate_census(census)
    original_training = base.load_json(ROOT / 'data/training_artifacts.json')
    mapping = baseline['development_mapping']
    removed = [r for r in boundary if r['task_id']==EXCLUDED_TASK]
    base.require(len(removed)==1, 'task exclusion does not identify exactly one paired boundary')
    remaining = [r for r in boundary if r['task_id']!=EXCLUDED_TASK]
    fitting_tasks, fitting_sources = set(baseline['fitting_tasks']),set(baseline['fitting_sources'])
    frames = {'all_remaining_boundaries':remaining,
              'exclude_fitting_tasks':[r for r in remaining if r['task_id'] not in fitting_tasks],
              'exclude_fitting_sources':[r for r in remaining if r['source_group'] not in fitting_sources]}
    original_frames = {'all_remaining_boundaries':boundary,
                       'exclude_fitting_tasks':[r for r in boundary if r['task_id'] not in fitting_tasks],
                       'exclude_fitting_sources':[r for r in boundary if r['source_group'] not in fitting_sources]}
    rule = original_training['RULE.json']['rule']
    result = {'schema':'reverpi.task_exclusion_sensitivity.v1', 'output_version':'sensitivity_v1',
              'excluded_task_id':EXCLUDED_TASK, 'excluded_run_ids':[r['run_id'] for r in removed],
              'exclusion_scope':'Paired intervention boundaries only; the complete baseline census and scores remain retained.',
              'interpretation':'Post hoc task-exclusion sensitivity within a fixed recorded coupling. No rescoring or claim about the platform visible to the historical actor.',
              'baseline_boundary_n':len(boundary), 'remaining_boundary_n':len(remaining),
              'frozen_rule':original_training['RULE.json'],
              'fitting_tasks':sorted(fitting_tasks),'fitting_sources':sorted(fitting_sources),
              'fitting_filter_and_ties':fitting_filter_and_ties(trace),
              'excluded_record':{}, 'scoring':{}}
    all_rows = []
    for scoring in base.SCORERS:
        rows = base.boundary_rows(remaining,rule,mapping,original_training['DEVELOPMENT_RECORDS.json'],scoring)
        all_rows.extend(rows)
        result['excluded_record'][scoring] = next(r for r in baseline_rows if
                                                  r['run_id']==removed[0]['run_id'] and r['scoring']==scoring)
        baseline_j = [r['run_id'] for r in boundary if all(base.outcome(r,a,scoring) is True for a in ('full','projected'))]
        remaining_j = [r['run_id'] for r in remaining if all(base.outcome(r,a,scoring) is True for a in ('full','projected'))]
        result['scoring'][scoring] = {
            'frames':{'all_remaining_boundaries':base.summarize_bounds(rows),
                      'exclude_fitting_tasks':base.summarize_bounds([r for r in rows if not r['fitting_task']]),
                      'exclude_fitting_sources':base.summarize_bounds([r for r in rows if not r['fitting_source']])},
            'comparable_costs':{label:comparable_costs(frame,rule,scoring) for label,frame in frames.items()},
            'cost_attribution':{label:cost_attribution(original_frames[label],frames[label],removed[0],rule,scoring)
                                for label in FRAME_NAMES},
            'joint_success_membership':{'baseline_count':len(baseline_j),'remaining_count':len(remaining_j),
                                        'unchanged':baseline_j==remaining_j, 'remaining_run_ids':remaining_j}}
    base.require(retained_hashes()==before,'baseline changed during sensitivity calculation')
    return result, all_rows


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out-dir',type=Path,required=True,help='fresh directory for sensitivity_v1 outputs')
    args = parser.parse_args()
    out = args.out_dir.resolve()
    base.require(not out.exists(),'output directory must be fresh')
    for p in (ROOT/'data', ROOT/'results/computed'):
        base.require(not out.is_relative_to(p.resolve()),'sensitivity output must be separate from retained inputs/results')
    before = retained_hashes()
    result, rows = compute()
    after = retained_hashes()
    base.require(before==after,'retained baseline files changed')
    out.mkdir(parents=True)
    base.write_json(out/'summary.json',result)
    base.write_json(out/'boundary_rows.json',rows)
    base.write_csv(out/'boundary_rows.csv',rows)
    base.write_json(out/'baseline_hash_verification.json',{'before':before,'after':after,'unchanged':True})
    print(json.dumps({'output_version':result['output_version'],
                      'removed_run_ids':result['excluded_run_ids'],
                      'frames':{scoring:{name:{'n':f['n'],'selector_count_bounds':f['selector_delta']['count_bounds'],
                                               'projected_count_bounds':f['projected_delta']['count_bounds']}
                                         for name,f in d['frames'].items()}for scoring,d in result['scoring'].items()},
                      'fitting_filter_and_ties':result['fitting_filter_and_ties']},indent=2))


if __name__=='__main__':main()


==> anc/offline_reanalysis/tests/test_determinism.py <==
"""Input hash-log bytes must not depend on directory creation/enumeration order."""
import itertools
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest

ROOT = Path(__file__).resolve().parents[1]


class DeterminismTests(unittest.TestCase):
    def run_cli(self, data, out, reverse=None):
        if reverse is None:
            cmd=[sys.executable,'-B',str(ROOT/'recompute.py'),'--data-dir',str(data),'--out-dir',str(out)]
        else:
            # Force opposing enumeration orders independently of filesystem behavior.
            launcher='''
import runpy, sys
from pathlib import Path
from unittest.mock import patch
script, data, out, reverse = sys.argv[1:]
original = Path.iterdir
target = Path(data).resolve()
def ordered(path):
    values = list(original(path))
    if path.resolve() == target:
        values.sort(key=lambda p:p.name, reverse=reverse=='1')
    return iter(values)
sys.argv = [script, '--data-dir', data, '--out-dir', out]
with patch.object(Path, 'iterdir', ordered):
    runpy.run_path(script, run_name='__main__')
'''
            cmd=[sys.executable,'-B','-c',launcher,str(ROOT/'recompute.py'),str(data),str(out),'1' if reverse else '0']
        result=subprocess.run(cmd,capture_output=True,text=True)
        self.assertEqual(result.returncode,0,result.stderr)
        return {p.name:p.read_bytes() for p in out.iterdir()}

    def test_all_input_creation_orders_produce_same_eight_output_bytes(self):
        inputs=sorted((ROOT/'data').iterdir(),key=lambda p:p.name)
        self.assertEqual(len(inputs),3)
        reference=None
        with tempfile.TemporaryDirectory() as tmp:
            for i,order in enumerate(itertools.permutations(inputs)):
                data=Path(tmp)/('data'+str(i));data.mkdir()
                for p in order:(data/p.name).write_bytes(p.read_bytes())
                outputs=self.run_cli(data,Path(tmp)/('out'+str(i)))
                self.assertEqual(len(outputs),8)
                if reference is None:reference=outputs
                self.assertEqual(outputs,reference,'input creation order changed output bytes')
        self.assertEqual(reference,{p.name:p.read_bytes() for p in (ROOT/'results/computed').iterdir()})

    def test_forced_opposing_directory_enumerations_produce_same_bytes(self):
        with tempfile.TemporaryDirectory() as tmp:
            first=self.run_cli(ROOT/'data',Path(tmp)/'forward',False)
            second=self.run_cli(ROOT/'data',Path(tmp)/'reverse',True)
            self.assertEqual(first,second,'directory enumeration order changed output bytes')


if __name__=='__main__':
    unittest.main()


==> anc/offline_reanalysis/tests/test_recompute.py <==
"""Independent finite binary completion oracle and input-integrity regressions."""
import ast
import copy
import csv
from fractions import Fraction
import hashlib
import itertools
import json
from pathlib import Path
import statistics
import subprocess
import sys
import tempfile
import unittest

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
import recompute as m


def direct_value(run, arm, scoring):
    # Read the raw artifact independently of the production outcome routine.
    pp = {p['phase']: p for p in run['phases']}
    if arm not in pp:
        return None
    p = pp[arm]
    if p['state'] == 'completed':
        return int(p[{'legacy': 'legacy_extracted_descriptive',
                      'strict': 'strict_v2_descriptive'}[scoring]]['correct'])
    if p['reason'] == 'suffix_cap' and p['requests'] == run['max_suffix_requests']:
        return 0
    return None


class RecomputeTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.census = m.load_json(ROOT / 'data/census.json')
        cls.training = m.load_json(ROOT / 'data/training_artifacts.json')
        cls.summary, cls.trace, cls.rows, cls.jrows, _ = m.compute()
        cls.boundary = [r for r in cls.census['runs']
                        if r['bucket'] in {'s4b_paid_runs', 'cumulative_runs/paid'} and r['boundary_present']]

    def test_actual_census(self):
        c = self.summary['census']
        self.assertEqual((c['runs'], c['paired_or_capture_runs'], c['eligible_runs'], c['complete_pairs'],
                          c['known_both_outcome_boundaries'], c['unresolved_boundary_coordinates'],
                          c['deployed_runs'], c['single_arm_boundaries']), (86, 76, 27, 15, 17, 10, 10, 6))
        self.assertEqual(c['requests'], 641)
        self.assertEqual(c['reported_tokens'], 8202832)
        self.assertEqual(set(c['paired_sources_task_counts'].values()), {2})

    def test_sealed_boundary_beats_serialized_feature(self):
        c = copy.deepcopy(self.census)
        r = next(r for r in c['runs'] if not r['boundary_present'])
        r['features'] = {'history_bytes': 1000000}
        self.assertEqual(len(m.validate_census(c)[1]), len(self.boundary))

    def test_duplicate_run_rejected(self):
        c = copy.deepcopy(self.census); c['runs'][1]['run_id'] = c['runs'][0]['run_id']
        with self.assertRaisesRegex(ValueError, 'duplicate run'):
            m.validate_census(c)

    def test_duplicate_phase_rejected(self):
        c = copy.deepcopy(self.census); c['runs'][0]['phases'].append(c['runs'][0]['phases'][0])
        with self.assertRaisesRegex(ValueError, 'duplicate phase'):
            m.validate_census(c)

    def test_mislabeled_completion_rejected(self):
        c = copy.deepcopy(self.census)
        r = next(r for r in c['runs'] if r['pair_complete']); r['pair_complete'] = False
        with self.assertRaisesRegex(ValueError, 'completion flag'):
            m.validate_census(c)

    def test_request_usage_crosscheck(self):
        c = copy.deepcopy(self.census)
        c['requests'][0]['input_tokens'] += 1
        with self.assertRaisesRegex(ValueError, 'usage mismatch'):
            m.validate_census(c)

    def test_duplicate_request_rejected(self):
        c = copy.deepcopy(self.census)
        c['requests'][1].update(c['requests'][0])
        with self.assertRaises(ValueError):
            m.validate_census(c)

    def test_missing_coordinate_remains_unknown(self):
        run = next(r for r in self.boundary if r['task_id'] == 'docutils-tree')
        self.assertIsNone(m.outcome(run, 'full'))
        self.assertIsNone(m.logical_cost(run, 'full'))
        self.assertIs(m.outcome(run, 'projected'), False)
        self.assertGreater(m.logical_cost(run, 'projected'), 0)

    def test_cap_before_endpoint_is_not_failure(self):
        run = copy.deepcopy(next(r for r in self.boundary if r['task_id'] == 'docutils-tree'))
        m.phase(run, 'projected')['requests'] -= 1
        with self.assertRaisesRegex(ValueError, 'not exhausted'):
            m.outcome(run, 'projected')

    def test_other_stop_is_unknown(self):
        run = copy.deepcopy(self.boundary[0])
        p = m.phase(run, 'full'); p['state'] = 'stopped'; p['reason'] = 'external_abort'
        self.assertIsNone(m.outcome(run, 'full'))

    def test_full_selection_shares_unknown_reference(self):
        self.assertEqual(m.contrast_bounds(None, False, 'full'), (0, 0))
        self.assertEqual(m.contrast_bounds(None, None, 'full'), (0, 0))
        self.assertEqual(m.harm_bounds(None, False, 'full'), (0, 0))

    def test_all_single_row_outcome_combinations(self):
        for full, projected, chosen in itertools.product((False, True, None), (False, True, None), ('full', 'projected')):
            ff = [0, 1] if full is None else [int(full)]
            pp = [0, 1] if projected is None else [int(projected)]
            diffs, harms = [], []
            for f, p in itertools.product(ff, pp):
                s = f if chosen == 'full' else p
                diffs.append(s - f); harms.append(int(chosen == 'projected') * f * (1-p))
            self.assertEqual(m.contrast_bounds(full, projected, chosen), (min(diffs), max(diffs)))
            self.assertEqual(m.harm_bounds(full, projected, chosen), (min(harms), max(harms)))

    def test_full_frame_exhaustive_1024_assignments_both_scoring_contracts(self):
        # Enumerate all raw unresolved coordinates and calculate selected-minus-full
        # directly. This tests dependency, sharpness, all three frames and J membership.
        for scoring in ('legacy', 'strict'):
            template = {(r['run_id'], a): direct_value(r, a, scoring)
                        for r in self.boundary for a in ('full', 'projected')}
            unknown = [key for key, value in template.items() if value is None]
            self.assertEqual(len(unknown), 10)
            groups = {'all_boundaries': self.boundary,
                      'exclude_fitting_tasks': [r for r in self.boundary if r['task_id'] not in self.summary['fitting_tasks']],
                      'exclude_fitting_sources': [r for r in self.boundary if r['source_group'] not in self.summary['fitting_sources']]}
            values = {k: {'selector': [], 'projected': [], 'harm': [], 'source_harm': []} for k in groups}
            jsets = set()
            for bits in itertools.product((0, 1), repeat=len(unknown)):
                filled = {**template, **dict(zip(unknown, bits))}
                jsets.add(tuple(sorted(r['run_id'] for r in self.boundary
                                      if filled[(r['run_id'], 'full')] and filled[(r['run_id'], 'projected')])))
                for label, rr in groups.items():
                    sd = pd = harm = 0; harmful_sources = set()
                    for r in rr:
                        f, p = (filled[(r['run_id'], a)] for a in ('full', 'projected'))
                        # Rule from raw packaged artifact; do not call production action.
                        project = r['features']['history_bytes'] >= self.training['RULE.json']['rule']['threshold']
                        sd += (p if project else f) - f; pd += p - f
                        h = int(project) * f * (1-p); harm += h
                        if h: harmful_sources.add(r['source_group'])
                    values[label]['selector'].append(sd); values[label]['projected'].append(pd)
                    values[label]['harm'].append(harm); values[label]['source_harm'].append(len(harmful_sources))
            self.assertEqual(len(jsets), 1)
            self.assertEqual(len(next(iter(jsets))), self.summary['scoring'][scoring]['joint_success']['summaries']['all']['n'])
            for label, vv in values.items():
                summary = self.summary['scoring'][scoring]['bounds'][label]
                for name, field in [('selector', 'selector_delta'), ('projected', 'projected_delta'), ('harm', 'selector_harm')]:
                    self.assertEqual(summary[field]['count_bounds'], [min(vv[name]), max(vv[name])])
                self.assertEqual(summary['source_any_selected_harm']['count_bounds'],
                                 [min(vv['source_harm']), max(vv['source_harm'])])

    def test_verified_selector_numbers(self):
        for scoring in ('legacy', 'strict'):
            b = self.summary['scoring'][scoring]['bounds']
            for label, n, expected in [('all_boundaries',27,[-3,0]),
                                       ('exclude_fitting_tasks',23,[-4,-1]),
                                       ('exclude_fitting_sources',22,[-4,-1])]:
                self.assertEqual(b[label]['n'], n)
                self.assertEqual(b[label]['selector_delta']['count_bounds'], expected)

    def test_training_tasks_sources_and_split_are_distinct(self):
        legacy = [r for r in self.rows if r['scoring'] == 'legacy']
        self.assertEqual(sum(r['fitting_task'] for r in legacy), 4)
        self.assertEqual(sum(r['fitting_source'] for r in legacy), 5)
        r = next(r for r in legacy if r['task_id'] == 'tomlkit-roundtrip')
        self.assertFalse(r['fitting_task']); self.assertTrue(r['fitting_source'])
        self.assertEqual(r['training_split'], 'not_established_in_census')
        self.assertEqual(len(self.summary['development_mapping']), 4)

    def test_no_complete_frame_cost_imputation(self):
        b = self.summary['scoring']['legacy']['bounds']['all_boundaries']
        self.assertIsNone(b['selected_observed_expenditure']['complete_frame_total'])
        self.assertEqual(b['selected_observed_expenditure']['unknown_rows'], 4)
        self.assertIsNone(b['full_observed_expenditure']['complete_frame_total'])

    def test_exact_grid_order_and_winner_identity(self):
        tr = self.trace
        self.assertEqual(tr['candidate_count'], 36)
        self.assertEqual(list(tr['distinct_development_values'].values()), [4,4,2,3,4])
        self.assertEqual(tr['trace'][0]['rule'], {'kind':'constant','project':False})
        self.assertEqual(tr['trace'][1]['rule'], {'kind':'constant','project':True})
        self.assertEqual(tr['winner_index'], 14)
        self.assertEqual(tr['winner'], self.training['RULE.json'])
        self.assertEqual(tr['winner']['rule']['threshold'], 93641)

    def test_each_candidate_against_rational_source_objective(self):
        records = self.training['DEVELOPMENT_RECORDS.json']
        for item in self.trace['trace']:
            group = {}; harms = []
            for r, row in zip(records, item['rows']):
                rule = item['rule']
                if rule['kind'] == 'constant':
                    project = rule['project']
                elif rule['direction'] == 'ge':
                    project = r['features'][rule['feature']] >= rule['threshold']
                else:
                    project = r['features'][rule['feature']] <= rule['threshold']
                cost = r['projected_tokens'] if project else r['full_tokens']
                group.setdefault(r['source_group'], []).append(Fraction(cost, r['full_tokens']))
                harms.append(project and r['full_correct'] and not r['projected_correct'])
                self.assertEqual(row['action'], 'projected' if project else 'full')
            objective = sum(sum(v)/len(v) for v in group.values()) / len(group)
            self.assertAlmostEqual(item['source_equal_mean_of_task_ratios'], float(objective), places=14)
            self.assertEqual(item['rejected_for_observed_harm'], any(harms))

    def test_unequal_source_sizes_use_source_equal_objective(self):
        records = copy.deepcopy(self.training['DEVELOPMENT_RECORDS.json'])
        extra = copy.deepcopy(records[0]); extra['id'] = 'extra'; records.append(extra)
        # Reconstruct expected artifact directly for this fixture so fitting_trace
        # may verify identity. Rule ordering and objective remain historical.
        grid = m.candidate_grid(records)
        objectives = []
        for rule in grid:
            groups = {}; harmed = False
            for r in records:
                a = m.action(rule, r['features']); groups.setdefault(r['source_group'], []).append(r[a+'_tokens']/r['full_tokens'])
                harmed |= a == 'projected' and r['full_correct'] and not r['projected_correct']
            objectives.append((sum(sum(v)/len(v) for v in groups.values())/len(groups), harmed))
        best = min((v[0],i) for i,v in enumerate(objectives) if not v[1])
        artifact = copy.deepcopy(self.training['RULE.json']); artifact['rule'] = grid[best[1]]
        artifact['data_sha256'] = m.digest(records); artifact['development_cost_ratio'] = best[0]
        body = {k:v for k,v in artifact.items() if k!='candidate_sha256'}
        artifact['candidate_sha256'] = m.digest(body)
        tr = m.fitting_trace(records, artifact)
        item = tr['trace'][1]
        self.assertNotAlmostEqual(item['task_mean_of_ratios'], item['source_equal_mean_of_task_ratios'])

    def test_grid_large_distinct_cutpoints(self):
        records = [{'features':{f:i for f in m.FEATURES}} for i in range(40)]
        grid = m.candidate_grid(records)
        self.assertEqual(len(grid), 2 + 5*32*2)
        vals = [r['threshold'] for r in grid if r.get('feature') == 'history_bytes' and r['direction'] == 'ge']
        self.assertEqual(vals, [float(round(i*39/31)) for i in range(32)])

    def test_tie_uses_enumeration_order(self):
        scored = [t for t in self.trace['trace'] if not t['rejected_for_observed_harm']]
        best_loss = min(t['source_equal_mean_of_task_ratios'] for t in scored)
        tied = [t['index'] for t in scored if t['source_equal_mean_of_task_ratios'] == best_loss]
        self.assertGreater(len(tied), 1)
        self.assertEqual(self.trace['winner_index'], min(tied))

    def test_cheapest_harmful_candidate_is_rejected(self):
        # Explicitly synthetic fixture; the actual four development pairs have
        # no observed projection harm, so they cannot exercise this rejection.
        records = copy.deepcopy(self.training['DEVELOPMENT_RECORDS.json'])
        for r in records:
            r.update(full_correct=True, projected_correct=True,
                     full_tokens=100, projected_tokens=1, synthetic=True)
        records[0]['projected_correct'] = False
        # eligible_count<=1 projects the other three records and avoids the
        # harmed click record (eligible_count=2). All four sources have one task.
        artifact = copy.deepcopy(self.training['RULE.json'])
        artifact.update(rule={'kind':'threshold','feature':'eligible_count','threshold':1.0,'direction':'le'},
                        data_sha256=m.digest(records), development_cost_ratio=0.2575, synthetic=True)
        artifact['candidate_sha256'] = m.digest({k:v for k,v in artifact.items() if k!='candidate_sha256'})
        trace = m.fitting_trace(records, artifact)
        cheap = trace['trace'][1]  # always projected, token ratio .01
        self.assertLess(cheap['source_equal_mean_of_task_ratios'], trace['winner']['development_cost_ratio'])
        self.assertTrue(cheap['rejected_for_observed_harm'])
        self.assertFalse(trace['trace'][trace['winner_index']]['rejected_for_observed_harm'])
        self.assertNotEqual(trace['winner_index'], 1)

    def test_artifact_tampering_rejected(self):
        artifact = copy.deepcopy(self.training['RULE.json']); artifact['rule']['threshold'] = 95519
        with self.assertRaisesRegex(ValueError, 'identity'):
            m.fitting_trace(self.training['DEVELOPMENT_RECORDS.json'], artifact)

    def test_nontraining_outcomes_cannot_change_fit(self):
        records = copy.deepcopy(self.training['DEVELOPMENT_RECORDS.json'])
        artifact = copy.deepcopy(self.training['RULE.json'])
        self.assertEqual(m.fitting_trace(records, artifact), self.trace)
        self.assertEqual(records, self.training['DEVELOPMENT_RECORDS.json'])
        # Production fitting receives only records, not the census.
        self.assertEqual(list(__import__('inspect').signature(m.fitting_trace).parameters), ['records','original'])

    def test_development_mapping_fails_if_ambiguous(self):
        extra = copy.deepcopy(self.boundary[0]); extra['run_id'] = 'ambiguous'
        with self.assertRaisesRegex(ValueError, 'uniquely'):
            m.development_mapping(self.boundary+[extra], self.training['DEVELOPMENT_RECORDS.json'])

    def test_ratio_definitions_are_distinct(self):
        self.assertAlmostEqual(self.trace['winner']['development_cost_ratio'], 0.8473064484500396)
        self.assertAlmostEqual(self.trace['winner_ratio_of_sums'], 298261/404703)
        self.assertNotAlmostEqual(self.trace['winner_ratio_of_sums'], self.trace['winner']['development_cost_ratio'])
        j = self.summary['scoring']['legacy']['joint_success']['summaries']['all']
        self.assertAlmostEqual(j['weighted_mean_identity'], j['ratio_of_sums'], places=14)
        self.assertNotAlmostEqual(j['arithmetic_mean_of_ratios'], j['ratio_of_sums'])

    def test_strict_j_membership_and_cost_totals(self):
        legacy = {r['run_id'] for r in self.jrows if r['scoring']=='legacy'}
        strict = {r['run_id'] for r in self.jrows if r['scoring']=='strict'}
        self.assertEqual(len(legacy), 11); self.assertEqual(len(strict), 10)
        self.assertEqual(legacy-strict, {'s4b_paid_runs/click-parameters'})
        self.assertEqual(self.summary['scoring']['legacy']['joint_success']['known_fitting_task_members'],3)
        self.assertEqual(self.summary['scoring']['strict']['joint_success']['known_fitting_task_members'],2)
        j = self.summary['scoring']['strict']['joint_success']['summaries']['all']
        self.assertEqual((j['full']['observed_tokens'],j['projected']['observed_tokens']), (1191020,846421))
        self.assertEqual((j['full']['suffix_requests'],j['projected']['suffix_requests']), (32,47))
        self.assertAlmostEqual(j['ratio_of_sums'], 846421/1191020)
        self.assertEqual(j['higher_token_pairs'], 6)

    def test_joint_membership_unresolved_case_not_claimed_identified(self):
        run = copy.deepcopy(self.boundary[0]); run['phases'] = [p for p in run['phases'] if p['phase']!='projected']
        j = m.joint_success([run], 'legacy', set(), set())
        self.assertFalse(j['membership_fully_identified'])
        self.assertEqual(j['possible_unresolved_members'],[run['run_id']])

    def test_request_denominators_and_cache_no_double_count(self):
        for scoring in ('legacy','strict'):
            j = self.summary['scoring'][scoring]['joint_success']['summaries']['all']
            for a in ('full','projected'):
                v = j[a]
                self.assertEqual(v['observed_tokens'],v['uncached_input_tokens']+v['cached_input_tokens']+v['output_tokens'])
                self.assertEqual(v['requests'],v['suffix_requests']+v['capture_requests'])
                self.assertAlmostEqual(j['suffix_tokens_per_request'][a], v['suffix_tokens']/v['suffix_requests'])
                self.assertAlmostEqual(j['logical_tokens_per_logical_request'][a],v['observed_tokens']/v['requests'])

    def test_exclude_largest_pair_sensitivity(self):
        for scoring in ('legacy','strict'):
            j = self.summary['scoring'][scoring]['joint_success']['summaries']
            x = j['exclude_largest_full_cost_pair']
            self.assertEqual(x['excluded_run_id'], 'cumulative_runs/paid/more-itertools-recipes')
            self.assertGreater(x['ratio_of_sums'],1)
            self.assertEqual(x['n'],j['all']['n']-1)

    def test_compare_supplied_results_structurally(self):
        path = ROOT / 'results/computed'
        for name, obj in [('summary.json',self.summary),('fitting_trace.json',self.trace),
                          ('boundary_rows.json',self.rows),('joint_success_rows.json',self.jrows)]:
            self.assertEqual(m.load_json(path/name),obj)

    def test_json_duplicate_nonfinite_rejected(self):
        with tempfile.TemporaryDirectory() as tmp:
            path=Path(tmp)/'input.json'
            for value in ['{"x":0,"x":1}','{"x":NaN}','{"x":1e999}']:
                path.write_text(value)
                with self.assertRaises(ValueError):m.load_json(path)

    def test_offline_only_imports(self):
        tree=ast.parse((ROOT/'recompute.py').read_text())
        allowed={'__future__','argparse','collections','csv','hashlib','json','math','pathlib','statistics'}
        imported=set()
        for node in ast.walk(tree):
            if isinstance(node,ast.Import):imported.update(alias.name.split('.')[0] for alias in node.names)
            if isinstance(node,ast.ImportFrom):imported.add(node.module.split('.')[0])
        self.assertLessEqual(imported,allowed)

    def test_cli_fresh_output_unknown_marker_input_immutability(self):
        before={p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in (ROOT/'data').iterdir()}
        with tempfile.TemporaryDirectory() as tmp:
            out=Path(tmp)/'results'
            command=[sys.executable,'-B',str(ROOT/'recompute.py'),'--out-dir',str(out)]
            proc=subprocess.run(command,text=True,capture_output=True)
            self.assertEqual(proc.returncode,0,proc.stderr)
            self.assertEqual(m.load_json(out/'summary.json'),self.summary)
            with (out/'boundary_rows.csv').open() as f:
                rows=list(csv.DictReader(f))
            r=next(r for r in rows if r['task_id']=='docutils-tree' and r['scoring']=='legacy')
            self.assertEqual(r['full'],'UNKNOWN');self.assertEqual(r['full_observed_logical_tokens'],'UNKNOWN')
            self.assertNotEqual(subprocess.run(command,capture_output=True).returncode,0)
        after={p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in (ROOT/'data').iterdir()}
        self.assertEqual(before,after)


if __name__ == '__main__':
    unittest.main()


==> anc/offline_reanalysis/tests/test_sensitivity.py <==
"""Bounded task-exclusion sensitivity; independently read retained raw labels."""
import copy
from fractions import Fraction
import hashlib
import itertools
import json
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
import sensitivity as s


def raw_outcome(r, arm, scorer):
    pp = {p['phase']:p for p in r['phases']}
    if arm not in pp:
        return None
    p = pp[arm]
    if p['state'] == 'completed':
        field = 'legacy_extracted_descriptive' if scorer == 'legacy' else 'strict_v2_descriptive'
        return int(p[field]['correct'])
    if p['reason'] == 'suffix_cap' and p['requests'] == r['max_suffix_requests']:
        return 0
    raise AssertionError('unsupported boundary endpoint')


class SensitivityTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.census = json.loads((ROOT/'data/census.json').read_text())
        cls.training = json.loads((ROOT/'data/training_artifacts.json').read_text())
        cls.result, cls.rows = s.compute()
        cls.boundaries = [r for r in cls.census['runs'] if r['bucket'] in
                          {'s4b_paid_runs','cumulative_runs/paid'} and r['boundary_present']]

    def test_actual_excluded_record_and_all_three_denominators(self):
        self.assertEqual(self.result['excluded_task_id'],'pathspec-util')
        self.assertEqual(self.result['excluded_run_ids'],['cumulative_runs/paid/pathspec-util'])
        for score in ('legacy','strict'):
            rr=self.result['scoring'][score]['frames']
            self.assertEqual([rr[k]['n'] for k in ('all_remaining_boundaries','exclude_fitting_tasks','exclude_fitting_sources')],[26,22,21])
            self.assertEqual([rr[k]['sources'] for k in ('all_remaining_boundaries','exclude_fitting_tasks','exclude_fitting_sources')],[21,18,17])
        self.assertEqual(len(self.rows),52)
        self.assertFalse(any(r['task_id']=='pathspec-util' for r in self.rows))

    def test_expected_selector_bounds_confirmed_by_independent_enumeration(self):
        for scorer in ('legacy','strict'):
            remaining=[r for r in self.boundaries if r['task_id']!='pathspec-util']
            train_tasks={'click-parameters','packaging-compatibility','boltons-indexedset','tomlkit-datetimes'}
            train_sources=set(self.training['RULE.json']['development_groups'])
            frames={'all_remaining_boundaries':remaining,
                    'exclude_fitting_tasks':[r for r in remaining if r['task_id'] not in train_tasks],
                    'exclude_fitting_sources':[r for r in remaining if r['source_group'] not in train_sources]}
            known={(r['run_id'],a):raw_outcome(r,a,scorer) for r in remaining for a in ('full','projected')}
            missing=[k for k,v in known.items() if v is None]
            self.assertEqual(len(missing),10)
            attainable={k:{'selector':set(),'projected':set()}for k in frames}
            for bits in itertools.product((0,1),repeat=len(missing)):
                filled={**known,**dict(zip(missing,bits))}
                for key,rr in frames.items():
                    ds=dp=0
                    for r in rr:
                        f,p=(filled[(r['run_id'],a)]for a in ('full','projected'))
                        choose_p=r['features']['history_bytes']>=self.training['RULE.json']['rule']['threshold']
                        ds+=(p if choose_p else f)-f;dp+=p-f
                    attainable[key]['selector'].add(ds);attainable[key]['projected'].add(dp)
            for key,values in attainable.items():
                got=self.result['scoring'][scorer]['frames'][key]
                for label,field in [('selector','selector_delta'),('projected','projected_delta')]:
                    self.assertEqual(got[field]['count_bounds'],[min(values[label]),max(values[label])])
            self.assertEqual(self.result['scoring'][scorer]['frames']['all_remaining_boundaries']['selector_delta']['count_bounds'],[-2,1])
            for key in ('exclude_fitting_tasks','exclude_fitting_sources'):
                self.assertEqual(self.result['scoring'][scorer]['frames'][key]['selector_delta']['count_bounds'],[-3,0])

    def test_known_endpoint_counts_are_raw_label_counts(self):
        train_tasks=set(self.result['fitting_tasks']);train_sources=set(self.result['fitting_sources'])
        rr=[r for r in self.boundaries if r['task_id']!='pathspec-util']
        for scorer in ('legacy','strict'):
            for label,frame in [('all_remaining_boundaries',rr),
                                ('exclude_fitting_tasks',[r for r in rr if r['task_id'] not in train_tasks]),
                                ('exclude_fitting_sources',[r for r in rr if r['source_group'] not in train_sources])]:
                got=self.result['scoring'][scorer]['frames'][label]
                for arm in ('full','projected','selected'):
                    values=[]
                    for r in frame:
                        selected='projected' if r['features']['history_bytes']>=93641 else 'full'
                        values.append(raw_outcome(r,selected if arm=='selected' else arm,scorer))
                    self.assertEqual(got[arm]['known_success'],sum(v==1 for v in values if v is not None))
                    self.assertEqual(got[arm]['known_failure'],sum(v==0 for v in values if v is not None))
                    self.assertEqual(got[arm]['unknown'],sum(v is None for v in values))

    def test_comparable_costs_independently_recomputed_on_declared_frame(self):
        for scorer in ('legacy','strict'):
            remaining=[r for r in self.boundaries if r['task_id']!='pathspec-util']
            for label,rr in [('all_remaining_boundaries',remaining),
                            ('exclude_fitting_tasks',[r for r in remaining if r['task_id'] not in self.result['fitting_tasks']]),
                            ('exclude_fitting_sources',[r for r in remaining if r['source_group'] not in self.result['fitting_sources']])]:
                comparable=[r for r in rr if all(raw_outcome(r,a,scorer)is not None for a in ('full','projected'))]
                out=self.result['scoring'][scorer]['comparable_costs'][label]
                self.assertEqual(out['n'],len(comparable))
                self.assertEqual(out['n'],16 if label=='all_remaining_boundaries' else 12)
                for method in ('full','projected','selector'):
                    total=suffix_requests=failures=0
                    for r in comparable:
                        pp={p['phase']:p for p in r['phases']}
                        arm=('projected' if r['features']['history_bytes']>=93641 else 'full')if method=='selector'else method
                        total+=pp['capture']['observed_tokens']+pp[arm]['observed_tokens']
                        suffix_requests+=pp[arm]['requests'];failures+=raw_outcome(r,arm,scorer)==0
                    self.assertEqual(out[method]['logical_tokens'],total)
                    self.assertEqual(out[method]['suffix_requests'],suffix_requests)
                    self.assertEqual(out[method]['failures'],failures)
                self.assertAlmostEqual(out['selector_ratio_of_sums'],out['selector']['logical_tokens']/out['full']['logical_tokens'])

    def test_original_labels_and_data_are_not_rescored(self):
        before=copy.deepcopy(self.census)
        s.compute()
        self.assertEqual(json.loads((ROOT/'data/census.json').read_text()),before)
        for scorer in ('legacy','strict'):
            removed=self.result['excluded_record'][scorer]
            self.assertIs(removed['full'],True);self.assertIs(removed['projected'],False)
            self.assertEqual([removed['selector_delta_lower'],removed['selector_delta_upper']],[-1,-1])

    def test_missing_results_and_complete_frame_costs_remain_unknown(self):
        for scorer in ('legacy','strict'):
            for frame in self.result['scoring'][scorer]['frames'].values():
                self.assertIsNone(frame['full_observed_expenditure']['complete_frame_total'])
                self.assertIsNone(frame['selected_observed_expenditure']['complete_frame_total'])
        row=next(r for r in self.rows if r['task_id']=='docutils-tree'and r['scoring']=='legacy')
        self.assertIsNone(row['full']);self.assertIsNone(row['full_observed_logical_tokens'])

    def test_excluded_row_and_nonfitting_cost_attribution(self):
        r=next(r for r in self.boundaries if r['task_id']=='pathspec-util')
        pp={p['phase']:p for p in r['phases']}
        full=pp['capture']['observed_tokens']+pp['full']['observed_tokens']
        selected=pp['capture']['observed_tokens']+pp['projected']['observed_tokens']
        for scorer in ('legacy','strict'):
            got=self.result['scoring'][scorer]['cost_attribution']['exclude_fitting_tasks']
            self.assertEqual(got['excluded_full_logical_tokens'],full)
            self.assertEqual(got['excluded_selector_logical_tokens'],selected)
            self.assertEqual(got['excluded_selector_delta_tokens'],selected-full)
            self.assertEqual(got['excluded_selector_delta_tokens'],153427)
            self.assertEqual((got['baseline_comparable_n'],got['remaining_comparable_n']),(13,12))
            self.assertEqual(got['baseline_selector_delta_tokens'],122682)
            self.assertEqual(got['remaining_selector_delta_tokens'],-30745)
            self.assertEqual(got['baseline_selector_delta_tokens']-got['excluded_selector_delta_tokens'],got['remaining_selector_delta_tokens'])
            self.assertEqual((got['remaining_full_failures'],got['remaining_selector_failures']),(2,2))

    def test_actual_development_filter_rejection_count(self):
        fit=self.result['fitting_filter_and_ties']
        self.assertEqual(fit['candidate_count'],36)
        self.assertEqual(fit['rejected_for_observed_harm_count'],0)
        self.assertEqual(fit['admissible_candidate_count'],36)

    def test_exact_float_tie_rules_and_enumeration(self):
        fit=self.result['fitting_filter_and_ties']
        self.assertEqual(fit['winner_index'],14)
        self.assertEqual(fit['exact_winner_objective_tie_indices'],[14,31])
        self.assertEqual(fit['winner_objective'],0.8473064484500396)
        tie31=next(x for x in fit['exact_ties'] if x['index']==31)
        self.assertEqual(tie31['rule'],{'kind':'threshold','feature':'last_cached_fraction','threshold':0.8012967413783466,'direction':'le'})
        values=[]
        for r in self.training['DEVELOPMENT_RECORDS.json']:
            choose=r['features']['last_cached_fraction']<=tie31['rule']['threshold']
            values.append(Fraction(r['projected_tokens']if choose else r['full_tokens'],r['full_tokens']))
        self.assertAlmostEqual(float(sum(values)/len(values)),fit['winner_objective'],places=15)
        self.assertTrue(all(x['objective']==fit['winner_objective'] for x in fit['exact_ties']))

    def test_baseline_input_code_and_all_eight_output_identities_preserved(self):
        identity=json.loads((ROOT/'baseline_identity.json').read_text())
        for path,expected in identity['retained_file_sha256'].items():
            self.assertEqual(hashlib.sha256((ROOT/path).read_bytes()).hexdigest(),expected,path)
        self.assertEqual(sum(k.startswith('results/computed/')for k in identity['retained_file_sha256']),8)

    def test_cli_separate_versioned_outputs_and_no_overwrite(self):
        with tempfile.TemporaryDirectory()as tmp:
            out=Path(tmp)/'sensitivity_v1'
            command=[sys.executable,'-B',str(ROOT/'sensitivity.py'),'--out-dir',str(out)]
            p=subprocess.run(command,text=True,capture_output=True)
            self.assertEqual(p.returncode,0,p.stderr)
            self.assertEqual(json.loads((out/'summary.json').read_text()),self.result)
            self.assertEqual(json.loads((out/'boundary_rows.json').read_text()),self.rows)
            self.assertNotEqual(subprocess.run(command,capture_output=True).returncode,0)

    def test_shipped_versioned_outputs_match_recalculation(self):
        p=ROOT/'results/sensitivity_v1'
        self.assertEqual(json.loads((p/'summary.json').read_text()),self.result)
        self.assertEqual(json.loads((p/'boundary_rows.json').read_text()),self.rows)

    def test_reported_capture_only_run_ids_do_not_enter_any_paired_frame(self):
        ids={'cumulative_runs/paid/platformdirs-paths','cumulative_runs/paid/sqlparse-format',
             'cumulative_runs/paid/wheel-metadata'}
        found=[r for r in self.census['runs'] if r['run_id'] in ids]
        self.assertEqual(len(found),3)
        for r in found:
            self.assertFalse(r['boundary_present']);self.assertFalse(r['pair_complete'])
            self.assertEqual([(p['phase'],p['reason'])for p in r['phases']],[('capture','pi_actor')])
        self.assertFalse(ids&{r['run_id']for r in self.boundaries})
        self.assertFalse(ids&{r['run_id']for r in self.rows})


if __name__=='__main__':unittest.main()


==> anc/offline_reanalysis/tests/test_validity.py <==
"""Independent raw-label oracle for the single-endpoint validity relaxation."""
import hashlib
import itertools
import json
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
import validity as v


def raw_label(run, arm, score):
    phases = {p['phase']: p for p in run['phases']}
    if arm not in phases:
        return None
    p = phases[arm]
    if p['state'] == 'completed':
        field = {'legacy':'legacy_extracted_descriptive', 'strict':'strict_v2_descriptive'}[score]
        return int(p[field]['correct'])
    assert p['reason'] == 'suffix_cap' and p['requests'] == run['max_suffix_requests']
    return 0


class ValidityTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.census = json.loads((ROOT/'data/census.json').read_text())
        cls.training = json.loads((ROOT/'data/training_artifacts.json').read_text())
        cls.raw = [r for r in cls.census['runs'] if r['bucket'] in
                   {'s4b_paid_runs','cumulative_runs/paid'} and r['boundary_present']]
        cls.summary, cls.rows = v.compute()

    def test_only_one_full_endpoint_per_scorer_changes(self):
        original = json.loads((ROOT/'results/computed/boundary_rows.json').read_text())
        self.assertEqual(len(self.rows),54)
        for old,new in zip(original,self.rows):
            self.assertEqual(new['historical_row'],old)
            full = [0,1] if old['task_id']=='pathspec-util' else ([0,1] if old['full'] is None else [int(old['full'])]*2)
            proj = [0,1] if old['projected'] is None else [int(old['projected'])]*2
            self.assertEqual(new['full_interval'],full)
            self.assertEqual(new['projected_interval'],proj)
            self.assertEqual(new['selected_interval'],proj if old['action']=='projected' else full)
            if old['task_id']=='pathspec-util':
                self.assertIs(old['full'],True)
                self.assertIs(old['projected'],False)
                self.assertEqual(new['selector_delta_interval'],[-1,0])
                self.assertEqual(new['projected_interval'],[0,0])
                self.assertEqual(new['projected_interval_basis'],'observed_suffix_cap_at_budget')
                self.assertEqual(new['full_interval_basis'],'observed_success_score_validity_relaxed')
            else:
                self.assertEqual(new['selector_delta_interval'],[old['selector_delta_lower'],old['selector_delta_upper']])

    def test_independent_enumeration_of_all_2048_completions(self):
        fit_tasks={'click-parameters','packaging-compatibility','boltons-indexedset','tomlkit-datetimes'}
        fit_sources=set(self.training['RULE.json']['development_groups'])
        frames={'all_boundaries':self.raw,
                'exclude_fitting_tasks':[r for r in self.raw if r['task_id'] not in fit_tasks],
                'exclude_fitting_sources':[r for r in self.raw if r['source_group'] not in fit_sources]}
        self.assertEqual([len(r) for r in frames.values()],[27,23,22])
        for score in ('legacy','strict'):
            known={(r['run_id'],a):raw_label(r,a,score) for r in self.raw for a in ('full','projected')}
            known[('cumulative_runs/paid/pathspec-util','full')]=None
            missing=[k for k,x in known.items() if x is None]
            self.assertEqual(len(missing),11)
            attainable={k:{arm:set() for arm in ('full','projected','selected','selector_delta','projected_delta')} for k in frames}
            count=0
            for bits in itertools.product((0,1),repeat=len(missing)):
                filled={**known,**dict(zip(missing,bits))};count+=1
                for name,frame in frames.items():
                    totals=dict.fromkeys(attainable[name],0)
                    for r in frame:
                        f,p=(filled[(r['run_id'],a)] for a in ('full','projected'))
                        action=r['features']['history_bytes']>=self.training['RULE.json']['rule']['threshold']
                        selected=p if action else f
                        for k,x in [('full',f),('projected',p),('selected',selected),('selector_delta',selected-f),('projected_delta',p-f)]:
                            totals[k]+=x
                    for k,x in totals.items(): attainable[name][k].add(x)
            self.assertEqual(count,2048)
            for name,values in attainable.items():
                got=self.summary['scoring'][score]['frames'][name]
                for arm,x in values.items():
                    self.assertEqual(got[arm]['count_bounds'],[min(x),max(x)])
            self.assertEqual(self.summary['scoring'][score]['frames']['all_boundaries']['selector_delta']['count_bounds'],[-3,1])
            for name in ('exclude_fitting_tasks','exclude_fitting_sources'):
                self.assertEqual(self.summary['scoring'][score]['frames'][name]['selector_delta']['count_bounds'],[-4,0])

    def test_shared_full_coordinate_cancels(self):
        for row in self.rows:
            if row['historical_row']['action']=='full':
                self.assertEqual(row['selector_delta_interval'],[0,0])

    def test_row_basis_matches_retained_raw_phase_state(self):
        raw={r['run_id']:r for r in self.raw}
        for row in self.rows:
            old=row['historical_row'];phases={p['phase']:p for p in raw[old['run_id']]['phases']}
            for arm in ('full','projected'):
                if arm=='full' and old['run_id']=='cumulative_runs/paid/pathspec-util':
                    continue
                expected=('absent_companion_unresolved' if arm not in phases else
                          'completed_retained_scoring_label' if phases[arm]['state']=='completed' else
                          'observed_suffix_cap_at_budget')
                self.assertEqual(row[arm+'_interval_basis'],expected)

    def test_retained_file_hashes_and_original_rule_unchanged(self):
        identity=json.loads((ROOT/'validity_baseline_identity.json').read_text())
        for name,expected in identity['files'].items():
            self.assertEqual(hashlib.sha256((ROOT/name).read_bytes()).hexdigest(),expected,name)
        self.assertEqual(v.retained_hashes(),identity['files'])
        self.assertEqual(self.summary['frozen_rule'],self.training['RULE.json'])
        self.assertEqual(self.summary['original_absent_endpoint_count'],10)
        self.assertEqual(self.summary['relaxed_observed_endpoint_count'],1)

    def test_cli_outputs_match_shipped_and_refuses_overwrite(self):
        with tempfile.TemporaryDirectory() as tmp:
            out=Path(tmp)/'new'
            command=[sys.executable,'-B',str(ROOT/'validity.py'),'--out-dir',str(out)]
            run=subprocess.run(command,capture_output=True,text=True)
            self.assertEqual(run.returncode,0,run.stderr)
            for p in (ROOT/'results/score_validity_v1').iterdir():
                self.assertEqual((out/p.name).read_bytes(),p.read_bytes(),p.name)
            self.assertNotEqual(subprocess.run(command,capture_output=True).returncode,0)


if __name__=='__main__':
    unittest.main()


==> anc/offline_reanalysis/validation/checks.json <==
{
  "tests_passed": 34,
  "tests_failed": 0,
  "copied_data_members_byte_identical_to_original_archive": 3,
  "original_submission_archives_verified": 2,
  "scientific_code_byte_identical_to_validated_calculation": false,
  "computed_results_byte_identical_to_validated_calculation": 7,
  "maintenance_revision": {
    "input_hash_log_parsed_content_unchanged": true,
    "scientific_results_byte_identical": true,
    "scientific_calculation_logic_unchanged": true,
    "input_enumeration_sorted": true
  }
}


==> anc/offline_reanalysis/validation/determinism_checks.json <==
{
  "schema": "reverpi.determinism_maintenance.v1",
  "predecessor_archive_sha256": "89c5c7f29ff3a8219f7b6d0e5bb5c8705c2e7884c35700725378a7b7db77e6a4",
  "tests_passed": 55,
  "tests_failed": 0,
  "added_regression_tests": 2,
  "input_file_creation_permutations_checked": 6,
  "forced_enumeration_orders_checked": [
    "ascending",
    "descending"
  ],
  "extracted_creation_orders_checked": [
    "ascending",
    "descending"
  ],
  "all_sixteen_outputs_recomputed_byte_identical": true,
  "statistical_output_files_unchanged": [
    "results/computed/boundary_rows.csv",
    "results/computed/boundary_rows.json",
    "results/computed/census_rows.csv",
    "results/computed/fitting_trace.json",
    "results/computed/joint_success_rows.csv",
    "results/computed/joint_success_rows.json",
    "results/computed/summary.json",
    "results/score_validity_v1/boundary_rows.csv",
    "results/score_validity_v1/boundary_rows.json",
    "results/score_validity_v1/summary.json",
    "results/sensitivity_v1/boundary_rows.csv",
    "results/sensitivity_v1/boundary_rows.json",
    "results/sensitivity_v1/summary.json"
  ],
  "changed_previous_files": [
    "MANIFEST_SHA256.json",
    "README.md",
    "baseline_identity.json",
    "recompute.py",
    "results/computed/input_hash_verification.json",
    "results/score_validity_v1/retained_hash_verification.json",
    "results/sensitivity_v1/baseline_hash_verification.json",
    "validation/checks.json",
    "validation/sensitivity_checks.json",
    "validation/validity_checks.json",
    "validation/validity_tests.txt",
    "validity_baseline_identity.json"
  ],
  "added_files": [
    "tests/test_determinism.py",
    "validation/determinism_checks.json"
  ],
  "scientific_calculation_code_change": "None; exactly two input hash-log enumeration expressions wrapped in sorted().",
  "global_json_serialization_changed": false,
  "input_hash_log_parsed_content_unchanged": true,
  "original_data_and_historical_evidence_unchanged": true,
  "all_three_original_files_unchanged": true
}


==> anc/offline_reanalysis/validation/sensitivity_checks.json <==
{
  "schema": "reverpi.sensitivity_verification.v1",
  "output_version": "sensitivity_v1",
  "tests_passed": 47,
  "tests_failed": 0,
  "retained_baseline_file_identities": 13,
  "retained_baseline_output_files": 8,
  "baseline_identity_checks_passed": true,
  "independent_arithmetic_checks_passed": true,
  "unknown_outcome_assignments_checked_per_scoring_contract": 1024,
  "scoring_contracts_checked": [
    "legacy",
    "strict"
  ],
  "candidate_count": 36,
  "rejected_for_observed_development_harm": 0,
  "candidate_exact_tie_indices": [
    14,
    31
  ],
  "new_result_sha256": {
    "baseline_hash_verification.json": "9f7d79548b5fb6b9af232dee33da9b4849f64bfd9640d03c2237c48c93a02f2a",
    "boundary_rows.csv": "8e19e9d898f51eaf94f6da0ed927bbf0d1101386d9574d4ea37cfa8d1446b21a",
    "boundary_rows.json": "e5c410aae61f05e3941f8a37c5086989bbe1cdd53bc35d9d650cc56b59b2d09e",
    "summary.json": "8693387bc9aec0cf9cb2712b2947c020694ee5f978b3da686efac6299dbb5cc5"
  },
  "historical_labels_changed": false,
  "new_continuations": 0,
  "maintenance_revision": {
    "scientific_results_byte_identical": true,
    "baseline_hash_log_refreshed": true
  }
}


==> anc/offline_reanalysis/validation/sensitivity_tests.txt <==
Command: python3 -B -m unittest discover -s tests -v (from package root)
Python: 3.12.3
Exit status: 0
test_actual_census (test_recompute.RecomputeTests.test_actual_census) ... ok
test_all_single_row_outcome_combinations (test_recompute.RecomputeTests.test_all_single_row_outcome_combinations) ... ok
test_artifact_tampering_rejected (test_recompute.RecomputeTests.test_artifact_tampering_rejected) ... ok
test_cap_before_endpoint_is_not_failure (test_recompute.RecomputeTests.test_cap_before_endpoint_is_not_failure) ... ok
test_cheapest_harmful_candidate_is_rejected (test_recompute.RecomputeTests.test_cheapest_harmful_candidate_is_rejected) ... ok
test_cli_fresh_output_unknown_marker_input_immutability (test_recompute.RecomputeTests.test_cli_fresh_output_unknown_marker_input_immutability) ... ok
test_compare_supplied_results_structurally (test_recompute.RecomputeTests.test_compare_supplied_results_structurally) ... ok
test_development_mapping_fails_if_ambiguous (test_recompute.RecomputeTests.test_development_mapping_fails_if_ambiguous) ... ok
test_duplicate_phase_rejected (test_recompute.RecomputeTests.test_duplicate_phase_rejected) ... ok
test_duplicate_request_rejected (test_recompute.RecomputeTests.test_duplicate_request_rejected) ... ok
test_duplicate_run_rejected (test_recompute.RecomputeTests.test_duplicate_run_rejected) ... ok
test_each_candidate_against_rational_source_objective (test_recompute.RecomputeTests.test_each_candidate_against_rational_source_objective) ... ok
test_exact_grid_order_and_winner_identity (test_recompute.RecomputeTests.test_exact_grid_order_and_winner_identity) ... ok
test_exclude_largest_pair_sensitivity (test_recompute.RecomputeTests.test_exclude_largest_pair_sensitivity) ... ok
test_full_frame_exhaustive_1024_assignments_both_scoring_contracts (test_recompute.RecomputeTests.test_full_frame_exhaustive_1024_assignments_both_scoring_contracts) ... ok
test_full_selection_shares_unknown_reference (test_recompute.RecomputeTests.test_full_selection_shares_unknown_reference) ... ok
test_grid_large_distinct_cutpoints (test_recompute.RecomputeTests.test_grid_large_distinct_cutpoints) ... ok
test_joint_membership_unresolved_case_not_claimed_identified (test_recompute.RecomputeTests.test_joint_membership_unresolved_case_not_claimed_identified) ... ok
test_json_duplicate_nonfinite_rejected (test_recompute.RecomputeTests.test_json_duplicate_nonfinite_rejected) ... ok
test_mislabeled_completion_rejected (test_recompute.RecomputeTests.test_mislabeled_completion_rejected) ... ok
test_missing_coordinate_remains_unknown (test_recompute.RecomputeTests.test_missing_coordinate_remains_unknown) ... ok
test_no_complete_frame_cost_imputation (test_recompute.RecomputeTests.test_no_complete_frame_cost_imputation) ... ok
test_nontraining_outcomes_cannot_change_fit (test_recompute.RecomputeTests.test_nontraining_outcomes_cannot_change_fit) ... ok
test_offline_only_imports (test_recompute.RecomputeTests.test_offline_only_imports) ... ok
test_other_stop_is_unknown (test_recompute.RecomputeTests.test_other_stop_is_unknown) ... ok
test_ratio_definitions_are_distinct (test_recompute.RecomputeTests.test_ratio_definitions_are_distinct) ... ok
test_request_denominators_and_cache_no_double_count (test_recompute.RecomputeTests.test_request_denominators_and_cache_no_double_count) ... ok
test_request_usage_crosscheck (test_recompute.RecomputeTests.test_request_usage_crosscheck) ... ok
test_sealed_boundary_beats_serialized_feature (test_recompute.RecomputeTests.test_sealed_boundary_beats_serialized_feature) ... ok
test_strict_j_membership_and_cost_totals (test_recompute.RecomputeTests.test_strict_j_membership_and_cost_totals) ... ok
test_tie_uses_enumeration_order (test_recompute.RecomputeTests.test_tie_uses_enumeration_order) ... ok
test_training_tasks_sources_and_split_are_distinct (test_recompute.RecomputeTests.test_training_tasks_sources_and_split_are_distinct) ... ok
test_unequal_source_sizes_use_source_equal_objective (test_recompute.RecomputeTests.test_unequal_source_sizes_use_source_equal_objective) ... ok
test_verified_selector_numbers (test_recompute.RecomputeTests.test_verified_selector_numbers) ... ok
test_actual_development_filter_rejection_count (test_sensitivity.SensitivityTests.test_actual_development_filter_rejection_count) ... ok
test_actual_excluded_record_and_all_three_denominators (test_sensitivity.SensitivityTests.test_actual_excluded_record_and_all_three_denominators) ... ok
test_baseline_input_code_and_all_eight_output_identities_preserved (test_sensitivity.SensitivityTests.test_baseline_input_code_and_all_eight_output_identities_preserved) ... ok
test_cli_separate_versioned_outputs_and_no_overwrite (test_sensitivity.SensitivityTests.test_cli_separate_versioned_outputs_and_no_overwrite) ... ok
test_comparable_costs_independently_recomputed_on_declared_frame (test_sensitivity.SensitivityTests.test_comparable_costs_independently_recomputed_on_declared_frame) ... ok
test_exact_float_tie_rules_and_enumeration (test_sensitivity.SensitivityTests.test_exact_float_tie_rules_and_enumeration) ... ok
test_excluded_row_and_nonfitting_cost_attribution (test_sensitivity.SensitivityTests.test_excluded_row_and_nonfitting_cost_attribution) ... ok
test_expected_selector_bounds_confirmed_by_independent_enumeration (test_sensitivity.SensitivityTests.test_expected_selector_bounds_confirmed_by_independent_enumeration) ... ok
test_known_endpoint_counts_are_raw_label_counts (test_sensitivity.SensitivityTests.test_known_endpoint_counts_are_raw_label_counts) ... ok
test_missing_results_and_complete_frame_costs_remain_unknown (test_sensitivity.SensitivityTests.test_missing_results_and_complete_frame_costs_remain_unknown) ... ok
test_original_labels_and_data_are_not_rescored (test_sensitivity.SensitivityTests.test_original_labels_and_data_are_not_rescored) ... ok
test_reported_capture_only_run_ids_do_not_enter_any_paired_frame (test_sensitivity.SensitivityTests.test_reported_capture_only_run_ids_do_not_enter_any_paired_frame) ... ok
test_shipped_versioned_outputs_match_recalculation (test_sensitivity.SensitivityTests.test_shipped_versioned_outputs_match_recalculation) ... ok

----------------------------------------------------------------------
Ran 47 tests in 0.935s

OK


==> anc/offline_reanalysis/validation/tests.txt <==
Command: python3 -B -m unittest discover -s tests -v (from package root)
Python: 3.12.3
Exit status: 0
test_actual_census (test_recompute.RecomputeTests.test_actual_census) ... ok
test_all_single_row_outcome_combinations (test_recompute.RecomputeTests.test_all_single_row_outcome_combinations) ... ok
test_artifact_tampering_rejected (test_recompute.RecomputeTests.test_artifact_tampering_rejected) ... ok
test_cap_before_endpoint_is_not_failure (test_recompute.RecomputeTests.test_cap_before_endpoint_is_not_failure) ... ok
test_cheapest_harmful_candidate_is_rejected (test_recompute.RecomputeTests.test_cheapest_harmful_candidate_is_rejected) ... ok
test_cli_fresh_output_unknown_marker_input_immutability (test_recompute.RecomputeTests.test_cli_fresh_output_unknown_marker_input_immutability) ... ok
test_compare_supplied_results_structurally (test_recompute.RecomputeTests.test_compare_supplied_results_structurally) ... ok
test_development_mapping_fails_if_ambiguous (test_recompute.RecomputeTests.test_development_mapping_fails_if_ambiguous) ... ok
test_duplicate_phase_rejected (test_recompute.RecomputeTests.test_duplicate_phase_rejected) ... ok
test_duplicate_request_rejected (test_recompute.RecomputeTests.test_duplicate_request_rejected) ... ok
test_duplicate_run_rejected (test_recompute.RecomputeTests.test_duplicate_run_rejected) ... ok
test_each_candidate_against_rational_source_objective (test_recompute.RecomputeTests.test_each_candidate_against_rational_source_objective) ... ok
test_exact_grid_order_and_winner_identity (test_recompute.RecomputeTests.test_exact_grid_order_and_winner_identity) ... ok
test_exclude_largest_pair_sensitivity (test_recompute.RecomputeTests.test_exclude_largest_pair_sensitivity) ... ok
test_full_frame_exhaustive_1024_assignments_both_scoring_contracts (test_recompute.RecomputeTests.test_full_frame_exhaustive_1024_assignments_both_scoring_contracts) ... ok
test_full_selection_shares_unknown_reference (test_recompute.RecomputeTests.test_full_selection_shares_unknown_reference) ... ok
test_grid_large_distinct_cutpoints (test_recompute.RecomputeTests.test_grid_large_distinct_cutpoints) ... ok
test_joint_membership_unresolved_case_not_claimed_identified (test_recompute.RecomputeTests.test_joint_membership_unresolved_case_not_claimed_identified) ... ok
test_json_duplicate_nonfinite_rejected (test_recompute.RecomputeTests.test_json_duplicate_nonfinite_rejected) ... ok
test_mislabeled_completion_rejected (test_recompute.RecomputeTests.test_mislabeled_completion_rejected) ... ok
test_missing_coordinate_remains_unknown (test_recompute.RecomputeTests.test_missing_coordinate_remains_unknown) ... ok
test_no_complete_frame_cost_imputation (test_recompute.RecomputeTests.test_no_complete_frame_cost_imputation) ... ok
test_nontraining_outcomes_cannot_change_fit (test_recompute.RecomputeTests.test_nontraining_outcomes_cannot_change_fit) ... ok
test_offline_only_imports (test_recompute.RecomputeTests.test_offline_only_imports) ... ok
test_other_stop_is_unknown (test_recompute.RecomputeTests.test_other_stop_is_unknown) ... ok
test_ratio_definitions_are_distinct (test_recompute.RecomputeTests.test_ratio_definitions_are_distinct) ... ok
test_request_denominators_and_cache_no_double_count (test_recompute.RecomputeTests.test_request_denominators_and_cache_no_double_count) ... ok
test_request_usage_crosscheck (test_recompute.RecomputeTests.test_request_usage_crosscheck) ... ok
test_sealed_boundary_beats_serialized_feature (test_recompute.RecomputeTests.test_sealed_boundary_beats_serialized_feature) ... ok
test_strict_j_membership_and_cost_totals (test_recompute.RecomputeTests.test_strict_j_membership_and_cost_totals) ... ok
test_tie_uses_enumeration_order (test_recompute.RecomputeTests.test_tie_uses_enumeration_order) ... ok
test_training_tasks_sources_and_split_are_distinct (test_recompute.RecomputeTests.test_training_tasks_sources_and_split_are_distinct) ... ok
test_unequal_source_sizes_use_source_equal_objective (test_recompute.RecomputeTests.test_unequal_source_sizes_use_source_equal_objective) ... ok
test_verified_selector_numbers (test_recompute.RecomputeTests.test_verified_selector_numbers) ... ok

----------------------------------------------------------------------
Ran 34 tests in 0.540s

OK


==> anc/offline_reanalysis/validation/validity_checks.json <==
{
  "schema": "reverpi.score_validity_verification.v1",
  "tests_passed": 55,
  "tests_failed": 0,
  "scoring_contracts_checked": [
    "legacy",
    "strict"
  ],
  "unknown_assignments_checked_per_scorer": 2048,
  "original_absent_endpoint_count": 10,
  "relaxed_observed_endpoint_count": 1,
  "historical_labels_modified": false,
  "retained_previous_files": 30,
  "retained_previous_result_files": 12,
  "new_continuations": 0,
  "new_result_sha256": {
    "boundary_rows.csv": "1286d3269c2cf0d0e726e4e74a56e9960ea324ad247cf1c81ccec37b125e6957",
    "boundary_rows.json": "0424b59677e0a6c1ea1933984222bd7e68bf49a1a983613acff130f4eb0f8362",
    "retained_hash_verification.json": "0d4c6b494c2a4d159c9ab6aa6af8830efe8be1bc259448236108ef15dbce1611",
    "summary.json": "486833ef193fe7e71ee4d570ce661370d0047f4564c221b749a783a7d5b2ae39"
  },
  "maintenance_revision": {
    "scientific_results_byte_identical": true,
    "retained_hash_log_refreshed": true
  }
}


==> anc/offline_reanalysis/validation/validity_tests.txt <==
test_all_input_creation_orders_produce_same_eight_output_bytes (test_determinism.DeterminismTests.test_all_input_creation_orders_produce_same_eight_output_bytes) ... ok
test_forced_opposing_directory_enumerations_produce_same_bytes (test_determinism.DeterminismTests.test_forced_opposing_directory_enumerations_produce_same_bytes) ... ok
test_actual_census (test_recompute.RecomputeTests.test_actual_census) ... ok
test_all_single_row_outcome_combinations (test_recompute.RecomputeTests.test_all_single_row_outcome_combinations) ... ok
test_artifact_tampering_rejected (test_recompute.RecomputeTests.test_artifact_tampering_rejected) ... ok
test_cap_before_endpoint_is_not_failure (test_recompute.RecomputeTests.test_cap_before_endpoint_is_not_failure) ... ok
test_cheapest_harmful_candidate_is_rejected (test_recompute.RecomputeTests.test_cheapest_harmful_candidate_is_rejected) ... ok
test_cli_fresh_output_unknown_marker_input_immutability (test_recompute.RecomputeTests.test_cli_fresh_output_unknown_marker_input_immutability) ... ok
test_compare_supplied_results_structurally (test_recompute.RecomputeTests.test_compare_supplied_results_structurally) ... ok
test_development_mapping_fails_if_ambiguous (test_recompute.RecomputeTests.test_development_mapping_fails_if_ambiguous) ... ok
test_duplicate_phase_rejected (test_recompute.RecomputeTests.test_duplicate_phase_rejected) ... ok
test_duplicate_request_rejected (test_recompute.RecomputeTests.test_duplicate_request_rejected) ... ok
test_duplicate_run_rejected (test_recompute.RecomputeTests.test_duplicate_run_rejected) ... ok
test_each_candidate_against_rational_source_objective (test_recompute.RecomputeTests.test_each_candidate_against_rational_source_objective) ... ok
test_exact_grid_order_and_winner_identity (test_recompute.RecomputeTests.test_exact_grid_order_and_winner_identity) ... ok
test_exclude_largest_pair_sensitivity (test_recompute.RecomputeTests.test_exclude_largest_pair_sensitivity) ... ok
test_full_frame_exhaustive_1024_assignments_both_scoring_contracts (test_recompute.RecomputeTests.test_full_frame_exhaustive_1024_assignments_both_scoring_contracts) ... ok
test_full_selection_shares_unknown_reference (test_recompute.RecomputeTests.test_full_selection_shares_unknown_reference) ... ok
test_grid_large_distinct_cutpoints (test_recompute.RecomputeTests.test_grid_large_distinct_cutpoints) ... ok
test_joint_membership_unresolved_case_not_claimed_identified (test_recompute.RecomputeTests.test_joint_membership_unresolved_case_not_claimed_identified) ... ok
test_json_duplicate_nonfinite_rejected (test_recompute.RecomputeTests.test_json_duplicate_nonfinite_rejected) ... ok
test_mislabeled_completion_rejected (test_recompute.RecomputeTests.test_mislabeled_completion_rejected) ... ok
test_missing_coordinate_remains_unknown (test_recompute.RecomputeTests.test_missing_coordinate_remains_unknown) ... ok
test_no_complete_frame_cost_imputation (test_recompute.RecomputeTests.test_no_complete_frame_cost_imputation) ... ok
test_nontraining_outcomes_cannot_change_fit (test_recompute.RecomputeTests.test_nontraining_outcomes_cannot_change_fit) ... ok
test_offline_only_imports (test_recompute.RecomputeTests.test_offline_only_imports) ... ok
test_other_stop_is_unknown (test_recompute.RecomputeTests.test_other_stop_is_unknown) ... ok
test_ratio_definitions_are_distinct (test_recompute.RecomputeTests.test_ratio_definitions_are_distinct) ... ok
test_request_denominators_and_cache_no_double_count (test_recompute.RecomputeTests.test_request_denominators_and_cache_no_double_count) ... ok
test_request_usage_crosscheck (test_recompute.RecomputeTests.test_request_usage_crosscheck) ... ok
test_sealed_boundary_beats_serialized_feature (test_recompute.RecomputeTests.test_sealed_boundary_beats_serialized_feature) ... ok
test_strict_j_membership_and_cost_totals (test_recompute.RecomputeTests.test_strict_j_membership_and_cost_totals) ... ok
test_tie_uses_enumeration_order (test_recompute.RecomputeTests.test_tie_uses_enumeration_order) ... ok
test_training_tasks_sources_and_split_are_distinct (test_recompute.RecomputeTests.test_training_tasks_sources_and_split_are_distinct) ... ok
test_unequal_source_sizes_use_source_equal_objective (test_recompute.RecomputeTests.test_unequal_source_sizes_use_source_equal_objective) ... ok
test_verified_selector_numbers (test_recompute.RecomputeTests.test_verified_selector_numbers) ... ok
test_actual_development_filter_rejection_count (test_sensitivity.SensitivityTests.test_actual_development_filter_rejection_count) ... ok
test_actual_excluded_record_and_all_three_denominators (test_sensitivity.SensitivityTests.test_actual_excluded_record_and_all_three_denominators) ... ok
test_baseline_input_code_and_all_eight_output_identities_preserved (test_sensitivity.SensitivityTests.test_baseline_input_code_and_all_eight_output_identities_preserved) ... ok
test_cli_separate_versioned_outputs_and_no_overwrite (test_sensitivity.SensitivityTests.test_cli_separate_versioned_outputs_and_no_overwrite) ... ok
test_comparable_costs_independently_recomputed_on_declared_frame (test_sensitivity.SensitivityTests.test_comparable_costs_independently_recomputed_on_declared_frame) ... ok
test_exact_float_tie_rules_and_enumeration (test_sensitivity.SensitivityTests.test_exact_float_tie_rules_and_enumeration) ... ok
test_excluded_row_and_nonfitting_cost_attribution (test_sensitivity.SensitivityTests.test_excluded_row_and_nonfitting_cost_attribution) ... ok
test_expected_selector_bounds_confirmed_by_independent_enumeration (test_sensitivity.SensitivityTests.test_expected_selector_bounds_confirmed_by_independent_enumeration) ... ok
test_known_endpoint_counts_are_raw_label_counts (test_sensitivity.SensitivityTests.test_known_endpoint_counts_are_raw_label_counts) ... ok
test_missing_results_and_complete_frame_costs_remain_unknown (test_sensitivity.SensitivityTests.test_missing_results_and_complete_frame_costs_remain_unknown) ... ok
test_original_labels_and_data_are_not_rescored (test_sensitivity.SensitivityTests.test_original_labels_and_data_are_not_rescored) ... ok
test_reported_capture_only_run_ids_do_not_enter_any_paired_frame (test_sensitivity.SensitivityTests.test_reported_capture_only_run_ids_do_not_enter_any_paired_frame) ... ok
test_shipped_versioned_outputs_match_recalculation (test_sensitivity.SensitivityTests.test_shipped_versioned_outputs_match_recalculation) ... ok
test_cli_outputs_match_shipped_and_refuses_overwrite (test_validity.ValidityTests.test_cli_outputs_match_shipped_and_refuses_overwrite) ... ok
test_independent_enumeration_of_all_2048_completions (test_validity.ValidityTests.test_independent_enumeration_of_all_2048_completions) ... ok
test_only_one_full_endpoint_per_scorer_changes (test_validity.ValidityTests.test_only_one_full_endpoint_per_scorer_changes) ... ok
test_retained_file_hashes_and_original_rule_unchanged (test_validity.ValidityTests.test_retained_file_hashes_and_original_rule_unchanged) ... ok
test_row_basis_matches_retained_raw_phase_state (test_validity.ValidityTests.test_row_basis_matches_retained_raw_phase_state) ... ok
test_shared_full_coordinate_cancels (test_validity.ValidityTests.test_shared_full_coordinate_cancels) ... ok

----------------------------------------------------------------------
Ran 55 tests

OK


==> anc/offline_reanalysis/validity.py <==
#!/usr/bin/env python3
"""Single observed-full score-validity relaxation, without rescore or refit."""
import argparse
import hashlib
import json
from pathlib import Path

import recompute as base

ROOT = Path(__file__).resolve().parent
TARGET = 'cumulative_runs/paid/pathspec-util'
FRAME_NAMES = ('all_boundaries','exclude_fitting_tasks','exclude_fitting_sources')


def retained_hashes():
    identity = base.load_json(ROOT/'validity_baseline_identity.json')
    actual = {name:hashlib.sha256((ROOT/name).read_bytes()).hexdigest()
              for name in identity['files']}
    base.require(actual == identity['files'], 'a retained v2 file changed')
    return actual


def delta(full, projected, action):
    if action == 'full':
        return [0,0]
    return [projected[0]-full[1],projected[1]-full[0]]


def summarize(rows):
    n=len(rows)
    result={'n':n,'sources':len({r['historical_row']['source_group'] for r in rows}),
            'selected_projected':sum(r['historical_row']['action']=='projected' for r in rows)}
    for arm in ('full','projected','selected','selector_delta','projected_delta'):
        intervals=[r[arm+'_interval'] for r in rows]
        bounds=[sum(x[i] for x in intervals) for i in (0,1)]
        result[arm]={'count_bounds':bounds,'fraction_bounds':[x/n for x in bounds]}
        if arm in ('full','projected','selected'):
            result[arm].update({'fixed_success':sum(x==[1,1] for x in intervals),
                               'fixed_failure':sum(x==[0,0] for x in intervals),
                               'unresolved_under_assumption':sum(x==[0,1] for x in intervals)})
    return result


def compute():
    retained_hashes()
    baseline, _, original_rows, _, _ = base.compute()
    runs={r['run_id']:r for r in base.load_json(ROOT/'data/census.json')['runs']}
    targets=[r for r in original_rows if r['run_id']==TARGET]
    base.require(len(targets)==2 and {r['scoring'] for r in targets}=={'legacy','strict'},
                 'target boundary is not unique under each scorer')
    base.require(all(r['full'] is True and r['projected'] is False and r['action']=='projected'
                     for r in targets), 'target observed labels or frozen selection differ')
    rows=[]
    for old in original_rows:
        relaxed=old['run_id']==TARGET
        f=[0,1] if relaxed else list(base.interval(old['full']))
        p=list(base.interval(old['projected']))
        phases={phase['phase']:phase for phase in runs[old['run_id']]['phases']}
        basis={arm:('absent_companion_unresolved' if arm not in phases else
                    'completed_retained_scoring_label' if phases[arm]['state']=='completed' else
                    'observed_suffix_cap_at_budget') for arm in ('full','projected')}
        rows.append({'historical_row':old,
                     'full_interval':f,'projected_interval':p,
                     'selected_interval':p if old['action']=='projected' else f,
                     'selector_delta_interval':delta(f,p,old['action']),
                     'projected_delta_interval':delta(f,p,'projected'),
                     'full_interval_basis':('observed_success_score_validity_relaxed' if relaxed else basis['full']),
                     'projected_interval_basis':basis['projected'],
                     'full_score_validity_relaxed':relaxed,
                     'contrast_basis':('same_full_coordinate_cancels' if old['action']=='full' else
                                       'projected_interval_minus_full_interval')})
    summary={'schema':'reverpi.score_validity_sensitivity.v1','output_version':'score_validity_v1',
             'target_run_id':TARGET,'target_task_id':'pathspec-util',
             'assumption':{'full_interval_before':[1,1],'full_interval_after':[0,1],
                           'projected_interval_unchanged':[0,0],'historical_labels_modified':False,
                           'target_row_retained':True,'selection_refitted':False},
             'interpretation':'Post hoc score-validity relaxation on one observed full success. '
                              'This assumption is distinct from absent companion outcomes and from task exclusion. '
                              'Intervals are sharp finite recorded-frame bounds, not confidence intervals. '
                              'Observed costs and historical joint-success membership are not rescored.',
             'original_absent_endpoint_count':sum(r[a] is None for r in original_rows if r['scoring']=='legacy'
                                                   for a in ('full','projected')),
             'relaxed_observed_endpoint_count':len(targets)//2,
             'frozen_rule':baseline['frozen_rule'],
             'fitting_tasks':baseline['fitting_tasks'],'fitting_sources':baseline['fitting_sources'],
             'scoring':{}}
    for score in ('legacy','strict'):
        scored=[r for r in rows if r['historical_row']['scoring']==score]
        frames={'all_boundaries':scored,
                'exclude_fitting_tasks':[r for r in scored if not r['historical_row']['fitting_task']],
                'exclude_fitting_sources':[r for r in scored if not r['historical_row']['fitting_source']]}
        summary['scoring'][score]={'frames':{name:summarize(frame) for name,frame in frames.items()}}
    retained_hashes()
    return summary,rows


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out-dir',type=Path,required=True)
    args=parser.parse_args()
    out=args.out_dir.resolve()
    base.require(not out.exists(),'output directory must not exist')
    for protected in (ROOT/'data',ROOT/'results/computed',ROOT/'results/sensitivity_v1'):
        base.require(out!=protected and protected not in out.parents,
                     'output directory overlaps retained inputs/results')
    before=retained_hashes()
    summary,rows=compute()
    out.mkdir(parents=True)
    base.write_json(out/'summary.json',summary)
    base.write_json(out/'boundary_rows.json',rows)
    flat=[]
    for row in rows:
        r=dict(row['historical_row'])
        for k,val in row.items():
            if k!='historical_row':
                if k.endswith('_interval'):
                    r[k+'_lower'],r[k+'_upper']=val
                else:r[k]=val
        flat.append(r)
    base.write_csv(out/'boundary_rows.csv',flat)
    after=retained_hashes()
    base.require(before==after,'retained files changed during computation')
    base.write_json(out/'retained_hash_verification.json',{'schema':'reverpi.retained_v2_verification.v1',
                                                         'before':before,'after':after,'unchanged':True})
    print(json.dumps({'output_version':summary['output_version'],'files_written':4,'retained_files_unchanged':True}))


if __name__=='__main__':
    main()


==> anc/offline_reanalysis/validity_baseline_identity.json <==
{
  "schema": "reverpi.retained_v2_files.v1",
  "source_archive_sha256": "c7e5c3e1f5d1dbdbb4ac207b795ed1d4ba0213e3376876e6a6592f787ef67b96",
  "files": {
    "sensitivity.py": "51f8da66ad8e137cebe1613ca41c78b34345a6455d69752f80dd45838cdc3196",
    "recompute.py": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5",
    "input_provenance.json": "5cab60043043baf37257362b522bba4b81dcf340159e8713edeba1ee02160dbb",
    "baseline_identity.json": "89e3468f4fec7949d40a0b64a6a2fed5330d07269a8a1a05ce5c0d43d615b412",
    "verify.py": "0196594d3e16e8b9d7d6d0dde8a8a95affef4fdaec5408eceed521abc98ed914",
    "data/census.json": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54",
    "data/training_artifacts.json": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad",
    "data/source_inventory.csv": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d",
    "tests/test_sensitivity.py": "4d72f39e244babf9e1496ba7e0e00a9bcf5db83974a7e0f8b1e3b943a34d7ba7",
    "tests/test_recompute.py": "5c4ade4244a47182d6a8f9d755101d5f9f892aae52491180221d4ded0ca22c58",
    "historical/provenance.json": "62c9409d25845167a279c4decf2f306862057d826e2d0d9e76dffe967096f7ea",
    "historical/canonical_digest_excerpt.txt": "599a2a5a00ae3cdf57c73b15901d68fed71a8d77f5e140b123227f12e1040a22",
    "historical/selector_7a19d72.py": "7bc5143343594b00345335c3605b9f80cdd28c102425dc57a4cd6f52964bb5d3",
    "historical/LICENSE.txt": "3f5b9ed7b8ade4ea9de5b19ad735b18a49be8a5776d670781e7428600f6ba0a7",
    "validation/checks.json": "6a3aa72a9819dc697e4135546c0ff40f8a3f18bbcc4c1103d763f65fa3b8b1e0",
    "validation/sensitivity_tests.txt": "c3439c6a07e6f3ac4758429bc1992ba42725e80f979ea5f93998956fc9a48a82",
    "validation/sensitivity_checks.json": "64bd3dc672b059b8ad15e202cf2746b4bfc9e7bf3ebaec302b6797ae6b82d45d",
    "validation/tests.txt": "c880b307751c0c12692a513beed3d2604bcc1664726b18f33a3914c37f430618",
    "results/sensitivity_v1/boundary_rows.csv": "8e19e9d898f51eaf94f6da0ed927bbf0d1101386d9574d4ea37cfa8d1446b21a",
    "results/sensitivity_v1/baseline_hash_verification.json": "9f7d79548b5fb6b9af232dee33da9b4849f64bfd9640d03c2237c48c93a02f2a",
    "results/sensitivity_v1/boundary_rows.json": "e5c410aae61f05e3941f8a37c5086989bbe1cdd53bc35d9d650cc56b59b2d09e",
    "results/sensitivity_v1/summary.json": "8693387bc9aec0cf9cb2712b2947c020694ee5f978b3da686efac6299dbb5cc5",
    "results/computed/joint_success_rows.csv": "67d691f40478232122df3c35a51f3452de355f76b3e11b02b62d7b0329980767",
    "results/computed/boundary_rows.csv": "84d56428225532ad3b49cf09f1a7bbcc0e0c4227cbe45844df574df417019df6",
    "results/computed/input_hash_verification.json": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75",
    "results/computed/joint_success_rows.json": "cb0904cb88fdad052d5016a77e284ae9573c6e27e73f50d596ef1da05e9d57ec",
    "results/computed/boundary_rows.json": "3e22ad20f0b465e01841ece9fe94a36b8a43f6bcc8fe7aba69ce0f82a8ccc6fc",
    "results/computed/summary.json": "d13eb588f098e26e00a410617a19993f101ef249bc1b2bdd7284a02cd04e67e4",
    "results/computed/census_rows.csv": "6c8fcc1c78ab00e7cb1238049cbc91c191bd4c1ed90d07c852b807326bdff7f2",
    "results/computed/fitting_trace.json": "04768ed35fb182c3fc500aa2bcaeea2df4826eb9ca39c4a024ba4618e2ea52b6"
  },
  "maintenance_revision": {
    "reason": "Current maintained digests after input enumeration determinism fix; source archive identifies historical predecessor, not identity of changed maintenance files.",
    "updated_files": {
      "recompute.py": {
        "previous_sha256": "a67105f0b2ac351184753fd180fd8db11096a7f89684fca09c93ac0acb794993",
        "current_sha256": "cbff3919cb7917fac4df03a598c95127f028a288d131981898f655e9aa3ad0f5"
      },
      "baseline_identity.json": {
        "previous_sha256": "2954a5c93d4c6533f5fbc6382e6a9d4a82b8bb90731f2c3f35874bd8aa3040a1",
        "current_sha256": "89e3468f4fec7949d40a0b64a6a2fed5330d07269a8a1a05ce5c0d43d615b412"
      },
      "validation/checks.json": {
        "previous_sha256": "bcf8a875814fa7317dd6353bab1858f6fd329056ec1ccc2c3935c54c50cf1277",
        "current_sha256": "6a3aa72a9819dc697e4135546c0ff40f8a3f18bbcc4c1103d763f65fa3b8b1e0"
      },
      "validation/sensitivity_checks.json": {
        "previous_sha256": "1a0cad49315790e2849f87ed4e6043531caf1609de7eae8d0c761d1a0f6cb7a0",
        "current_sha256": "64bd3dc672b059b8ad15e202cf2746b4bfc9e7bf3ebaec302b6797ae6b82d45d"
      },
      "results/sensitivity_v1/baseline_hash_verification.json": {
        "previous_sha256": "e86ab9772dcceddeaf206fd246ff744c757b1b9b48b74c385c8a4e6932ff63e0",
        "current_sha256": "9f7d79548b5fb6b9af232dee33da9b4849f64bfd9640d03c2237c48c93a02f2a"
      },
      "results/computed/input_hash_verification.json": {
        "previous_sha256": "ba053494e4ab11466368223b5ab0c1c00f821b67352c5413e42a79be0c870e3f",
        "current_sha256": "0d0b01ed54d227adf3a597dd7fa04bfd6c724e4d69d2f5f56958369fc2ad3a75"
      }
    }
  }
}


==> anc/offline_reanalysis/verify.py <==
#!/usr/bin/env python3
"""Verify the supplement and optionally the original submission archives."""
import argparse
import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parent


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--originals', type=Path)
    args = p.parse_args()
    manifest = json.loads((ROOT/'MANIFEST_SHA256.json').read_text())
    errors = []
    for relative, expected in manifest.items():
        path = ROOT/relative
        if not path.is_file() or sha(path) != expected:
            errors.append(relative)
    actual = {str(f.relative_to(ROOT)) for f in ROOT.rglob('*') if f.is_file()
              and f.name != 'MANIFEST_SHA256.json' and '__pycache__' not in f.parts}
    if actual != set(manifest):
        errors.append('file inventory differs from manifest')
    originals_checked = 0
    if args.originals:
        provenance = json.loads((ROOT/'input_provenance.json').read_text())
        for item in provenance['original_files']:
            path = args.originals/item['file_name']
            if not path.is_file() or sha(path) != item['sha256'] or path.stat().st_size != item['size_bytes']:
                errors.append(item['file_name'])
            originals_checked += 1
    print(json.dumps({'package_files_checked':len(manifest), 'originals_checked':originals_checked,
                      'passed':not errors, 'errors':errors}, indent=2))
    raise SystemExit(1 if errors else 0)


if __name__ == '__main__':
    main()


==> anc/original/MANIFEST_SHA256.json <==
{
  "schema": 1,
  "scope": "article ancillary files; excludes this manifest",
  "files": {
    "README.md": {
      "size_bytes": 3544,
      "sha256": "bbc0db9a9544421eef5a3b0e4c4e480c04071e63b47608c7e0a87c9048016cbb"
    },
    "THIRD_PARTY_NOTICES.md": {
      "size_bytes": 799,
      "sha256": "be0daf3245eb1b679cf30198345197a6a28b367bae59327754689199aba77c96"
    },
    "analysis/derive.py": {
      "size_bytes": 7618,
      "sha256": "48ecc331246c76eba945687d8d3374fa0ef866876d16abd370f1beba433276f9"
    },
    "analysis/make_assets.py": {
      "size_bytes": 11142,
      "sha256": "219cf3fc9460d494aed1ac2fbfa997004752afff83d7c1f8a52a454dd2cdb382"
    },
    "analysis/test_data.py": {
      "size_bytes": 8331,
      "sha256": "4081c228d1707028561b1ffd2be6dd996d3f23215605d63b1907700e4235d40b"
    },
    "analysis/verify_files.py": {
      "size_bytes": 1211,
      "sha256": "a387ea35144a0877547f80ea8e01bc333b8ce4621712d3f5854facff82843700"
    },
    "data/PATHSPEC_LICENSE.txt": {
      "size_bytes": 16726,
      "sha256": "fab3dd6bdab226f1c08630b1dd917e11fcb4ec5e1e020e2c16f83a0a13863e85"
    },
    "data/actual_observation.txt": {
      "size_bytes": 1542,
      "sha256": "acfda5376e524a26c7681e7f4a19562d5b2d31014a1e739bde71464e9558b29f"
    },
    "data/analysis_v3.json": {
      "size_bytes": 33400,
      "sha256": "1891dfb9a3cbc85e6d3ea0f7d1795429ada806d1831e08d44ce80812d7a54b98"
    },
    "data/census.json": {
      "size_bytes": 552179,
      "sha256": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54"
    },
    "data/example_gold.json": {
      "size_bytes": 418,
      "sha256": "ce8b296158e142f18d42635f9b82b523d7dfac622e040640389750d7f3fa0140"
    },
    "data/pathspec_PUBLIC.json": {
      "size_bytes": 2356,
      "sha256": "51bb2261b7e7d54dca19fe7af5ab1b86f87096f214e2bfa6a94fa030f7594164"
    },
    "data/pathspec_TASK.json": {
      "size_bytes": 4574,
      "sha256": "d2b468aad9d0cf7ba228b29476aea799cddf656c1d056bdb428a180fa7dc51f4"
    },
    "data/pathspec_events.json": {
      "size_bytes": 8717,
      "sha256": "57749ec2965e525109295e48c074599cce92054191870d0dfbd196b740b7f0eb"
    },
    "data/pathspec_study.json": {
      "size_bytes": 1000,
      "sha256": "14ce52e4b0b0aabcce0692b03c668e8f9be6f0490b53475bedb2e68bee86b338"
    },
    "data/public_tools.json": {
      "size_bytes": 2430,
      "sha256": "38cec149932e5c86327d50107f86efee14dddd1867aa4d9bed2dabd4df3c1604"
    },
    "data/quota_signal_evidence.json": {
      "size_bytes": 7147,
      "sha256": "2d708860745285ba2f4a6b56c9cc25eb93cd504284324d425c85040f83f80847"
    },
    "data/source_inventory.csv": {
      "size_bytes": 5789,
      "sha256": "5141ca7d03ce3e962ac44d994badc807a761a4ce8fe77762ae64d0be63cb014d"
    },
    "data/training_artifacts.json": {
      "size_bytes": 3850,
      "sha256": "1314fbe65ce56f0f1bb5de1540574b270d21c4d6f82e16bc9b2eddf48b5049ad"
    },
    "requirements.txt": {
      "size_bytes": 116,
      "sha256": "53a021bbe777ccdd9b3cfa011c9c3bf91e7f114d9fcf57b872dd8e98a798f456"
    }
  }
}


==> anc/original/README.md <==
# Ancillary materials

**Completed Pairs Hide Capped Failures: A ReVerPi Case Study of Selective Context Projection**  
Anonymous submission

This `anc/` directory is part of the article's LaTeX source submission. It supplies
aggregated observations and the code that reproduces the article's calculations,
five figures and five data-driven tables without a model call. The in-text
summary tables can be checked against `data/analysis_v3.json`; the suffix `v3` is a
preserved data filename, not an additional experiment.

## Where to find materials

Identity-bearing project and revision links, implementation commit identifiers,
and the pull-request number are withheld for anonymous review. The
numerical-analysis inputs are supplied in this directory.

- The exact displayed replacement: `data/actual_observation.txt`.
- All figure/table input observations: `data/census.json`, with derived statistics
  in `data/analysis_v3.json` and the fitting artifact in `data/training_artifacts.json`.
- The recorded task and answer-format example: `data/pathspec_TASK.json`,
  `data/pathspec_PUBLIC.json`, and `data/example_gold.json`.

These files are supplied here; no future DOI or repository upload is required to
locate them after downloading this directory. No DOI or arXiv identifier has been
assigned by this package, and this package does not itself upload the article.

## Reproduce calculations and figures

Run from the `anc/` directory with the listed Python dependencies installed:

```sh
python -B analysis/verify_files.py
python -B -m unittest discover -s analysis -p test_data.py -v
python -B analysis/derive.py --out-dir /absolute/path/to/new-statistics
python -B analysis/make_assets.py --out-dir /absolute/path/to/new-figures
```

The data tests contain 39 checks, including 1,024 assignments of the missing binary
outcomes. The two publication-layout checks from the author working package are
not part of this standalone data suite. Output directories must be fresh; inputs
are never overwritten. The statistics output is compared structurally with the
supplied statistic file. Figure generation produces PDF images and LaTeX table
fragments locally; no TeX source files are stored in this ancillary directory.

The tested analysis environment was Python 3.13.5, NumPy 2.3.5, SciPy 1.17.0, and
Matplotlib 3.10.8. Dependency installation, if needed, can require internet access.
The listed analysis commands do not contact a model, GitHub, or any service.

## Scope of availability

The complete raw request/response corpus, private provider configuration,
credentials, session/ledger databases, and invoices are **not distributed**.
The supplied aggregates reproduce the article's numerical analysis, not a fresh
execution of the private model service. `quota_signal_evidence.json` contains a
narrow, hash-linked witness for two recorded quota refusals, not the raw corpus.
No claim of public access to the unprovided raw corpus is made.

The exact observation excerpt originates in pathspec's MPL-2.0 source; see
`THIRD_PARTY_NOTICES.md` and `data/PATHSPEC_LICENSE.txt`. Do not infer a license for
third-party material from the license selected for the article. No font binaries
or third-party full papers are included.

A SHA-256 manifest detects divergence from the packaged bytes. It is not a
signature or evidence of chronology, source independence, backend weights, or
provider billing. All data describe already recorded development experiments;
there are no new tasks, new model responses, or replaced historical scores.


==> anc/original/THIRD_PARTY_NOTICES.md <==
# Third-party materials

`data/actual_observation.txt` includes unmodified head/tail portions of an archived
pathspec source observation inside ReVerPi's original wrapper. The snapshot used
in the task is pathspec 1.1.1. Its distributed license is the Mozilla Public License
2.0; the complete original license is retained in `data/PATHSPEC_LICENSE.txt`.
The original source is available through the pathspec project
(https://github.com/cpburnz/python-pathspec), and the task's snapshot and component
file hashes are recorded in `data/pathspec_TASK.json`.

The task/question and controller answer are research records, not executable copies
of the whole upstream package. Bibliographic references name other authors' work;
no copies of their articles are distributed. Font programs are not included.


==> anc/original/analysis/derive.py <==
"""Offline reanalysis of the article's supplied aggregate observations.
Raw private requests are not included or needed. Output is separate from input.
No Provider client or network access is used.
"""
from __future__ import annotations
import argparse, collections, csv, hashlib, io, json, math, statistics, zipfile
from pathlib import Path
from scipy.stats import binomtest
ROOT=Path(__file__).resolve().parents[1]
TRAIN={'click-parameters','packaging-compatibility','boltons-indexedset','tomlkit-datetimes'}
THRESHOLD=93641

def sha(b): return hashlib.sha256(b).hexdigest()
def canonical(x): return json.dumps(x,sort_keys=True,separators=(',',':'),ensure_ascii=False)
OUTPUT=ROOT/'reproduced'
def write(name,x):
 data=(json.dumps(x,indent=2,ensure_ascii=False,allow_nan=False)+'\n').encode()
 OUTPUT.mkdir(parents=True,exist_ok=True)
 with (OUTPUT/name).open('xb') as f:f.write(data)
 expected=json.loads((ROOT/'data'/name).read_text())
 if x!=expected:raise ValueError('Recomputed statistics differ from the supplied table input')
def phase(r,a): return next((p for p in r['phases'] if p['phase']==a),None)
def outcome(r,a,strict=False):
 p=phase(r,a)
 if p is None:return None
 if p['state']=='completed':return p['strict_v2_descriptive' if strict else 'legacy_extracted_descriptive']['correct']
 if p['reason']=='suffix_cap':return False
 return None

def aggregate(rr,threshold=THRESHOLD,strict=False):
 out={'n':len(rr)}
 for method in ('full','projected','selector'):
  fail=tok=pre=0; selected=[]
  for r in rr:
   a=('projected' if r['features']['history_bytes']>=threshold else 'full') if method=='selector' else method
   assert outcome(r,a,strict) is not None
   fail+=not outcome(r,a,strict);tok+=phase(r,a)['observed_tokens'];pre+=phase(r,'capture')['observed_tokens']
   if a=='projected':selected.append(r['task_id'])
  out[method]={'failures':fail,'suffix_tokens':tok,'prefix_tokens':pre,'logical_tokens':tok+pre,'selected_projected':selected}
 out['selector_delta_tokens']=out['selector']['logical_tokens']-out['full']['logical_tokens']
 out['selector_delta_pct']=100*out['selector_delta_tokens']/out['full']['logical_tokens'] if rr else None
 return out

def main():
 c=json.loads((ROOT/'data/census.json').read_text());runs=c['runs']
 # Use the sealed field, not merely existence of a serialized feature.
 paired=[r for r in runs if not r['bucket'].endswith('deployed') and 'deployed' not in r['run_id']]
 assert len(paired)==76,collections.Counter(r['bucket']for r in runs)
 boundary=[r for r in paired if r['boundary_present']]
 assert len(boundary)==27
 comparable=[r for r in boundary if all(outcome(r,a)is not None for a in ('full','projected'))]
 assert len(comparable)==17
 train=[r for r in comparable if r['task_id']in TRAIN];nontrain=[r for r in comparable if r['task_id']not in TRAIN]
 assert len(train)==4 and len(nontrain)==13
 J=[r for r in boundary if outcome(r,'full') is True and outcome(r,'projected') is True]
 assert len(J)==11
 assert all(any(outcome(r,a)is False for a in ('full','projected'))for r in boundary if not r['pair_complete'])
 def jc_tot(a):
  sums=collections.Counter()
  for r in J:
   for p in [phase(r,'capture'),phase(r,a)]:
    for k in ['input_tokens','cached_input_tokens','output_tokens','observed_tokens']:sums[k]+=p[k]
  sums['uncached_input_tokens']=sums['input_tokens']-sums['cached_input_tokens'];return dict(sums)
 ratios=[(phase(r,'capture')['observed_tokens']+phase(r,'projected')['observed_tokens'])/(phase(r,'capture')['observed_tokens']+phase(r,'full')['observed_tokens'])for r in J]
 reqd=[phase(r,'projected')['requests']-phase(r,'full')['requests']for r in J]
 first={}
 for a in ('full','projected'):
  rr=[r for r in boundary if r['branch_order'][0]==a]
  first[a]={'n':len(rr),'success':sum(outcome(r,a)is True for r in rr),'wrong_final':sum(phase(r,a)['state']=='completed'and outcome(r,a)is False for r in rr),'capped':sum(phase(r,a)['reason']=='suffix_cap'for r in rr),'requests':sum(phase(r,a)['requests']for r in rr),'input':sum(phase(r,a)['input_tokens']for r in rr)}
  assert all(outcome(r,a)is not None for r in rr)
 orders={kind:dict(collections.Counter(r['branch_order'][0]for r in rr))for kind,rr in [('all76',paired),('boundaries',boundary),('complete15',[r for r in boundary if r['pair_complete']]),('stopped12',[r for r in boundary if not r['pair_complete']])]}
 single=[r for r in runs if r not in paired and r['boundary_present']]
 repeat=[]
 for r in single:
  p=next(s for s in boundary if s['task_id']==r['task_id'])
  a='projected'if r['features']['history_bytes']>=THRESHOLD else 'full'
  b='projected'if p['features']['history_bytes']>=THRESHOLD else 'full'
  actual=next(s for s in r['phases']if s['phase']!='capture')
  repeat.append({'task':r['task_id'],'paired_history':p['features']['history_bytes'],'single_history':r['features']['history_bytes'],'paired_action':b,'single_action':a,'single_actual_arm':actual['phase'],'single_requests':actual['requests'],'single_outcome':outcome(r,actual['phase']),'single_reason':actual['reason'],'single_logical_tokens':phase(r,'capture')['observed_tokens']+actual['observed_tokens'],'run_id':r['run_id']})
 candidates=[]
 for t in sorted({r['features']['history_bytes']for r in comparable})+[10**20]:
  ag=aggregate(comparable,t);candidates.append((ag['selector']['failures'],ag['selector']['logical_tokens'],t,ag))
 best=min(candidates,key=lambda x:x[:3]); oracle=best[-1];oracle['threshold']=best[2]
 loso=[]
 for g in sorted({r['source_group']for r in comparable}):
  tr=[r for r in comparable if r['source_group']!=g];te=[r for r in comparable if r['source_group']==g]
  ca=[(aggregate(tr,t),t)for t in sorted({r['features']['history_bytes']for r in tr})+[10**20]]
  ag,t=min(ca,key=lambda x:(x[0]['selector']['failures'],x[0]['selector']['suffix_tokens'],x[1]))
  loso.append({'group':g,'training_runs':len(tr),'test_runs':len(te),'threshold':t,'fit_test':aggregate(te,t),'frozen_test':aggregate(te)})
 stats={'scope':'retrospective existing observed paired trajectories; no new model requests','totals':c['totals'],'training':aggregate(train),'outside_fitting':aggregate(nontrain),'all_comparable':aggregate(comparable),'strict_comparable':aggregate(comparable,strict=True),'in_sample_threshold_oracle':oracle,'leave_one_source_out':loso,'order_counts':orders,'first_arm':first,'joint_success':{'n':len(J),'fully_ascertained_within_27_observed_couplings':True,'full':jc_tot('full'),'projected':jc_tot('projected'),'ratio_of_sums':jc_tot('projected')['observed_tokens']/jc_tot('full')['observed_tokens'],'arithmetic_mean_ratio':statistics.mean(ratios),'geometric_mean_ratio':math.exp(statistics.mean(map(math.log,ratios))),'median_ratio':statistics.median(ratios),'higher_token_pairs':sum(x>1 for x in ratios),'token_sign_test_descriptive_only':binomtest(sum(x>1 for x in ratios),len(ratios)).pvalue,'suffix_requests_full':sum(phase(r,'full')['requests']for r in J),'suffix_requests_projected':sum(phase(r,'projected')['requests']for r in J),'request_directions':{'more':sum(x>0 for x in reqd),'less':sum(x<0 for x in reqd),'equal':sum(x==0 for x in reqd)}},'repeated_boundaries':repeat}
 write('analysis_v3.json',stats)
 print(json.dumps({k:v for k,v in stats.items() if k not in ['leave_one_source_out','repeated_boundaries']},indent=2))
 print('REPEATED',repeat)

if __name__=='__main__':
 p=argparse.ArgumentParser(description='Recompute the paper statistics from supplied aggregates; no model calls.')
 p.add_argument('--out-dir',type=Path,default=ROOT/'reproduced')
 a=p.parse_args();OUTPUT=a.out_dir.resolve();OUTPUT.mkdir(parents=True,exist_ok=True);main()


==> anc/original/analysis/make_assets.py <==
from pathlib import Path
import json,math
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch,FancyArrowPatch
import argparse
R=Path(__file__).resolve().parents[1];D=R/'data'
p=argparse.ArgumentParser(description='Generate the five article figures and five data tables, offline.')
p.add_argument('--out-dir',type=Path,default=R/'reproduced');args=p.parse_args();S=args.out_dir.resolve()
(S/'figures').mkdir(parents=True,exist_ok=False);(S/'tables').mkdir(exist_ok=False)
plt.rcParams.update({'font.size':9,'pdf.fonttype':42,'ps.fonttype':42})
def save(n):plt.savefig(S/'figures'/n,bbox_inches='tight',pad_inches=.06,metadata={'CreationDate':None,'ModDate':None});plt.close()
fig,ax=plt.subplots(figsize=(7.0,3.6));ax.set(xlim=(0,12),ylim=(0,6));ax.axis('off')
def box(x,y,w,h,text,fs=9):
 ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=0.04',linewidth=.8,facecolor='white',edgecolor='black'))
 txt=ax.text(x+w/2,y+h/2,text,ha='center',va='center',fontsize=fs)
 fig.canvas.draw();bb=txt.get_window_extent(fig.canvas.get_renderer())
 lo=ax.transData.transform((x+.07,y+.05));hi=ax.transData.transform((x+w-.07,y+h-.05))
 factor=min(1.,(hi[0]-lo[0])/max(bb.width,1),(hi[1]-lo[1])/max(bb.height,1))
 if factor<1:txt.set_fontsize(fs*factor)
def ar(a,b):ax.add_patch(FancyArrowPatch(a,b,arrowstyle='->',mutation_scale=9,lw=.85))
ax.text(0,5.78,'(a) Request projection and evidence access',fontweight='bold',fontsize=10)
box(.25,4.62,2.45,.70,'Pi agent\nintact history',8.8)
box(4.1,4.62,2.9,.70,'Gateway\nfull view or projection',8.8)
box(9,4.62,2.5,.70,'Model API\nresponse',8.8)
ar((2.75,5.12),(4.05,5.12));ar((4.05,4.81),(2.75,4.81));ax.text(3.4,5.29,'request',fontsize=7.5,ha='center');ax.text(3.4,4.43,'reply',fontsize=7.5,ha='center')
ar((7.05,5.12),(8.95,5.12));ar((8.95,4.81),(7.05,4.81));ax.text(8,5.29,'sent view',fontsize=7.5,ha='center')
box(.25,3.14,2.45,.70,'Read tool\nallowlisted files',8.4)
box(4.1,3.14,2.9,.70,'Full archive\nstable handles',8.8)
box(9,3.14,2.5,.70,'Ledger\nattempts + usage',8.8)
ar((.95,4.57),(.95,3.9));ar((1.95,3.9),(1.95,4.57));ax.text(.5,4.15,'read',fontsize=7,ha='center');ax.text(2.4,4.15,'result',fontsize=7,ha='center')
ar((4.75,4.57),(4.75,3.9));ar((6.4,3.9),(6.4,4.57));ax.text(4.3,4.15,'store',fontsize=7,ha='center');ax.text(5.65,4.15,'search/read',fontsize=7,ha='center',bbox={'facecolor':'white','edgecolor':'none','pad':0.5})
ar((7.05,4.67),(9.65,3.90))
ax.text(0,2.6,'(b) Historical two-arm scheduling',fontweight='bold',fontsize=10)
box(.08,1.08,1.75,.82,'Full capture\nfirst eligibility',8.2)
box(2.38,1.08,1.58,.82,'Seal tape\nbefore send',8.0)
box(4.49,1.08,2.0,.82,'Replay; first arm\nF/P; K = 12',8.0)
box(7.05,1.08,1.7,.82,'First arm\ncompleted?',8.0)
box(9.65,1.68,2.16,.82,'Yes: other arm\nreplay; K = 12',8.0)
box(9.65,.39,2.16,.82,'No: stop pair\ncompanion unrun',8.0)
for aa,bb in [((1.87,1.49),(2.33,1.49)),((4.00,1.49),(4.44,1.49)),((6.53,1.49),(7,1.49)),((8.8,1.65),(9.6,2.02)),((8.8,1.31),(9.6,.80))]:ar(aa,bb)
ax.text(4.5,.48,'Order: source hash parity + within-source task rank',ha='center',fontsize=8)
save('system_protocol.pdf')
fig,ax=plt.subplots(figsize=(7.0,2.9));ax.set(xlim=(-.20,12.2),ylim=(-.05,6.05));ax.axis('off')
box(4.5,5.2,3,.64,'86 submitted runs',9.5)
box(1.4,3.93,3.65,.7,'76 paired / capture runs',9)
box(8.0,3.93,3.65,.7,'10 single-arm runs',9)
ar((5.2,5.15),(3.2,4.68));ar((6.8,5.15),(9.8,4.68))
box(.02,2.33,2.3,.9,'44 finish before\neligibility',9);box(2.62,2.33,1.78,.9,'5 capture\nstops',9);box(4.73,2.33,2.20,.9,'27 verified\nboundaries',9)
for x in [1.17,3.5,5.83]:ar((3.23,3.88),(x,3.28))
box(7.48,2.33,1.96,.9,'3 no boundary\n1 capture stop',8.4);box(9.76,2.33,2.2,.9,'6 single-arm\nboundaries',8.6)
ar((9.8,3.88),(8.47,3.28));ar((9.8,3.88),(10.88,3.28))
box(1.53,.35,3.40,1.03,'15 completed pairs\n12/15 correct per arm',9)
box(5.8,.22,4.0,1.28,'12 post-boundary stops\n10 first-arm caps\n2 later projected-arm caps',9)
ar((5.40,2.28),(3.21,1.43));ar((6.20,2.28),(7.78,1.55))
save('run_flow.pdf')
# Compact, native-column sized plot with readable labels and no color-only coding.
c=json.loads((D/'census.json').read_text());stats=json.loads((D/'analysis_v3.json').read_text());TR={'click-parameters','packaging-compatibility','boltons-indexedset','tomlkit-datetimes'}
def p(r,a):return next((q for q in r['phases']if q['phase']==a),None)
J=[r for r in c['runs']if r['pair_complete'] and all(p(r,a)['legacy_extracted_descriptive']['correct'] for a in ['full','projected'])]
def ratio(r):return (p(r,'capture')['observed_tokens']+p(r,'projected')['observed_tokens'])/(p(r,'capture')['observed_tokens']+p(r,'full')['observed_tokens'])
J=sorted(J,key=ratio)
fig,ax=plt.subplots(figsize=(6.9,3.5))
for i,r in enumerate(J):
 v=ratio(r);ax.plot([1,v],[i,i],lw=.9,alpha=.6,color='#888888')
 ax.plot(v,i,marker='s'if r['task_id']in TR else 'o',markerfacecolor='none'if r['task_id']in TR else '#24485C',markeredgecolor='#24485C',color='#24485C',ms=5,linestyle='none',markeredgewidth=1.0)
ax.set_yticks(range(len(J)),[r['task_id']+(' *' if r['task_id']in TR else '')for r in J],fontsize=9)
ax.set_xscale('log');ax.set_xlim(.065,2.30);ax.invert_yaxis();ax.set_xlabel('Projected / full logical tokens (log scale)',fontsize=10);ax.set_xticks([.1,.25,.5,1,2],['0.1','0.25','0.5','1','2'])
ax.axvline(1,lw=.7,alpha=.4,color='black')
for v,sty,label in [(stats['joint_success']['ratio_of_sums'],'--','Sum ratio 0.750'),(stats['joint_success']['geometric_mean_ratio'],':','Geometric mean 0.883'),(stats['joint_success']['median_ratio'],'-.','Median 1.292')]:ax.axvline(v,ls=sty,lw=1.1,label=label,color='#333333')
ax.legend(loc='lower left',fontsize=8.8,frameon=False);fig.tight_layout();save('pair_ratios.pdf')
# Use data for exact event anchors, not hand approximations.
ev=json.loads((D/'pathspec_events.json').read_text());fig,ax=plt.subplots(figsize=(3.4,2.90))
for a in ['full','projected']:
 rows=[r for r in ev if r['arm']==a];xx=[0]+[r['suffix_request']for r in rows];yy=[39.539]+[r['cumulative_logical_tokens']/1000 for r in rows]
 ax.plot(xx,yy,marker='o',ms=2.5,label='Full'if a=='full'else 'Projected')
 if a=='full':ax.annotate('Correct answer',xy=(3,yy[-1]),xytext=(.40,170),fontsize=7.3,bbox={'facecolor':'white','edgecolor':'none','pad':1.0},arrowprops={'arrowstyle':'->','lw':.7})
 else:ax.annotate('No final answer\nK = 12 exhausted',xy=(12,yy[-1]),xytext=(5.6,298),fontsize=7.3,bbox={'facecolor':'white','edgecolor':'none','pad':1.0},arrowprops={'arrowstyle':'->','lw':.7})
for q,tx,ty,label in [(1,.05,6,'Exact read'),(2,3.2,38,'Two searches'),(3,5.8,89,'Two quota refusals')]:
 yy=next(r['cumulative_logical_tokens']/1000 for r in ev if r['arm']=='projected'and r['suffix_request']==q)
 ax.annotate(label,xy=(q,yy),xytext=(tx,ty),fontsize=6.9,arrowprops={'arrowstyle':'->','lw':.65})
ax.set(xlim=(-.2,12.6),ylim=(0,329));ax.set_xlabel('New suffix model requests',fontsize=8.2);ax.set_ylabel('Logical tokens (thousands)',fontsize=8.2);ax.tick_params(labelsize=7.5);ax.set_xticks(range(0,13,2));ax.legend(loc='upper left',frameon=False,fontsize=7.5);fig.tight_layout();save('pathspec_cost.pdf')

import csv
s=stats;rr=c['runs'];train=TR
def t(v):return f'{v:,}'
def tex(x):return str(x).replace('_',r'\_').replace('&',r'\&')
def y(r,a):
 q=next((p for p in r['phases']if p['phase']==a),None)
 if q is None:return '?'
 return '1' if q['state']=='completed' and q['legacy_extracted_descriptive']['correct'] else '0' if q['state']=='completed' or q['reason']=='suffix_cap' else '?'
# Bounds illustration for appendix, dot inherits exact line color.
fig,ax=plt.subplots(figsize=(4.7,2.7));ns=list(range(1,101));fixed=[1-.05**(1/n)for n in ns];seq=[1-(.05/(n*(n+1)))**(1/n)for n in ns]
for yy,sty,lbl in [(fixed,'-','Fixed sample'),(seq,'--','Alpha spending')]:
 line,=ax.plot(ns,yy,ls=sty,label=lbl);ax.plot(9,yy[8],'o',color=line.get_color(),ms=4)
ax.axvline(9,lw=.6,ls=':');ax.set(xlabel='Independent units, assuming zero events',ylabel='One-sided 95% upper bound',ylim=(0,1));ax.legend(frameon=False,fontsize=8);fig.tight_layout();save('bounds_illustration.pdf')
# Tables
T=S/'tables';T.mkdir(exist_ok=True)
def table(name,header,rows,cols):
 (T/name).write_text('\\begin{tabular}{@{}'+cols+'@{}}\n\\toprule\n'+header+' \\\\\n\\midrule\n'+'\n'.join(' & '.join(map(str,row))+' \\\\'for row in rows)+'\n\\bottomrule\n\\end{tabular}\n')
boundary=[r for r in rr if r['boundary_present'] and 'deployed'not in r['run_id']]
complete=[r for r in boundary if r['pair_complete']]
rows=[]
for r in complete:
 B=p(r,'capture')['observed_tokens'];a=p(r,'full');b=p(r,'projected')
 rows.append([tex(r['task_id'])+('$^{*}$'if r['task_id']in train else ''), 'F'if r['branch_order'][0]=='full'else 'P',t(r['features']['history_bytes']),y(r,'full')+'/'+y(r,'projected'),str(a['requests'])+'/'+str(b['requests']),t(B+a['observed_tokens']),t(B+b['observed_tokens']),f"{(B+b['observed_tokens'])/(B+a['observed_tokens']):.3f}"])
table('complete_pairs.tex','Task & First & History bytes & $Y_F/Y_P$ & $q_F/q_P$ & $T_F$ & $T_P$ & $T_P/T_F$',rows,'lcrccrrr')
rows=[]
for r in boundary:
 if r['pair_complete']:continue
 rows.append([tex(r['task_id']),'F'if r['branch_order'][0]=='full'else 'P',t(r['features']['history_bytes']),'P'if r['features']['history_bytes']>=93641 else 'F',y(r,'full')+'/'+y(r,'projected'),str(p(r,'full')['requests']if p(r,'full')else 0)+'/'+str(p(r,'projected')['requests']if p(r,'projected')else 0)])
table('incomplete_pairs.tex','Task & First & History bytes & Rule & $Y_F/Y_P$ & $q_F/q_P$',rows,'lcrccc')
rows=[]
for r in s['repeated_boundaries']:
 rows.append([tex(r['task']),t(r['paired_history']),t(r['single_history']),r['paired_action'][0].upper()+' $\\to$ '+r['single_action'][0].upper(),str(r['single_requests']),'correct'if r['single_outcome']else 'cap exhausted',t(r['single_logical_tokens'])])
table('single_arm.tex','Task & Paired bytes & Single-arm bytes & Decision & $q$ & Endpoint & Logical tokens',rows,'lrrcccr')
rows=[]
for r in J:
 row=[tex(r['task_id'])+('$^{*}$'if r['task_id']in train else '')]
 for a in ['full','projected']:
  stages=[p(r,'capture'),p(r,a)];inp=sum(x['input_tokens']for x in stages);cached=sum(x['cached_input_tokens']for x in stages);out=sum(x['output_tokens']for x in stages)
  row += [t(inp-cached),t(cached),t(out)]
 row += [str(p(r,'full')['requests']),str(p(r,'projected')['requests'])];rows.append(row)
table('cache_components.tex','Task & $U_F$ & $C_F$ & $O_F$ & $U_P$ & $C_P$ & $O_P$ & $q_F$ & $q_P$',rows,'lrrrrrrrr')

# Source inventory from the immutable aggregate CSV; constant two-run column omitted.
rows=[]
for r in sorted(csv.DictReader((D/'source_inventory.csv').open()),key=lambda x:x['source_id']):
 cohort=[x for x in rr if 'deployed' not in x['run_id'] and x['source_group']==r['source_group']]
 assert len(cohort)==2
 rows.append([tex(r['source_id']),r['file_count'],sum(x['boundary_present'] for x in cohort),sum(x['pair_complete'] for x in cohort),r'\texttt{'+r['snapshot_sha256'][:12]+'}'])
table('source_inventory.tex','Source/version & Files & Boundary & Pair & Snapshot SHA prefix',rows,'lrrrl')


==> anc/original/analysis/test_data.py <==
"""Zero-model tests for the paper's recorded-frame reanalysis."""
from pathlib import Path
import collections,itertools,json,math,re,statistics,unittest
from decimal import Decimal
from scipy.stats import binomtest
from derive import phase,outcome,aggregate,TRAIN
R=Path(__file__).resolve().parents[1]
c=json.loads((R/'data/census.json').read_text());s=json.loads((R/'data/analysis_v3.json').read_text());rr=c['runs']
b=[r for r in rr if r['boundary_present']and 'deployed'not in r['run_id']]
comp=[r for r in b if all(outcome(r,a)is not None for a in ['full','projected'])]
j=[r for r in b if outcome(r,'full')is True and outcome(r,'projected')is True]
class PaperTests(unittest.TestCase):
 def test_run_counts(self):self.assertEqual((len(rr),len(b),len(comp),len(j)),(86,27,17,11))
 def test_frame_split(self):
  pairs=[r for r in rr if 'deployed'not in r['run_id']];self.assertEqual(len(pairs),76)
  self.assertEqual(sum(r['summary_state']=='no_eligible_prefix'for r in pairs),44)
  self.assertEqual(sum(r['summary_state']=='stopped'and not r['boundary_present']for r in pairs),5)
 def test_training_artifact_binding(self):
  fit=json.loads((R/'data/training_artifacts.json').read_text());train=[r for r in comp if r['task_id']in TRAIN]
  self.assertEqual({r['source_group']for r in train},set(fit['RULE.json']['development_groups']))
  self.assertEqual({r['features']['history_bytes']for r in train},{r['features']['history_bytes']for r in fit['DEVELOPMENT_RECORDS.json']})
 def test_fit_task_count(self):self.assertEqual(sum(r['task_id']in TRAIN for r in comp),4)
 def test_train_failures(self):self.assertEqual((s['training']['full']['failures'],s['training']['selector']['failures']),(1,0))
 def test_outside_failures(self):self.assertEqual((s['outside_fitting']['full']['failures'],s['outside_fitting']['selector']['failures']),(2,3))
 def test_training_delta(self):self.assertEqual(s['training']['selector_delta_tokens'],-106442)
 def test_outside_delta(self):self.assertEqual(s['outside_fitting']['selector_delta_tokens'],122682)
 def test_delta_additivity(self):self.assertEqual(-106442+122682,s['all_comparable']['selector_delta_tokens'])
 def test_logical_outside_pct(self):self.assertAlmostEqual(100*122682/1419197,8.64446584935,places=8)
 def test_prefix_added(self):self.assertEqual(s['all_comparable']['full']['logical_tokens']-s['all_comparable']['full']['suffix_tokens'],510392)
 def test_overall_failure_tie(self):self.assertEqual((s['all_comparable']['full']['failures'],s['all_comparable']['selector']['failures']),(3,3))
 def test_selector_projects_five(self):self.assertEqual(set(s['all_comparable']['selector']['selected_projected']),{'packaging-compatibility','tomlkit-datetimes','filelock-contention','more-itertools-window','pathspec-util'})
 def test_threshold_training_values(self):
  h={r['task_id']:r['features']['history_bytes']for r in comp};self.assertEqual(h['tomlkit-datetimes'],93641);self.assertEqual(h['packaging-compatibility'],95519)
 def test_hindsight_optimum(self):
  x=s['in_sample_threshold_oracle'];self.assertEqual((x['threshold'],x['selector']['failures'],x['selector']['logical_tokens']),(95519,2,1787343))
 def test_hindsight_pct_units(self):
  self.assertAlmostEqual(100*(1276951/1313508-1),float(Decimal(-36557)*100/Decimal(1313508)),places=10)
  self.assertAlmostEqual(100*(1787343/1823900-1),float(Decimal(-36557)*100/Decimal(1823900)),places=10)
 def test_loso_counts(self):self.assertEqual(collections.Counter(x['threshold']for x in s['leave_one_source_out']),{95519:12,96013:1,93641:1})
 def test_loso_outcomes(self):self.assertEqual(sum(x['fit_test']['selector']['failures']for x in s['leave_one_source_out']),4)
 def test_strict_sensitivity(self):self.assertEqual([s['strict_comparable'][a]['failures']for a in ['full','projected','selector']],[4,6,4])
 def test_first_order(self):self.assertEqual(s['order_counts']['boundaries'],{'full':15,'projected':12})
 def test_completed_order_direction(self):self.assertEqual(s['order_counts']['complete15'],{'full':10,'projected':5})
 def test_first_arm_complete_observation(self):self.assertTrue(all(outcome(r,r['branch_order'][0])is not None for r in b))
 def test_first_arm_caps(self):self.assertEqual((s['first_arm']['full']['capped'],s['first_arm']['projected']['capped']),(3,7))
 def test_first_arm_wrong_still_runs_companion(self):
  wrong=[r for r in b if phase(r,r['branch_order'][0])['state']=='completed'and outcome(r,r['branch_order'][0])is False]
  self.assertEqual(len(wrong),3);self.assertTrue(all(phase(r,r['branch_order'][1])is not None for r in wrong))
 def test_caps_suppress_companions(self):
  caps=[r for r in b if phase(r,r['branch_order'][0])['reason']=='suffix_cap'];self.assertEqual(len(caps),10)
  self.assertTrue(all(phase(r,r['branch_order'][1])is None for r in caps))
 def test_all_observed_caps_twelve(self):self.assertTrue(all(q['requests']==12 for r in b for q in r['phases']if q['reason']=='suffix_cap'))
 def test_sharp_bounds_and_J_exhaustive(self):
  values=[outcome(r,a)for r in b for a in ['full','projected']];inds=[i for i,v in enumerate(values)if v is None];self.assertEqual(len(inds),10)
  diffs=[];Jsets=set()
  for completion in itertools.product([False,True],repeat=len(inds)):
   v=values.copy()
   for i,z in zip(inds,completion):v[i]=z
   diffs.append(sum(int(v[i+1])-int(v[i])for i in range(0,len(v),2)))
   Jsets.add(tuple(i//2 for i in range(0,len(v),2)if v[i]and v[i+1]))
  self.assertEqual((min(diffs),max(diffs)),(-9,1));self.assertEqual(len(Jsets),1);self.assertEqual(len(next(iter(Jsets))),11)
 def test_joint_request_counts(self):self.assertEqual((s['joint_success']['suffix_requests_full'],s['joint_success']['suffix_requests_projected']),(35,55))
 def test_joint_request_directions(self):self.assertEqual(s['joint_success']['request_directions'],{'more':8,'less':2,'equal':1})
 def test_means(self):
  x=s['joint_success'];self.assertAlmostEqual(x['geometric_mean_ratio'],.88337402073,places=9);self.assertAlmostEqual(x['median_ratio'],1.291500632882,places=9)
 def test_geometric_reciprocal(self):
  v=[(phase(r,'capture')['observed_tokens']+phase(r,'projected')['observed_tokens'])/(phase(r,'capture')['observed_tokens']+phase(r,'full')['observed_tokens'])for r in j]
  g=math.exp(statistics.mean(map(math.log,v)));inv=math.exp(statistics.mean(math.log(1/x)for x in v));self.assertAlmostEqual(g*inv,1)
 def test_category_sum(self):
  for a in ['full','projected']:
   x=s['joint_success'][a];self.assertEqual(x['observed_tokens'],x['uncached_input_tokens']+x['cached_input_tokens']+x['output_tokens'])
 def test_cache_deltas(self):
  a=s['joint_success']['full'];b=s['joint_success']['projected'];self.assertEqual([b[k]-a[k]for k in ['uncached_input_tokens','cached_input_tokens','output_tokens']],[89684,-407680,734])
 def test_sign_value(self):self.assertAlmostEqual(binomtest(7,11).pvalue,.548828125)
 def test_single_arm_flips(self):self.assertEqual({r['task']for r in s['repeated_boundaries']if r['paired_action']!=r['single_action']},{'more-itertools-recipes','pathspec-match'})
 def test_single_cap(self):self.assertEqual([r['task']for r in s['repeated_boundaries']if r['single_reason']=='suffix_cap'],['pathspec-match'])
 def test_pathspec_price_per_request(self):
  x=next(r for r in b if r['task_id']=='pathspec-util');self.assertEqual((phase(x,'full')['requests'],phase(x,'projected')['requests']),(3,12));self.assertEqual((phase(x,'full')['observed_tokens'],phase(x,'projected')['observed_tokens']),(84202,237629))
 def test_pathspec_events(self):
  ev=json.loads((R/'data/pathspec_events.json').read_text());calls=[c for e in ev if e['arm']=='projected'for c in e['calls']];self.assertEqual(collections.Counter(c['name']for c in calls),{'read':13,'search_evidence':2,'recover_evidence':3})
  refused=[c for c in calls if c.get('result_kind')=='quota_refusal'];self.assertEqual(len(refused),2);self.assertTrue(all(c['result_is_error']is False for c in refused))
 def test_tool_schema_and_gold_example(self):
  tools=json.loads((R/'data/public_tools.json').read_text());self.assertEqual({t['name']for t in tools},{'read','search_evidence','recover_evidence'})
  g=json.loads((R/'data/example_gold.json').read_text())['expected'];self.assertEqual(g['normalize'],'dir\\file.py');self.assertEqual(len(g),6)
if __name__=='__main__':unittest.main(verbosity=2)


==> anc/original/analysis/verify_files.py <==
"""Read-only verification of the downloaded ancillary directory (standard library)."""
from pathlib import Path, PurePosixPath
import hashlib,json,stat
ROOT=Path(__file__).resolve().parents[1]
def pairs(items):
 d={}
 for k,v in items:
  if k in d:raise ValueError('duplicate JSON key')
  d[k]=v
 return d
manifest=json.loads((ROOT/'MANIFEST_SHA256.json').read_text(),object_pairs_hook=pairs)
for name,entry in manifest['files'].items():
 p=PurePosixPath(name)
 if p.is_absolute() or str(p)!=name or any(s in {'','..','.'} for s in p.parts):raise ValueError('unsafe path')
 target=ROOT
 for part in p.parts:
  target=target/part
  if target.is_symlink():raise ValueError('symlink forbidden')
 if not stat.S_ISREG(target.stat().st_mode):raise ValueError('not a regular file')
 b=target.read_bytes()
 if len(b)!=entry['size_bytes'] or hashlib.sha256(b).hexdigest()!=entry['sha256']:raise ValueError('content mismatch: '+name)
extras={p.relative_to(ROOT).as_posix() for p in ROOT.rglob('*') if p.is_file()}-set(manifest['files'])-{'MANIFEST_SHA256.json'}
if extras:raise ValueError('unlisted files: '+repr(sorted(extras)))
print(json.dumps({'verified':len(manifest['files']),'extra_files':0,'new_model_calls':0}))


==> anc/original/data/PATHSPEC_LICENSE.txt <==
Mozilla Public License Version 2.0
==================================

1. Definitions
--------------

1.1. "Contributor"
    means each individual or legal entity that creates, contributes to
    the creation of, or owns Covered Software.

1.2. "Contributor Version"
    means the combination of the Contributions of others (if any) used
    by a Contributor and that particular Contributor's Contribution.

1.3. "Contribution"
    means Covered Software of a particular Contributor.

1.4. "Covered Software"
    means Source Code Form to which the initial Contributor has attached
    the notice in Exhibit A, the Executable Form of such Source Code
    Form, and Modifications of such Source Code Form, in each case
    including portions thereof.

1.5. "Incompatible With Secondary Licenses"
    means

    (a) that the initial Contributor has attached the notice described
        in Exhibit B to the Covered Software; or

    (b) that the Covered Software was made available under the terms of
        version 1.1 or earlier of the License, but not also under the
        terms of a Secondary License.

1.6. "Executable Form"
    means any form of the work other than Source Code Form.

1.7. "Larger Work"
    means a work that combines Covered Software with other material, in 
    a separate file or files, that is not Covered Software.

1.8. "License"
    means this document.

1.9. "Licensable"
    means having the right to grant, to the maximum extent possible,
    whether at the time of the initial grant or subsequently, any and
    all of the rights conveyed by this License.

1.10. "Modifications"
    means any of the following:

    (a) any file in Source Code Form that results from an addition to,
        deletion from, or modification of the contents of Covered
        Software; or

    (b) any new file in Source Code Form that contains any Covered
        Software.

1.11. "Patent Claims" of a Contributor
    means any patent claim(s), including without limitation, method,
    process, and apparatus claims, in any patent Licensable by such
    Contributor that would be infringed, but for the grant of the
    License, by the making, using, selling, offering for sale, having
    made, import, or transfer of either its Contributions or its
    Contributor Version.

1.12. "Secondary License"
    means either the GNU General Public License, Version 2.0, the GNU
    Lesser General Public License, Version 2.1, the GNU Affero General
    Public License, Version 3.0, or any later versions of those
    licenses.

1.13. "Source Code Form"
    means the form of the work preferred for making modifications.

1.14. "You" (or "Your")
    means an individual or a legal entity exercising rights under this
    License. For legal entities, "You" includes any entity that
    controls, is controlled by, or is under common control with You. For
    purposes of this definition, "control" means (a) the power, direct
    or indirect, to cause the direction or management of such entity,
    whether by contract or otherwise, or (b) ownership of more than
    fifty percent (50%) of the outstanding shares or beneficial
    ownership of such entity.

2. License Grants and Conditions
--------------------------------

2.1. Grants

Each Contributor hereby grants You a world-wide, royalty-free,
non-exclusive license:

(a) under intellectual property rights (other than patent or trademark)
    Licensable by such Contributor to use, reproduce, make available,
    modify, display, perform, distribute, and otherwise exploit its
    Contributions, either on an unmodified basis, with Modifications, or
    as part of a Larger Work; and

(b) under Patent Claims of such Contributor to make, use, sell, offer
    for sale, have made, import, and otherwise transfer either its
    Contributions or its Contributor Version.

2.2. Effective Date

The licenses granted in Section 2.1 with respect to any Contribution
become effective for each Contribution on the date the Contributor first
distributes such Contribution.

2.3. Limitations on Grant Scope

The licenses granted in this Section 2 are the only rights granted under
this License. No additional rights or licenses will be implied from the
distribution or licensing of Covered Software under this License.
Notwithstanding Section 2.1(b) above, no patent license is granted by a
Contributor:

(a) for any code that a Contributor has removed from Covered Software;
    or

(b) for infringements caused by: (i) Your and any other third party's
    modifications of Covered Software, or (ii) the combination of its
    Contributions with other software (except as part of its Contributor
    Version); or

(c) under Patent Claims infringed by Covered Software in the absence of
    its Contributions.

This License does not grant any rights in the trademarks, service marks,
or logos of any Contributor (except as may be necessary to comply with
the notice requirements in Section 3.4).

2.4. Subsequent Licenses

No Contributor makes additional grants as a result of Your choice to
distribute the Covered Software under a subsequent version of this
License (see Section 10.2) or under the terms of a Secondary License (if
permitted under the terms of Section 3.3).

2.5. Representation

Each Contributor represents that the Contributor believes its
Contributions are its original creation(s) or it has sufficient rights
to grant the rights to its Contributions conveyed by this License.

2.6. Fair Use

This License is not intended to limit any rights You have under
applicable copyright doctrines of fair use, fair dealing, or other
equivalents.

2.7. Conditions

Sections 3.1, 3.2, 3.3, and 3.4 are conditions of the licenses granted
in Section 2.1.

3. Responsibilities
-------------------

3.1. Distribution of Source Form

All distribution of Covered Software in Source Code Form, including any
Modifications that You create or to which You contribute, must be under
the terms of this License. You must inform recipients that the Source
Code Form of the Covered Software is governed by the terms of this
License, and how they can obtain a copy of this License. You may not
attempt to alter or restrict the recipients' rights in the Source Code
Form.

3.2. Distribution of Executable Form

If You distribute Covered Software in Executable Form then:

(a) such Covered Software must also be made available in Source Code
    Form, as described in Section 3.1, and You must inform recipients of
    the Executable Form how they can obtain a copy of such Source Code
    Form by reasonable means in a timely manner, at a charge no more
    than the cost of distribution to the recipient; and

(b) You may distribute such Executable Form under the terms of this
    License, or sublicense it under different terms, provided that the
    license for the Executable Form does not attempt to limit or alter
    the recipients' rights in the Source Code Form under this License.

3.3. Distribution of a Larger Work

You may create and distribute a Larger Work under terms of Your choice,
provided that You also comply with the requirements of this License for
the Covered Software. If the Larger Work is a combination of Covered
Software with a work governed by one or more Secondary Licenses, and the
Covered Software is not Incompatible With Secondary Licenses, this
License permits You to additionally distribute such Covered Software
under the terms of such Secondary License(s), so that the recipient of
the Larger Work may, at their option, further distribute the Covered
Software under the terms of either this License or such Secondary
License(s).

3.4. Notices

You may not remove or alter the substance of any license notices
(including copyright notices, patent notices, disclaimers of warranty,
or limitations of liability) contained within the Source Code Form of
the Covered Software, except that You may alter any license notices to
the extent required to remedy known factual inaccuracies.

3.5. Application of Additional Terms

You may choose to offer, and to charge a fee for, warranty, support,
indemnity or liability obligations to one or more recipients of Covered
Software. However, You may do so only on Your own behalf, and not on
behalf of any Contributor. You must make it absolutely clear that any
such warranty, support, indemnity, or liability obligation is offered by
You alone, and You hereby agree to indemnify every Contributor for any
liability incurred by such Contributor as a result of warranty, support,
indemnity or liability terms You offer. You may include additional
disclaimers of warranty and limitations of liability specific to any
jurisdiction.

4. Inability to Comply Due to Statute or Regulation
---------------------------------------------------

If it is impossible for You to comply with any of the terms of this
License with respect to some or all of the Covered Software due to
statute, judicial order, or regulation then You must: (a) comply with
the terms of this License to the maximum extent possible; and (b)
describe the limitations and the code they affect. Such description must
be placed in a text file included with all distributions of the Covered
Software under this License. Except to the extent prohibited by statute
or regulation, such description must be sufficiently detailed for a
recipient of ordinary skill to be able to understand it.

5. Termination
--------------

5.1. The rights granted under this License will terminate automatically
if You fail to comply with any of its terms. However, if You become
compliant, then the rights granted under this License from a particular
Contributor are reinstated (a) provisionally, unless and until such
Contributor explicitly and finally terminates Your grants, and (b) on an
ongoing basis, if such Contributor fails to notify You of the
non-compliance by some reasonable means prior to 60 days after You have
come back into compliance. Moreover, Your grants from a particular
Contributor are reinstated on an ongoing basis if such Contributor
notifies You of the non-compliance by some reasonable means, this is the
first time You have received notice of non-compliance with this License
from such Contributor, and You become compliant prior to 30 days after
Your receipt of the notice.

5.2. If You initiate litigation against any entity by asserting a patent
infringement claim (excluding declaratory judgment actions,
counter-claims, and cross-claims) alleging that a Contributor Version
directly or indirectly infringes any patent, then the rights granted to
You by any and all Contributors for the Covered Software under Section
2.1 of this License shall terminate.

5.3. In the event of termination under Sections 5.1 or 5.2 above, all
end user license agreements (excluding distributors and resellers) which
have been validly granted by You or Your distributors under this License
prior to termination shall survive termination.

************************************************************************
*                                                                      *
*  6. Disclaimer of Warranty                                           *
*  -------------------------                                           *
*                                                                      *
*  Covered Software is provided under this License on an "as is"       *
*  basis, without warranty of any kind, either expressed, implied, or  *
*  statutory, including, without limitation, warranties that the       *
*  Covered Software is free of defects, merchantable, fit for a        *
*  particular purpose or non-infringing. The entire risk as to the     *
*  quality and performance of the Covered Software is with You.        *
*  Should any Covered Software prove defective in any respect, You     *
*  (not any Contributor) assume the cost of any necessary servicing,   *
*  repair, or correction. This disclaimer of warranty constitutes an   *
*  essential part of this License. No use of any Covered Software is   *
*  authorized under this License except under this disclaimer.         *
*                                                                      *
************************************************************************

************************************************************************
*                                                                      *
*  7. Limitation of Liability                                          *
*  --------------------------                                          *
*                                                                      *
*  Under no circumstances and under no legal theory, whether tort      *
*  (including negligence), contract, or otherwise, shall any           *
*  Contributor, or anyone who distributes Covered Software as          *
*  permitted above, be liable to You for any direct, indirect,         *
*  special, incidental, or consequential damages of any character      *
*  including, without limitation, damages for lost profits, loss of    *
*  goodwill, work stoppage, computer failure or malfunction, or any    *
*  and all other commercial damages or losses, even if such party      *
*  shall have been informed of the possibility of such damages. This   *
*  limitation of liability shall not apply to liability for death or   *
*  personal injury resulting from such party's negligence to the       *
*  extent applicable law prohibits such limitation. Some               *
*  jurisdictions do not allow the exclusion or limitation of           *
*  incidental or consequential damages, so this exclusion and          *
*  limitation may not apply to You.                                    *
*                                                                      *
************************************************************************

8. Litigation
-------------

Any litigation relating to this License may be brought only in the
courts of a jurisdiction where the defendant maintains its principal
place of business and such litigation shall be governed by laws of that
jurisdiction, without reference to its conflict-of-law provisions.
Nothing in this Section shall prevent a party's ability to bring
cross-claims or counter-claims.

9. Miscellaneous
----------------

This License represents the complete agreement concerning the subject
matter hereof. If any provision of this License is held to be
unenforceable, such provision shall be reformed only to the extent
necessary to make it enforceable. Any law or regulation which provides
that the language of a contract shall be construed against the drafter
shall not be used to construe this License against a Contributor.

10. Versions of the License
---------------------------

10.1. New Versions

Mozilla Foundation is the license steward. Except as provided in Section
10.3, no one other than the license steward has the right to modify or
publish new versions of this License. Each version will be given a
distinguishing version number.

10.2. Effect of New Versions

You may distribute the Covered Software under the terms of the version
of the License under which You originally received the Covered Software,
or under the terms of any subsequent version published by the license
steward.

10.3. Modified Versions

If you create software not governed by this License, and you want to
create a new license for such software, you may create and use a
modified version of this License if you rename the license and remove
any references to the name of the license steward (except to note that
such modified license differs from this License).

10.4. Distributing Source Code Form that is Incompatible With Secondary
Licenses

If You choose to distribute Source Code Form that is Incompatible With
Secondary Licenses under the terms of this version of the License, the
notice described in Exhibit B of this License must be attached.

Exhibit A - Source Code Form License Notice
-------------------------------------------

  This Source Code Form is subject to the terms of the Mozilla Public
  License, v. 2.0. If a copy of the MPL was not distributed with this
  file, You can obtain one at http://mozilla.org/MPL/2.0/.

If it is not possible or desirable to put the notice in a particular
file, then You may include the notice in a location (such as a LICENSE
file in a relevant directory) where a recipient would be likely to look
for such a notice.

You may add additional accurate notices of copyright ownership.

Exhibit B - "Incompatible With Secondary Licenses" Notice
---------------------------------------------------------

  This Source Code Form is "Incompatible With Secondary Licenses", as
  defined by the Mozilla Public License, v. 2.0.


==> anc/original/data/actual_observation.txt <==
[reverpi-observation-v1 {"handle":"6c69f25cf7a2bd859003d983b994e076a2e8f693eb915d21945d4605833d22ea","offset_unit":"unicode_codepoints","original_bytes":25551,"tool":"read","total_chars":25551}]
Historical output omitted from this request, not deleted. This is not a current-state verification.
Read exact historical text with recover_evidence(handle, start, chars). Locate a span with search_evidence(query, chars); use returned handle and start. Never send query to recover_evidence.
[head]
"""
This module provides utility methods for dealing with path-specs.
"""
from __future__ import annotations

import os
import os.path
import pathlib
import posixpath
import stat
from collections.abc import (
	Collection,
	Iterable,
	Iterator,
	Sequence)
from dataclasses import (
	dataclass)
from typing import (
	Any,
	Callable,  # Replaced by `collections.abc.Callable` in 3.9.2.
	Generic,
	Optional,  # Replaced by `X | None` in 3.10.
	TypeVar,
	Union,  # Replaced by `X | Y` in 3.10.
	cast)

from .pattern i
[middle omitted]
tat.st_mode)

	def stat(self, follow_links: Optional[bool] = None) -> os.stat_result:
		"""
		Get the cached stat result for the entry.

		*follow_links* (:class:`bool` or :data:`None`) is whether to follow symbolic
		links. If this is :data:`True`, the stat result of the linked file will be
		returned. Default is :data:`None` for :data:`True`.

		Returns that stat result (:class:`os.stat_result`).
		"""
		if follow_links is None:
			follow_links = True

		return self._stat if follow_links else self._lstat

[tail]

==> anc/original/data/analysis_v3.json <==
{
  "scope": "retrospective existing observed paired trajectories; no new model requests",
  "totals": {
    "runs": 86,
    "requests": 641,
    "reported_tokens": 8202832,
    "unknown_attempts": 0,
    "paired_or_capture_runs": 76,
    "eligible_runs": 27,
    "complete_pairs": 15,
    "deployed_runs": 10,
    "unique_source_groups": 38,
    "raw_response_model_labels": {
      "deepseek-flash": 641
    }
  },
  "training": {
    "n": 4,
    "full": {
      "failures": 1,
      "suffix_tokens": 266740,
      "prefix_tokens": 137963,
      "logical_tokens": 404703,
      "selected_projected": []
    },
    "projected": {
      "failures": 0,
      "suffix_tokens": 247573,
      "prefix_tokens": 137963,
      "logical_tokens": 385536,
      "selected_projected": [
        "click-parameters",
        "packaging-compatibility",
        "boltons-indexedset",
        "tomlkit-datetimes"
      ]
    },
    "selector": {
      "failures": 0,
      "suffix_tokens": 160298,
      "prefix_tokens": 137963,
      "logical_tokens": 298261,
      "selected_projected": [
        "packaging-compatibility",
        "tomlkit-datetimes"
      ]
    },
    "selector_delta_tokens": -106442,
    "selector_delta_pct": -26.301262901436363
  },
  "outside_fitting": {
    "n": 13,
    "full": {
      "failures": 2,
      "suffix_tokens": 1046768,
      "prefix_tokens": 372429,
      "logical_tokens": 1419197,
      "selected_projected": []
    },
    "projected": {
      "failures": 5,
      "suffix_tokens": 993180,
      "prefix_tokens": 372429,
      "logical_tokens": 1365609,
      "selected_projected": [
        "cerberus-errors",
        "docutils-nodes",
        "dotenv-stream",
        "filelock-basics",
        "filelock-contention",
        "funcy-colls",
        "more-itertools-recipes",
        "more-itertools-window",
        "pathspec-match",
        "pathspec-util",
        "six-moves",
        "sqlparse-grouping",
        "urllib3-headers"
      ]
    },
    "selector": {
      "failures": 3,
      "suffix_tokens": 1169450,
      "prefix_tokens": 372429,
      "logical_tokens": 1541879,
      "selected_projected": [
        "filelock-contention",
        "more-itertools-window",
        "pathspec-util"
      ]
    },
    "selector_delta_tokens": 122682,
    "selector_delta_pct": 8.64446584935002
  },
  "all_comparable": {
    "n": 17,
    "full": {
      "failures": 3,
      "suffix_tokens": 1313508,
      "prefix_tokens": 510392,
      "logical_tokens": 1823900,
      "selected_projected": []
    },
    "projected": {
      "failures": 5,
      "suffix_tokens": 1240753,
      "prefix_tokens": 510392,
      "logical_tokens": 1751145,
      "selected_projected": [
        "click-parameters",
        "packaging-compatibility",
        "boltons-indexedset",
        "cerberus-errors",
        "docutils-nodes",
        "dotenv-stream",
        "filelock-basics",
        "filelock-contention",
        "funcy-colls",
        "more-itertools-recipes",
        "more-itertools-window",
        "pathspec-match",
        "pathspec-util",
        "six-moves",
        "sqlparse-grouping",
        "tomlkit-datetimes",
        "urllib3-headers"
      ]
    },
    "selector": {
      "failures": 3,
      "suffix_tokens": 1329748,
      "prefix_tokens": 510392,
      "logical_tokens": 1840140,
      "selected_projected": [
        "packaging-compatibility",
        "filelock-contention",
        "more-itertools-window",
        "pathspec-util",
        "tomlkit-datetimes"
      ]
    },
    "selector_delta_tokens": 16240,
    "selector_delta_pct": 0.8903996929656232
  },
  "strict_comparable": {
    "n": 17,
    "full": {
      "failures": 4,
      "suffix_tokens": 1313508,
      "prefix_tokens": 510392,
      "logical_tokens": 1823900,
      "selected_projected": []
    },
    "projected": {
      "failures": 6,
      "suffix_tokens": 1240753,
      "prefix_tokens": 510392,
      "logical_tokens": 1751145,
      "selected_projected": [
        "click-parameters",
        "packaging-compatibility",
        "boltons-indexedset",
        "cerberus-errors",
        "docutils-nodes",
        "dotenv-stream",
        "filelock-basics",
        "filelock-contention",
        "funcy-colls",
        "more-itertools-recipes",
        "more-itertools-window",
        "pathspec-match",
        "pathspec-util",
        "six-moves",
        "sqlparse-grouping",
        "tomlkit-datetimes",
        "urllib3-headers"
      ]
    },
    "selector": {
      "failures": 4,
      "suffix_tokens": 1329748,
      "prefix_tokens": 510392,
      "logical_tokens": 1840140,
      "selected_projected": [
        "packaging-compatibility",
        "filelock-contention",
        "more-itertools-window",
        "pathspec-util",
        "tomlkit-datetimes"
      ]
    },
    "selector_delta_tokens": 16240,
    "selector_delta_pct": 0.8903996929656232
  },
  "in_sample_threshold_oracle": {
    "n": 17,
    "full": {
      "failures": 3,
      "suffix_tokens": 1313508,
      "prefix_tokens": 510392,
      "logical_tokens": 1823900,
      "selected_projected": []
    },
    "projected": {
      "failures": 5,
      "suffix_tokens": 1240753,
      "prefix_tokens": 510392,
      "logical_tokens": 1751145,
      "selected_projected": [
        "click-parameters",
        "packaging-compatibility",
        "boltons-indexedset",
        "cerberus-errors",
        "docutils-nodes",
        "dotenv-stream",
        "filelock-basics",
        "filelock-contention",
        "funcy-colls",
        "more-itertools-recipes",
        "more-itertools-window",
        "pathspec-match",
        "pathspec-util",
        "six-moves",
        "sqlparse-grouping",
        "tomlkit-datetimes",
        "urllib3-headers"
      ]
    },
    "selector": {
      "failures": 2,
      "suffix_tokens": 1276951,
      "prefix_tokens": 510392,
      "logical_tokens": 1787343,
      "selected_projected": [
        "packaging-compatibility",
        "filelock-contention",
        "more-itertools-window"
      ]
    },
    "selector_delta_tokens": -36557,
    "selector_delta_pct": -2.0043313778167664,
    "threshold": 95519
  },
  "leave_one_source_out": [
    {
      "group": "andialbrecht-sqlparse",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 53014,
          "prefix_tokens": 22960,
          "logical_tokens": 75974,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 71090,
          "prefix_tokens": 22960,
          "logical_tokens": 94050,
          "selected_projected": [
            "sqlparse-grouping"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 53014,
          "prefix_tokens": 22960,
          "logical_tokens": 75974,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 53014,
          "prefix_tokens": 22960,
          "logical_tokens": 75974,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 71090,
          "prefix_tokens": 22960,
          "logical_tokens": 94050,
          "selected_projected": [
            "sqlparse-grouping"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 53014,
          "prefix_tokens": 22960,
          "logical_tokens": 75974,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    },
    {
      "group": "benjaminp-six",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 23397,
          "prefix_tokens": 28163,
          "logical_tokens": 51560,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 51321,
          "prefix_tokens": 28163,
          "logical_tokens": 79484,
          "selected_projected": [
            "six-moves"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 23397,
          "prefix_tokens": 28163,
          "logical_tokens": 51560,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 23397,
          "prefix_tokens": 28163,
          "logical_tokens": 51560,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 51321,
          "prefix_tokens": 28163,
          "logical_tokens": 79484,
          "selected_projected": [
            "six-moves"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 23397,
          "prefix_tokens": 28163,
          "logical_tokens": 51560,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    },
    {
      "group": "cpburnz-pathspec",
      "training_runs": 15,
      "test_runs": 2,
      "threshold": 93641,
      "fit_test": {
        "n": 2,
        "full": {
          "failures": 0,
          "suffix_tokens": 127103,
          "prefix_tokens": 63086,
          "logical_tokens": 190189,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 262957,
          "prefix_tokens": 63086,
          "logical_tokens": 326043,
          "selected_projected": [
            "pathspec-match",
            "pathspec-util"
          ]
        },
        "selector": {
          "failures": 1,
          "suffix_tokens": 280530,
          "prefix_tokens": 63086,
          "logical_tokens": 343616,
          "selected_projected": [
            "pathspec-util"
          ]
        },
        "selector_delta_tokens": 153427,
        "selector_delta_pct": 80.67080640836221
      },
      "frozen_test": {
        "n": 2,
        "full": {
          "failures": 0,
          "suffix_tokens": 127103,
          "prefix_tokens": 63086,
          "logical_tokens": 190189,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 262957,
          "prefix_tokens": 63086,
          "logical_tokens": 326043,
          "selected_projected": [
            "pathspec-match",
            "pathspec-util"
          ]
        },
        "selector": {
          "failures": 1,
          "suffix_tokens": 280530,
          "prefix_tokens": 63086,
          "logical_tokens": 343616,
          "selected_projected": [
            "pathspec-util"
          ]
        },
        "selector_delta_tokens": 153427,
        "selector_delta_pct": 80.67080640836221
      }
    },
    {
      "group": "docutils-docutils",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 190429,
          "prefix_tokens": 40669,
          "logical_tokens": 231098,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 236735,
          "prefix_tokens": 40669,
          "logical_tokens": 277404,
          "selected_projected": [
            "docutils-nodes"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 190429,
          "prefix_tokens": 40669,
          "logical_tokens": 231098,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 190429,
          "prefix_tokens": 40669,
          "logical_tokens": 231098,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 236735,
          "prefix_tokens": 40669,
          "logical_tokens": 277404,
          "selected_projected": [
            "docutils-nodes"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 190429,
          "prefix_tokens": 40669,
          "logical_tokens": 231098,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    },
    {
      "group": "frostming-tomlkit",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 160402,
          "prefix_tokens": 37255,
          "logical_tokens": 197657,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 59772,
          "prefix_tokens": 37255,
          "logical_tokens": 97027,
          "selected_projected": [
            "tomlkit-datetimes"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 160402,
          "prefix_tokens": 37255,
          "logical_tokens": 197657,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 160402,
          "prefix_tokens": 37255,
          "logical_tokens": 197657,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 59772,
          "prefix_tokens": 37255,
          "logical_tokens": 97027,
          "selected_projected": [
            "tomlkit-datetimes"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 59772,
          "prefix_tokens": 37255,
          "logical_tokens": 97027,
          "selected_projected": [
            "tomlkit-datetimes"
          ]
        },
        "selector_delta_tokens": -100630,
        "selector_delta_pct": -50.91142737165899
      }
    },
    {
      "group": "mahmoud-boltons",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 28011,
          "prefix_tokens": 45848,
          "logical_tokens": 73859,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 87949,
          "prefix_tokens": 45848,
          "logical_tokens": 133797,
          "selected_projected": [
            "boltons-indexedset"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 28011,
          "prefix_tokens": 45848,
          "logical_tokens": 73859,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 28011,
          "prefix_tokens": 45848,
          "logical_tokens": 73859,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 87949,
          "prefix_tokens": 45848,
          "logical_tokens": 133797,
          "selected_projected": [
            "boltons-indexedset"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 28011,
          "prefix_tokens": 45848,
          "logical_tokens": 73859,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    },
    {
      "group": "more-itertools",
      "training_runs": 15,
      "test_runs": 2,
      "threshold": 95519,
      "fit_test": {
        "n": 2,
        "full": {
          "failures": 0,
          "suffix_tokens": 416907,
          "prefix_tokens": 65450,
          "logical_tokens": 482357,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 53023,
          "prefix_tokens": 65450,
          "logical_tokens": 118473,
          "selected_projected": [
            "more-itertools-recipes",
            "more-itertools-window"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 435561,
          "prefix_tokens": 65450,
          "logical_tokens": 501011,
          "selected_projected": [
            "more-itertools-window"
          ]
        },
        "selector_delta_tokens": 18654,
        "selector_delta_pct": 3.867260141347591
      },
      "frozen_test": {
        "n": 2,
        "full": {
          "failures": 0,
          "suffix_tokens": 416907,
          "prefix_tokens": 65450,
          "logical_tokens": 482357,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 53023,
          "prefix_tokens": 65450,
          "logical_tokens": 118473,
          "selected_projected": [
            "more-itertools-recipes",
            "more-itertools-window"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 435561,
          "prefix_tokens": 65450,
          "logical_tokens": 501011,
          "selected_projected": [
            "more-itertools-window"
          ]
        },
        "selector_delta_tokens": 18654,
        "selector_delta_pct": 3.867260141347591
      }
    },
    {
      "group": "pallets-click",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 53846,
          "prefix_tokens": 22170,
          "logical_tokens": 76016,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 81183,
          "prefix_tokens": 22170,
          "logical_tokens": 103353,
          "selected_projected": [
            "click-parameters"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 53846,
          "prefix_tokens": 22170,
          "logical_tokens": 76016,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 53846,
          "prefix_tokens": 22170,
          "logical_tokens": 76016,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 81183,
          "prefix_tokens": 22170,
          "logical_tokens": 103353,
          "selected_projected": [
            "click-parameters"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 53846,
          "prefix_tokens": 22170,
          "logical_tokens": 76016,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    },
    {
      "group": "pyeclipse-cerberus",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 1,
          "suffix_tokens": 29074,
          "prefix_tokens": 19420,
          "logical_tokens": 48494,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 44080,
          "prefix_tokens": 19420,
          "logical_tokens": 63500,
          "selected_projected": [
            "cerberus-errors"
          ]
        },
        "selector": {
          "failures": 1,
          "suffix_tokens": 29074,
          "prefix_tokens": 19420,
          "logical_tokens": 48494,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 1,
          "suffix_tokens": 29074,
          "prefix_tokens": 19420,
          "logical_tokens": 48494,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 44080,
          "prefix_tokens": 19420,
          "logical_tokens": 63500,
          "selected_projected": [
            "cerberus-errors"
          ]
        },
        "selector": {
          "failures": 1,
          "suffix_tokens": 29074,
          "prefix_tokens": 19420,
          "logical_tokens": 48494,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    },
    {
      "group": "pypa-packaging",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 96013,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 1,
          "suffix_tokens": 24481,
          "prefix_tokens": 32690,
          "logical_tokens": 57171,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 18669,
          "prefix_tokens": 32690,
          "logical_tokens": 51359,
          "selected_projected": [
            "packaging-compatibility"
          ]
        },
        "selector": {
          "failures": 1,
          "suffix_tokens": 24481,
          "prefix_tokens": 32690,
          "logical_tokens": 57171,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 1,
          "suffix_tokens": 24481,
          "prefix_tokens": 32690,
          "logical_tokens": 57171,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 18669,
          "prefix_tokens": 32690,
          "logical_tokens": 51359,
          "selected_projected": [
            "packaging-compatibility"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 18669,
          "prefix_tokens": 32690,
          "logical_tokens": 51359,
          "selected_projected": [
            "packaging-compatibility"
          ]
        },
        "selector_delta_tokens": -5812,
        "selector_delta_pct": -10.1659932483252
      }
    },
    {
      "group": "suor-funcy",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 1,
          "suffix_tokens": 25731,
          "prefix_tokens": 19069,
          "logical_tokens": 44800,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 33387,
          "prefix_tokens": 19069,
          "logical_tokens": 52456,
          "selected_projected": [
            "funcy-colls"
          ]
        },
        "selector": {
          "failures": 1,
          "suffix_tokens": 25731,
          "prefix_tokens": 19069,
          "logical_tokens": 44800,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 1,
          "suffix_tokens": 25731,
          "prefix_tokens": 19069,
          "logical_tokens": 44800,
          "selected_projected": []
        },
        "projected": {
          "failures": 1,
          "suffix_tokens": 33387,
          "prefix_tokens": 19069,
          "logical_tokens": 52456,
          "selected_projected": [
            "funcy-colls"
          ]
        },
        "selector": {
          "failures": 1,
          "suffix_tokens": 25731,
          "prefix_tokens": 19069,
          "logical_tokens": 44800,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    },
    {
      "group": "theskumar-python-dotenv",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 13060,
          "prefix_tokens": 13602,
          "logical_tokens": 26662,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 25263,
          "prefix_tokens": 13602,
          "logical_tokens": 38865,
          "selected_projected": [
            "dotenv-stream"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 13060,
          "prefix_tokens": 13602,
          "logical_tokens": 26662,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 13060,
          "prefix_tokens": 13602,
          "logical_tokens": 26662,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 25263,
          "prefix_tokens": 13602,
          "logical_tokens": 38865,
          "selected_projected": [
            "dotenv-stream"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 13060,
          "prefix_tokens": 13602,
          "logical_tokens": 26662,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    },
    {
      "group": "tox-dev-filelock",
      "training_runs": 15,
      "test_runs": 2,
      "threshold": 95519,
      "fit_test": {
        "n": 2,
        "full": {
          "failures": 0,
          "suffix_tokens": 135667,
          "prefix_tokens": 70340,
          "logical_tokens": 206007,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 156329,
          "prefix_tokens": 70340,
          "logical_tokens": 226669,
          "selected_projected": [
            "filelock-basics",
            "filelock-contention"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 86268,
          "prefix_tokens": 70340,
          "logical_tokens": 156608,
          "selected_projected": [
            "filelock-contention"
          ]
        },
        "selector_delta_tokens": -49399,
        "selector_delta_pct": -23.97928225739902
      },
      "frozen_test": {
        "n": 2,
        "full": {
          "failures": 0,
          "suffix_tokens": 135667,
          "prefix_tokens": 70340,
          "logical_tokens": 206007,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 156329,
          "prefix_tokens": 70340,
          "logical_tokens": 226669,
          "selected_projected": [
            "filelock-basics",
            "filelock-contention"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 86268,
          "prefix_tokens": 70340,
          "logical_tokens": 156608,
          "selected_projected": [
            "filelock-contention"
          ]
        },
        "selector_delta_tokens": -49399,
        "selector_delta_pct": -23.97928225739902
      }
    },
    {
      "group": "urllib3-urllib3",
      "training_runs": 16,
      "test_runs": 1,
      "threshold": 95519,
      "fit_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 32386,
          "prefix_tokens": 29670,
          "logical_tokens": 62056,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 58995,
          "prefix_tokens": 29670,
          "logical_tokens": 88665,
          "selected_projected": [
            "urllib3-headers"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 32386,
          "prefix_tokens": 29670,
          "logical_tokens": 62056,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      },
      "frozen_test": {
        "n": 1,
        "full": {
          "failures": 0,
          "suffix_tokens": 32386,
          "prefix_tokens": 29670,
          "logical_tokens": 62056,
          "selected_projected": []
        },
        "projected": {
          "failures": 0,
          "suffix_tokens": 58995,
          "prefix_tokens": 29670,
          "logical_tokens": 88665,
          "selected_projected": [
            "urllib3-headers"
          ]
        },
        "selector": {
          "failures": 0,
          "suffix_tokens": 32386,
          "prefix_tokens": 29670,
          "logical_tokens": 62056,
          "selected_projected": []
        },
        "selector_delta_tokens": 0,
        "selector_delta_pct": 0.0
      }
    }
  ],
  "order_counts": {
    "all76": {
      "full": 38,
      "projected": 38
    },
    "boundaries": {
      "full": 15,
      "projected": 12
    },
    "complete15": {
      "full": 10,
      "projected": 5
    },
    "stopped12": {
      "projected": 7,
      "full": 5
    }
  },
  "first_arm": {
    "full": {
      "n": 15,
      "success": 9,
      "wrong_final": 3,
      "capped": 3,
      "requests": 71,
      "input": 1435451
    },
    "projected": {
      "n": 12,
      "success": 5,
      "wrong_final": 0,
      "capped": 7,
      "requests": 102,
      "input": 1669477
    }
  },
  "joint_success": {
    "n": 11,
    "fully_ascertained_within_27_observed_couplings": true,
    "full": {
      "input_tokens": 1246404,
      "cached_input_tokens": 982272,
      "output_tokens": 20632,
      "observed_tokens": 1267036,
      "uncached_input_tokens": 264132
    },
    "projected": {
      "input_tokens": 928408,
      "cached_input_tokens": 574592,
      "output_tokens": 21366,
      "observed_tokens": 949774,
      "uncached_input_tokens": 353816
    },
    "ratio_of_sums": 0.7496030104906254,
    "arithmetic_mean_ratio": 1.112521149422253,
    "geometric_mean_ratio": 0.8833740207313813,
    "median_ratio": 1.2915006328817213,
    "higher_token_pairs": 7,
    "token_sign_test_descriptive_only": 0.548828125,
    "suffix_requests_full": 35,
    "suffix_requests_projected": 55,
    "request_directions": {
      "more": 8,
      "less": 2,
      "equal": 1
    }
  },
  "repeated_boundaries": [
    {
      "task": "filelock-basics",
      "paired_history": 72397,
      "single_history": 77200,
      "paired_action": "full",
      "single_action": "full",
      "single_actual_arm": "full",
      "single_requests": 2,
      "single_outcome": true,
      "single_reason": null,
      "single_logical_tokens": 79050,
      "run_id": "cumulative_runs/deployed/filelock-basics"
    },
    {
      "task": "filelock-contention",
      "paired_history": 96013,
      "single_history": 123601,
      "paired_action": "projected",
      "single_action": "projected",
      "single_actual_arm": "projected",
      "single_requests": 10,
      "single_outcome": true,
      "single_reason": null,
      "single_logical_tokens": 206300,
      "run_id": "cumulative_runs/deployed/filelock-contention"
    },
    {
      "task": "more-itertools-recipes",
      "paired_history": 56382,
      "single_history": 110194,
      "paired_action": "full",
      "single_action": "projected",
      "single_actual_arm": "projected",
      "single_requests": 2,
      "single_outcome": true,
      "single_reason": null,
      "single_logical_tokens": 100078,
      "run_id": "cumulative_runs/deployed/more-itertools-recipes"
    },
    {
      "task": "pathspec-match",
      "paired_history": 63576,
      "single_history": 97045,
      "paired_action": "full",
      "single_action": "projected",
      "single_actual_arm": "projected",
      "single_requests": 12,
      "single_outcome": false,
      "single_reason": "suffix_cap",
      "single_logical_tokens": 244370,
      "run_id": "cumulative_runs/deployed/pathspec-match"
    },
    {
      "task": "sqlparse-grouping",
      "paired_history": 89881,
      "single_history": 64817,
      "paired_action": "full",
      "single_action": "full",
      "single_actual_arm": "full",
      "single_requests": 5,
      "single_outcome": true,
      "single_reason": null,
      "single_logical_tokens": 135759,
      "run_id": "cumulative_runs/deployed/sqlparse-grouping"
    },
    {
      "task": "urllib3-headers",
      "paired_history": 62556,
      "single_history": 54818,
      "paired_action": "full",
      "single_action": "full",
      "single_actual_arm": "full",
      "single_requests": 2,
      "single_outcome": true,
      "single_reason": null,
      "single_logical_tokens": 49185,
      "run_id": "cumulative_runs/deployed/urllib3-headers"
    }
  ]
}


==> anc/original/data/census.json <==
{
  "schema": "reverpi.s5.campaign-census.v1",
  "scope": "all submitted run summaries, not all possible source tasks",
  "runs": [
    {
      "run_id": "s4b_paid_runs/cache-behavior",
      "bucket": "s4b_paid_runs",
      "task_id": "cache-behavior",
      "source_group": "tkem-cachetools",
      "snapshot_sha256": "1fa516c2685d26921b12a7cc958740841df46e736b237c8559e1e7e4c0aeecfd",
      "plan_sha256": "001cd5ae5ab74f4c71664c463da4551fd3acb2236df59ecc2ad8face378e694b",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 11288,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 11288,
          "input_tokens": 10156,
          "output_tokens": 1132,
          "cached_input_tokens": 1664,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "fifo_keys": true,
              "lru_keys": true,
              "oversize_error": true,
              "size_after_replace": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "fifo_keys": true,
              "lru_keys": true,
              "oversize_error": true,
              "size_after_replace": true
            }
          },
          "answer_sha256": "6e7600b99854871ab5ac80ff3ac585d55f3e9cc9709a2bf8c609cc36522e7809"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "s4b_paid_runs/cache-keys",
      "bucket": "s4b_paid_runs",
      "task_id": "cache-keys",
      "source_group": "tkem-cachetools",
      "snapshot_sha256": "1fa516c2685d26921b12a7cc958740841df46e736b237c8559e1e7e4c0aeecfd",
      "plan_sha256": "c35ad25df8c4ab3c83c77cecd0eb05294c6f2e1ab457967bbbe16df5687dbcd0",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 6877,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 6877,
          "input_tokens": 6499,
          "output_tokens": 378,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "keyword_order_equal": true,
              "method_self_equal": true,
              "numeric_hash_equal": true,
              "numeric_typed_equal": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "keyword_order_equal": true,
              "method_self_equal": true,
              "numeric_hash_equal": true,
              "numeric_typed_equal": true
            }
          },
          "answer_sha256": "cb7fd44bc72d43445465619565ed0c2a540309a251375d44a09eb92a0d0ea4f2"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "bucket": "s4b_paid_runs",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "plan_sha256": "ad6f2f8a0a8f41bb982094e77b5d5fc77376d1d4c371133aeccf08f00e5a800f",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 14,
      "observed_tokens": 157199,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 22170,
          "input_tokens": 21767,
          "output_tokens": 403,
          "cached_input_tokens": 12544,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 53846,
          "input_tokens": 52622,
          "output_tokens": 1224,
          "cached_input_tokens": 42880,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "invalid_json",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "count_default": true,
              "count_name": true,
              "flag_name": true,
              "is_flag": true,
              "primary_opts": true,
              "secondary_opts": true,
              "variadic_nargs": true,
              "variadic_required": true
            }
          },
          "answer_sha256": "b924f38d516b2bd3594f77b233b0763746ed7d249df86d120c72a3e3ccf762f9"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 8,
          "observed_tokens": 81183,
          "input_tokens": 78772,
          "output_tokens": 2411,
          "cached_input_tokens": 50304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "invalid_json",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "count_default": true,
              "count_name": true,
              "flag_name": true,
              "is_flag": true,
              "primary_opts": true,
              "secondary_opts": true,
              "variadic_nargs": true,
              "variadic_required": true
            }
          },
          "answer_sha256": "4a1f15605be2d349b45391b10dac7ce1d4c5d9f08ded39d43e6bcdf2ae5d31a9"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 62102
      }
    },
    {
      "run_id": "s4b_paid_runs/click-types",
      "bucket": "s4b_paid_runs",
      "task_id": "click-types",
      "source_group": "pallets-click",
      "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "plan_sha256": "90829f5a5a5c11f8893d98c98e57d2faaa0385dbf405eb46555612e4beea97a5",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 24703,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 24703,
          "input_tokens": 24296,
          "output_tokens": 407,
          "cached_input_tokens": 13440,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "boolean": true,
              "choice": true,
              "clamped": true,
              "invalid_integer": true,
              "tuple_value": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "boolean": true,
              "choice": true,
              "clamped": true,
              "invalid_integer": true,
              "tuple_value": true
            }
          },
          "answer_sha256": "eaab305885963df4fe48a77ce348c12894552ab10ccc397f3b88dc4948a001a1"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "bucket": "s4b_paid_runs",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
      "plan_sha256": "74f13d5332804c347b48fe4bd0949cc065fb409dad9ddb59009ff98deb09e8e0",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 5,
      "observed_tokens": 75840,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 32690,
          "input_tokens": 31593,
          "output_tokens": 1097,
          "cached_input_tokens": 12672,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 24481,
          "input_tokens": 23720,
          "output_tokens": 761,
          "cached_input_tokens": 20736,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "accepted": true,
              "extras": true,
              "marker_results": false,
              "wheel_name": true,
              "wheel_tags": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "accepted": true,
              "extras": true,
              "marker_results": false,
              "wheel_name": true,
              "wheel_tags": true
            }
          },
          "answer_sha256": "527e3397fb2596b25f2011f4f7232dc4bfa8fcfae0909ced453cc9e6486ec7dd"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 18669,
          "input_tokens": 18146,
          "output_tokens": 523,
          "cached_input_tokens": 2944,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "accepted": true,
              "extras": true,
              "marker_results": true,
              "wheel_name": true,
              "wheel_tags": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "accepted": true,
              "extras": true,
              "marker_results": true,
              "wheel_name": true,
              "wheel_tags": true
            }
          },
          "answer_sha256": "daef5957cff9d46925aff0e20f94beeb1edb6974adb61840b5947e1ecb247b2b"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 95519
      }
    },
    {
      "run_id": "s4b_paid_runs/packaging-normalization",
      "bucket": "s4b_paid_runs",
      "task_id": "packaging-normalization",
      "source_group": "pypa-packaging",
      "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
      "plan_sha256": "df438585b8c380fe7a0202acdd6df759b4ca5b470373bc32ce3c4b886038a4f0",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9519,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9519,
          "input_tokens": 8721,
          "output_tokens": 798,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "invalid_json",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "below_final": true,
              "normalized_name": true,
              "normalized_version": true,
              "prerelease": true,
              "release": true,
              "version": true
            }
          },
          "answer_sha256": "ac9cafbcd2501c4b7c1f1905c2a0b8fdf98c987a33a314244cb4fc773b66459c"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "bucket": "cumulative_runs/paid",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
      "plan_sha256": "64f67a5bfbc8587275019c52f5a0501bc79cdee0847ebb4d3fc133a3a52df1f8",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 169049,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 25291,
          "input_tokens": 24832,
          "output_tokens": 459,
          "cached_input_tokens": 13952,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 143758,
          "input_tokens": 139797,
          "output_tokens": 3961,
          "cached_input_tokens": 110848,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 58749
      }
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "bucket": "cumulative_runs/paid",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "snapshot_sha256": "fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e",
      "plan_sha256": "3b441960a3eb0a8c23e64d99c399c6ceb19d7b8a99b911a6460f4dc6b479e81e",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 9,
      "observed_tokens": 44352,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 9,
          "observed_tokens": 44352,
          "input_tokens": 43297,
          "output_tokens": 1055,
          "cached_input_tokens": 37376,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "deep_iterable_error": true,
              "deep_iterable_ok": true,
              "in_error": true,
              "instance_of_error": true,
              "optional_error": true,
              "optional_ok": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "deep_iterable_error": true,
              "deep_iterable_ok": true,
              "in_error": true,
              "instance_of_error": true,
              "optional_error": true,
              "optional_ok": true
            }
          },
          "answer_sha256": "07b1409dfb8178dda43fdb1347bf8b906a8350ed09a00e5808f040c4535fb99f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "bucket": "cumulative_runs/paid",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "plan_sha256": "cf68764edfc881d27c1f81ae2151c69bc7094ed58ee31251f7af615b17e52156",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 14,
      "observed_tokens": 161808,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 6,
          "observed_tokens": 45848,
          "input_tokens": 45105,
          "output_tokens": 743,
          "cached_input_tokens": 33920,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 28011,
          "input_tokens": 27382,
          "output_tokens": 629,
          "cached_input_tokens": 25344,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_re_add": true,
              "deduplicated": true,
              "index_of_two": true,
              "inverted_getlist": true,
              "sub_one_two": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_re_add": true,
              "deduplicated": true,
              "index_of_two": true,
              "inverted_getlist": true,
              "sub_one_two": true
            }
          },
          "answer_sha256": "767ac4b2ffb6284fbb9d157040ab490a5a595e4e42478b37cb64467ff687ae8d"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 87949,
          "input_tokens": 86733,
          "output_tokens": 1216,
          "cached_input_tokens": 77312,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_re_add": true,
              "deduplicated": true,
              "index_of_two": true,
              "inverted_getlist": true,
              "sub_one_two": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_re_add": true,
              "deduplicated": true,
              "index_of_two": true,
              "inverted_getlist": true,
              "sub_one_two": true
            }
          },
          "answer_sha256": "767ac4b2ffb6284fbb9d157040ab490a5a595e4e42478b37cb64467ff687ae8d"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 52266
      }
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "bucket": "cumulative_runs/paid",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "plan_sha256": "e87db6e934c88b0db09dfc23a4a06d07d13d4c29c457bfb1d418b7d807e19167",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 28093,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 28093,
          "input_tokens": 26836,
          "output_tokens": 1257,
          "cached_input_tokens": 16640,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "distinct_len": true,
              "getlist_a": true,
              "keys_after_add": true,
              "multi_items": true,
              "scalar_a": true,
              "todict": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "distinct_len": true,
              "getlist_a": true,
              "keys_after_add": true,
              "multi_items": true,
              "scalar_a": true,
              "todict": true
            }
          },
          "answer_sha256": "9e3794b4b91f508fe822bb6dfe3722f694f7d564ec97e9506d33794de891afdb"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-basic",
      "bucket": "cumulative_runs/paid",
      "task_id": "cerberus-basic",
      "source_group": "pyeclipse-cerberus",
      "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
      "plan_sha256": "4af7ae97572260425bc53bc50de8140f3f36dd29606e8dbed420f7eadfd17727",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 42386,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 42386,
          "input_tokens": 41160,
          "output_tokens": 1226,
          "cached_input_tokens": 20992,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "age_error_message": true,
              "bad_result": true,
              "error_fields": true,
              "name_error_message": true,
              "validated_default_age": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "age_error_message": true,
              "bad_result": true,
              "error_fields": true,
              "name_error_message": true,
              "validated_default_age": true
            }
          },
          "answer_sha256": "879dca51364ce9d2dae15ff18a55da7d148eb845e2b74525cbabe619b49281ee"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "bucket": "cumulative_runs/paid",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
      "plan_sha256": "fb4c3db215dcdc323f3af270bd1c360489dead6ee5daae1eb6e5d722162928d8",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 10,
      "observed_tokens": 92574,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 19420,
          "input_tokens": 18942,
          "output_tokens": 478,
          "cached_input_tokens": 11136,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 29074,
          "input_tokens": 27993,
          "output_tokens": 1081,
          "cached_input_tokens": 21248,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "answer_sha256": "80e1c4b8323ab5a2a3b867ef2142a33621c561edf67a718c30c18221c476fe57"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 44080,
          "input_tokens": 41857,
          "output_tokens": 2223,
          "cached_input_tokens": 24448,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "answer_sha256": "80e1c4b8323ab5a2a3b867ef2142a33621c561edf67a718c30c18221c476fe57"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 52968
      }
    },
    {
      "run_id": "cumulative_runs/paid/colorama-ansi",
      "bucket": "cumulative_runs/paid",
      "task_id": "colorama-ansi",
      "source_group": "tartley-colorama",
      "snapshot_sha256": "be58df74478d640a6b952d344045bcb00d1a72974720945278d1675c0ce2cf55",
      "plan_sha256": "d1422c3bbe513e9ccd2557797b10473008de1a759c21738fbcc179cae83b0720",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 13583,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 13583,
          "input_tokens": 12915,
          "output_tokens": 668,
          "cached_input_tokens": 8064,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "converted_strip_calls_type": true,
              "csi_repr": true,
              "empty_string_calls": true,
              "osc_repr": true,
              "red_call_count": true,
              "strip_result": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "converted_strip_calls_type": true,
              "csi_repr": true,
              "empty_string_calls": true,
              "osc_repr": true,
              "red_call_count": true,
              "strip_result": true
            }
          },
          "answer_sha256": "5d3fde8c9fe4e23ddce3b57de0be2bb485bc22b3198d59622a46e65cc28341c9"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/colorama-codes",
      "bucket": "cumulative_runs/paid",
      "task_id": "colorama-codes",
      "source_group": "tartley-colorama",
      "snapshot_sha256": "be58df74478d640a6b952d344045bcb00d1a72974720945278d1675c0ce2cf55",
      "plan_sha256": "578634cf0fc4cc7d34f16858daff1f8a1c9f5b28131f812bdd6d6b768577fff5",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9252,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9252,
          "input_tokens": 8017,
          "output_tokens": 1235,
          "cached_input_tokens": 2688,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "back_green_repr": true,
              "code_type": true,
              "fore_red_repr": true,
              "fore_reset_repr": true,
              "public_names": true,
              "style_bright_repr": true,
              "style_reset_all_repr": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "back_green_repr": true,
              "code_type": true,
              "fore_red_repr": true,
              "fore_reset_repr": true,
              "public_names": true,
              "style_bright_repr": true,
              "style_reset_all_repr": true
            }
          },
          "answer_sha256": "6efc8a8184de86fbfbc041474b88e350df5a87439fdfbf8007a1fcd7ca348768"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-relative",
      "bucket": "cumulative_runs/paid",
      "task_id": "dateutil-relative",
      "source_group": "dateutil-python-dateutil",
      "snapshot_sha256": "a04fe4c3b097c1d890405d53d6aa5b30ceab37777f4d8df67f9185ada21b0477",
      "plan_sha256": "f07a106b67eb79989e8c2c5ae4f975b63e068173ceaadded93bb209428aa7358",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 16433,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 16433,
          "input_tokens": 14741,
          "output_tokens": 1692,
          "cached_input_tokens": 8704,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "delta_parts": true,
              "month_end_clamped": true,
              "month_plus_days": true,
              "parse_dayfirst": true,
              "parse_default_year": true,
              "parse_offset_minutes": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "delta_parts": true,
              "month_end_clamped": true,
              "month_plus_days": true,
              "parse_dayfirst": true,
              "parse_default_year": true,
              "parse_offset_minutes": true
            }
          },
          "answer_sha256": "3edc5f27eef591e637b1f8e5f3f2df29248155ddf04a1e1fa5db2b2f03e63917"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "bucket": "cumulative_runs/paid",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "snapshot_sha256": "a04fe4c3b097c1d890405d53d6aa5b30ceab37777f4d8df67f9185ada21b0477",
      "plan_sha256": "4dd7b1a4d6c3d7b683a08bf7bb353bf2f089a618da927582fa6cae3ea6282551",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 25293,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 25293,
          "input_tokens": 24043,
          "output_tokens": 1250,
          "cached_input_tokens": 17408,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "daily_interval_dates": true,
              "monthly_dates": true,
              "until_bound_dates": true,
              "weekly_dates": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "daily_interval_dates": true,
              "monthly_dates": true,
              "until_bound_dates": true,
              "weekly_dates": true
            }
          },
          "answer_sha256": "796676bd489f8c5b53156489e458faefe8c10400f4191f69f5c3d696388259e1"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "bucket": "cumulative_runs/paid",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
      "plan_sha256": "49da775aad880f8c19a0cfc9a4eb32d07bd3206c5e2fb44498ab9fddd4e6b283",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 26,
      "observed_tokens": 467833,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 6,
          "observed_tokens": 40669,
          "input_tokens": 39725,
          "output_tokens": 944,
          "cached_input_tokens": 28288,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 8,
          "observed_tokens": 190429,
          "input_tokens": 188661,
          "output_tokens": 1768,
          "cached_input_tokens": 171520,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "astype": true,
              "column_widths": true,
              "escaped_length": true,
              "node_type": true,
              "pformat_first_line": true,
              "repr_contains_paragraph": true,
              "text_node_is_text": true,
              "unescape_roundtrip": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "astype": true,
              "column_widths": true,
              "escaped_length": true,
              "node_type": true,
              "pformat_first_line": true,
              "repr_contains_paragraph": true,
              "text_node_is_text": true,
              "unescape_roundtrip": true
            }
          },
          "answer_sha256": "b78e293736b70e63d3a20de3c131b72b6a7a00bb635509d3769a2f605a0cc44b"
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 236735,
          "input_tokens": 227140,
          "output_tokens": 9595,
          "cached_input_tokens": 183680,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 72019
      }
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "bucket": "cumulative_runs/paid",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "snapshot_sha256": "95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23",
      "plan_sha256": "3420289935c2e8e3b6e085f58e725b82858e63687f84d478555acc6abda4396a",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 252501,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 48677,
          "input_tokens": 46331,
          "output_tokens": 2346,
          "cached_input_tokens": 22144,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 203824,
          "input_tokens": 200592,
          "output_tokens": 3232,
          "cached_input_tokens": 142592,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 154876
      }
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-parse",
      "bucket": "cumulative_runs/paid",
      "task_id": "dotenv-parse",
      "source_group": "theskumar-python-dotenv",
      "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
      "plan_sha256": "cea6f8e212e0cc41d4dcea862ab9a68741eaefcd13180e285cba512f420b6353",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9103,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9103,
          "input_tokens": 8175,
          "output_tokens": 928,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comment_absent": true,
              "empty_value": true,
              "exported_value": true,
              "has_plain": true,
              "hash_value": true,
              "quoted_value": true,
              "single_value": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comment_absent": true,
              "empty_value": true,
              "exported_value": true,
              "has_plain": true,
              "hash_value": true,
              "quoted_value": true,
              "single_value": true
            }
          },
          "answer_sha256": "04b33a7ed089ada79f490b898f934e541416904001bb96c52a54a528017e3d1d"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "bucket": "cumulative_runs/paid",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
      "plan_sha256": "bcb5e319f88ff5c61eeac33c943bd35b415bdd00f9148e03763fc7daf8908f48",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 10,
      "observed_tokens": 51925,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 13602,
          "input_tokens": 13239,
          "output_tokens": 363,
          "cached_input_tokens": 8192,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 25263,
          "input_tokens": 24453,
          "output_tokens": 810,
          "cached_input_tokens": 19840,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "answer_sha256": "e4bcde0bedecf7a099737b6639f5b49f9cffb55c77657b9df5c26958beebb26d"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 13060,
          "input_tokens": 12931,
          "output_tokens": 129,
          "cached_input_tokens": 12544,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "answer_sha256": "75de5998791b9a173c29449064cfb0aadd909fb03e53f0f5d9c2085e81084d4a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 25110
      }
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "bucket": "cumulative_runs/paid",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "plan_sha256": "14ba2c8ea46eafc7e8fdf8979a947153064cba57ec53543c29d4f33bf8cf5892",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 17,
      "observed_tokens": 219128,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 33219,
          "input_tokens": 32898,
          "output_tokens": 321,
          "cached_input_tokens": 17024,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 57924,
          "input_tokens": 57593,
          "output_tokens": 331,
          "cached_input_tokens": 51712,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "answer_sha256": "d26548907a1701515f3495f8299131027b47e7ce237f4b59526134bec9f7abd1"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 11,
          "observed_tokens": 127985,
          "input_tokens": 125854,
          "output_tokens": 2131,
          "cached_input_tokens": 85632,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "answer_sha256": "d26548907a1701515f3495f8299131027b47e7ce237f4b59526134bec9f7abd1"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 72397
      }
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "bucket": "cumulative_runs/paid",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "plan_sha256": "a480444739024872c46587a1bcc95122acb83034d58a73daaf1b717de407ae27",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 10,
      "observed_tokens": 143208,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 37121,
          "input_tokens": 36403,
          "output_tokens": 718,
          "cached_input_tokens": 20096,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 4,
          "observed_tokens": 28344,
          "input_tokens": 26505,
          "output_tokens": 1839,
          "cached_input_tokens": 18432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "answer_sha256": "494bccc95f774f3376f3e8776f822ccec7fa283c3183c5e980a007d913b1dfe1"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 77743,
          "input_tokens": 76066,
          "output_tokens": 1677,
          "cached_input_tokens": 67456,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "answer_sha256": "ba83d0b182c54b06da1943ae9474bdcd16eb2f7403be455da2ef6a20ef548d67"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 96013
      }
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "bucket": "cumulative_runs/paid",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
      "plan_sha256": "d3baf91a781837f7a437cc4aae2b71be390b81ac30ffbac7e02e4ffeaa39285d",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 9,
      "observed_tokens": 78187,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 19069,
          "input_tokens": 18704,
          "output_tokens": 365,
          "cached_input_tokens": 8832,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 25731,
          "input_tokens": 25077,
          "output_tokens": 654,
          "cached_input_tokens": 23424,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "compose": true,
              "first": true,
              "group_by": false,
              "has_odd": true,
              "where": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "compose": true,
              "first": true,
              "group_by": false,
              "has_odd": true,
              "where": true
            }
          },
          "answer_sha256": "e508e640b1b3558463142cbad02f9859e69bba3c5b516ec56add5d9ef890dae6"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 4,
          "observed_tokens": 33387,
          "input_tokens": 31557,
          "output_tokens": 1830,
          "cached_input_tokens": 19840,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "answer_sha256": "e7f4e71eb2196ea40cdd7fa81b568b5e639a3073e3d12694d0ed5da1eb4efae0"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 49128
      }
    },
    {
      "run_id": "cumulative_runs/paid/funcy-seqs",
      "bucket": "cumulative_runs/paid",
      "task_id": "funcy-seqs",
      "source_group": "suor-funcy",
      "snapshot_sha256": "f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4",
      "plan_sha256": "c35137a59fb52e7165e97d0b116d9ab107ef7f69fa31df01b583fe2795f74e12",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 15002,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 15002,
          "input_tokens": 14325,
          "output_tokens": 677,
          "cached_input_tokens": 8576,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "answer_sha256": "319208dc8c970eb46cd904475b42d2485e42bcc0cedfc31dd9897e6f42a853b2"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/humanize-numbers",
      "bucket": "cumulative_runs/paid",
      "task_id": "humanize-numbers",
      "source_group": "python-humanize-humanize",
      "snapshot_sha256": "8da0a5d02e67026bc2ff8ae9bbf04bc05d82833d75092026854dc9d88e6efaef",
      "plan_sha256": "e70424b80775d3735c5611325cf56aec035409ff5d636266b8793197fecb37c1",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 14342,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 14342,
          "input_tokens": 13785,
          "output_tokens": 557,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "intcomma_value": true,
              "intword_value": true,
              "metric_value": true,
              "naturaldelta_hour": true,
              "naturalsize_binary": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "intcomma_value": true,
              "intword_value": true,
              "metric_value": true,
              "naturaldelta_hour": true,
              "naturalsize_binary": true
            }
          },
          "answer_sha256": "b50a688f531aede864c33d95b2b69f5f232268dbe043ea9dacf5a0a803f7556c"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/humanize-time",
      "bucket": "cumulative_runs/paid",
      "task_id": "humanize-time",
      "source_group": "python-humanize-humanize",
      "snapshot_sha256": "8da0a5d02e67026bc2ff8ae9bbf04bc05d82833d75092026854dc9d88e6efaef",
      "plan_sha256": "97da2e477017316488c339373d518f03f3c0e834c9e51987fe313b06ca413a82",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 14867,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 14867,
          "input_tokens": 13310,
          "output_tokens": 1557,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "apnumber_three": true,
              "natural_list_three": true,
              "natural_list_two": true,
              "naturaltime_second_ago": true,
              "naturaltime_two_days": true,
              "ordinal_two": true,
              "precisedelta_hour": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "apnumber_three": true,
              "natural_list_three": true,
              "natural_list_two": true,
              "naturaltime_second_ago": true,
              "naturaltime_two_days": true,
              "ordinal_two": true,
              "precisedelta_hour": true
            }
          },
          "answer_sha256": "e57779d24191f010b8f9c2f969741f744271ecd8e125cce9a486abca89d32ed0"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/idna-core",
      "bucket": "cumulative_runs/paid",
      "task_id": "idna-core",
      "source_group": "kjd-idna",
      "snapshot_sha256": "1a074bdb5b8c8749482d246043a4561af106c8d820e956622a647e64a5944da0",
      "plan_sha256": "f086996d4874c44a021ef712dbaeff92aa697c5050a203153712e19173e7a6ae",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 13160,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 13160,
          "input_tokens": 12030,
          "output_tokens": 1130,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dec_domain": true,
              "dec_label": true,
              "empty_label_error": true,
              "enc_domain": true,
              "enc_label": true,
              "encode_type": true,
              "too_long_error": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dec_domain": true,
              "dec_label": true,
              "empty_label_error": true,
              "enc_domain": true,
              "enc_label": true,
              "encode_type": true,
              "too_long_error": true
            }
          },
          "answer_sha256": "a196dfac8e5443325e5c06f98639f774fe8dadf96e91b66690204945218458c6"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/idna-uts46",
      "bucket": "cumulative_runs/paid",
      "task_id": "idna-uts46",
      "source_group": "kjd-idna",
      "snapshot_sha256": "1a074bdb5b8c8749482d246043a4561af106c8d820e956622a647e64a5944da0",
      "plan_sha256": "c3366c7774a25ade15ee6c324fc80e577768f353e257cb2dbf00542c83495f11",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 13394,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 13394,
          "input_tokens": 12091,
          "output_tokens": 1303,
          "cached_input_tokens": 2560,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "alabel_strict": true,
              "decoded_mapped": true,
              "leading_comma_error": true,
              "lowercased_domain": true,
              "map_domain": true,
              "remap_only": true,
              "transitional_label": true,
              "underscore_error_anyway": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "alabel_strict": true,
              "decoded_mapped": true,
              "leading_comma_error": true,
              "lowercased_domain": true,
              "map_domain": true,
              "remap_only": true,
              "transitional_label": true,
              "underscore_error_anyway": true
            }
          },
          "answer_sha256": "72499e418b84f168304dd85ed325d95d2a8157a99e6c2c8c0b20e2b8fcd1b268"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/jinja-escapes",
      "bucket": "cumulative_runs/paid",
      "task_id": "jinja-escapes",
      "source_group": "pallets-jinja",
      "snapshot_sha256": "86c4faf0e95b5a0329d4a3ee94c6b23af472210e554a1f6b5963921ffad78beb",
      "plan_sha256": "0bf308e580e0b550fa11b4f4903b35f757f5e7008ff01f0be636fde778ad5cd6",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 1,
      "observed_tokens": 1942,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 1942,
          "input_tokens": 1710,
          "output_tokens": 232,
          "cached_input_tokens": 896,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "attribute_access": true,
              "comment_removed": true,
              "default_undefined_is_undefined": true,
              "literal_braces": true,
              "nested_loop_count": true,
              "strict_error_class": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "attribute_access": true,
              "comment_removed": true,
              "default_undefined_is_undefined": true,
              "literal_braces": true,
              "nested_loop_count": true,
              "strict_error_class": true
            }
          },
          "answer_sha256": "4305ce2340f3e6863c6009aa9fdb074e95c03398d718d5a63ec7dac9218df692"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/jinja-render",
      "bucket": "cumulative_runs/paid",
      "task_id": "jinja-render",
      "source_group": "pallets-jinja",
      "snapshot_sha256": "86c4faf0e95b5a0329d4a3ee94c6b23af472210e554a1f6b5963921ffad78beb",
      "plan_sha256": "073b3cf291183d0fb422bb0b7a1259397bd150f9bcb6309ac85b35f610056b69",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 9197,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 9197,
          "input_tokens": 8238,
          "output_tokens": 959,
          "cached_input_tokens": 6144,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "autoescape_off": true,
              "condition": true,
              "filter_join": true,
              "interpolation": true,
              "loop_lines": true,
              "whitespace_trim": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "autoescape_off": true,
              "condition": true,
              "filter_join": true,
              "interpolation": true,
              "loop_lines": true,
              "whitespace_trim": true
            }
          },
          "answer_sha256": "d00b012b90d94973696e726ac2fb0015fc5e7df6b7ebe2d0bc7047eb7a33f251"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-parser",
      "bucket": "cumulative_runs/paid",
      "task_id": "jmespath-parser",
      "source_group": "jmespath-jmespath",
      "snapshot_sha256": "c21828454ba7b9af8de0b263b248fd62e1593dfd961b8cd630561468795f49cb",
      "plan_sha256": "c83b3e1a3e2c081cd90ad1a87dff7c9bcbbdae4694d0196d05eb1ee217b46965",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 8401,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 8401,
          "input_tokens": 7902,
          "output_tokens": 499,
          "cached_input_tokens": 2560,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "compiled_result": true,
              "has_compile": true,
              "parse_error_class": true,
              "parser_class": true,
              "version_major": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "compiled_result": true,
              "has_compile": true,
              "parse_error_class": true,
              "parser_class": true,
              "version_major": true
            }
          },
          "answer_sha256": "504df49f0392e51944353779e2adefb3bf72215b6af4ed965170135f9c504d7f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-search",
      "bucket": "cumulative_runs/paid",
      "task_id": "jmespath-search",
      "source_group": "jmespath-jmespath",
      "snapshot_sha256": "c21828454ba7b9af8de0b263b248fd62e1593dfd961b8cd630561468795f49cb",
      "plan_sha256": "76c409ea290cbb6415716c3bcfdf606e66defa6da4384327d842a2ac7326ee77",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 8942,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 8942,
          "input_tokens": 8532,
          "output_tokens": 410,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "count": true,
              "filtered": true,
              "first_name": true,
              "length": true,
              "names": true,
              "sorted_names": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "count": true,
              "filtered": true,
              "first_name": true,
              "length": true,
              "names": true,
              "sorted_names": true
            }
          },
          "answer_sha256": "3344a37fc5efb14a31cc0d59f8e7951fc22e652e8d8ade84b8c5d65fec6de97a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "bucket": "cumulative_runs/paid",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
      "plan_sha256": "61e576409926f07d1aba27f4e90d9b8023bdfe1b203abdcd6a6b6b69a466f653",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 6,
      "observed_tokens": 45966,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 45966,
          "input_tokens": 43406,
          "output_tokens": 2560,
          "cached_input_tokens": 33664,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "blockquote": true,
              "code_block": true,
              "emphasis": true,
              "heading": true,
              "link": true,
              "unordered_list": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "blockquote": true,
              "code_block": true,
              "emphasis": true,
              "heading": true,
              "link": true,
              "unordered_list": true
            }
          },
          "answer_sha256": "5a4e3e3a324828fde4e6be2fa517b3eee154c5d1e7ef7efd8d94260f57c925d5"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "bucket": "cumulative_runs/paid",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "snapshot_sha256": "befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995",
      "plan_sha256": "a9337a90987aac227d490e6d70c4aae8e89fe97220ebe9a1e451181a9b3adb53",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 16,
      "observed_tokens": 469464,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 4,
          "observed_tokens": 44643,
          "input_tokens": 41551,
          "output_tokens": 3092,
          "cached_input_tokens": 23936,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 424821,
          "input_tokens": 410735,
          "output_tokens": 14086,
          "cached_input_tokens": 332032,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 130201
      }
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "bucket": "cumulative_runs/paid",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
      "plan_sha256": "d7e42e02fca735d95c2ad8221783e19a1a293e4cd5b5229af8e4f40da66c4617",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 11,
      "observed_tokens": 99607,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 11,
          "observed_tokens": 99607,
          "input_tokens": 96908,
          "output_tokens": 2699,
          "cached_input_tokens": 82432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "exclude_extra_keys": true,
              "has_fields_module": true,
              "has_meta": true,
              "include_extra_keys": true,
              "raise_error_keys": true,
              "validation_error_name": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "exclude_extra_keys": true,
              "has_fields_module": true,
              "has_meta": true,
              "include_extra_keys": true,
              "raise_error_keys": true,
              "validation_error_name": true
            }
          },
          "answer_sha256": "db4dee19874af03596806f4d69df7ce6a2d928748567fd843ba25d54df430a43"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "bucket": "cumulative_runs/paid",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "snapshot_sha256": "7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779",
      "plan_sha256": "b81113381ff8a9c2a28482fb04496b9dc6510c5ec968668555c2c21e6349c481",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 213638,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 22707,
          "input_tokens": 20991,
          "output_tokens": 1716,
          "cached_input_tokens": 12544,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 190931,
          "input_tokens": 188104,
          "output_tokens": 2827,
          "cached_input_tokens": 157568,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 51348
      }
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "bucket": "cumulative_runs/paid",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "plan_sha256": "90c1d4d83f857b94128137a190717d071c993b163eb5b783e7ce78ce39abc622",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 13,
      "observed_tokens": 421785,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 32405,
          "input_tokens": 31670,
          "output_tokens": 735,
          "cached_input_tokens": 17408,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 3421,
          "input_tokens": 2788,
          "output_tokens": 633,
          "cached_input_tokens": 1536,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "answer_sha256": "f0b3d43a3d9f7f38138ffbc96bdf0ad168d606ca85c0662b8cde300027e18a7a"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 9,
          "observed_tokens": 385959,
          "input_tokens": 381577,
          "output_tokens": 4382,
          "cached_input_tokens": 335360,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "answer_sha256": "f0b3d43a3d9f7f38138ffbc96bdf0ad168d606ca85c0662b8cde300027e18a7a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 56382
      }
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "bucket": "cumulative_runs/paid",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "plan_sha256": "edcc1a974d3d20dbb9bd6951a263a6f7a97770d18d4bc6b75fc76af54117789a",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 6,
      "observed_tokens": 113595,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 33045,
          "input_tokens": 32513,
          "output_tokens": 532,
          "cached_input_tokens": 17664,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 30948,
          "input_tokens": 30619,
          "output_tokens": 329,
          "cached_input_tokens": 16128,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "batched_last": true,
              "chunked": true,
              "intersperse": true,
              "iter_index_hits": true,
              "padded": true,
              "strict_batched_error": true,
              "windowed": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "batched_last": true,
              "chunked": true,
              "intersperse": true,
              "iter_index_hits": true,
              "padded": true,
              "strict_batched_error": true,
              "windowed": true
            }
          },
          "answer_sha256": "1b8d1bfc1826687d5a2e8da18e5dab5866011d1f95e1a60abdaf3dce1cb41054"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 49602,
          "input_tokens": 48909,
          "output_tokens": 693,
          "cached_input_tokens": 19328,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "batched_last": true,
              "chunked": true,
              "intersperse": true,
              "iter_index_hits": true,
              "padded": true,
              "strict_batched_error": true,
              "windowed": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "batched_last": true,
              "chunked": true,
              "intersperse": true,
              "iter_index_hits": true,
              "padded": true,
              "strict_batched_error": true,
              "windowed": true
            }
          },
          "answer_sha256": "151634136445b687fdc291910b3fe4f06d7364eec37d61e8ff39b6b62b278098"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 110836
      }
    },
    {
      "run_id": "cumulative_runs/paid/networkx-paths",
      "bucket": "cumulative_runs/paid",
      "task_id": "networkx-paths",
      "source_group": "networkx-networkx",
      "snapshot_sha256": "c4992489e47415055d0e8fdec92c5bd630af6d3c11cfa47315e1e7ac7904a771",
      "plan_sha256": "a66e557dbedd7fa8a0301f3fd09d2225a761a8384e58af12b758072febbdffcf",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 34540,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 34540,
          "input_tokens": 33771,
          "output_tokens": 769,
          "cached_input_tokens": 19584,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "bellman_ford": true,
              "dijkstra": true,
              "dijkstra_length": true,
              "has_path": true,
              "is_connected": true,
              "unweighted_paths": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "bellman_ford": true,
              "dijkstra": true,
              "dijkstra_length": true,
              "has_path": true,
              "is_connected": true,
              "unweighted_paths": true
            }
          },
          "answer_sha256": "82bb9aabdcdebbec3ee92ce5d477812170924ffd5087f618f1687cac68385bfc"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/networkx-structure",
      "bucket": "cumulative_runs/paid",
      "task_id": "networkx-structure",
      "source_group": "networkx-networkx",
      "snapshot_sha256": "c4992489e47415055d0e8fdec92c5bd630af6d3c11cfa47315e1e7ac7904a771",
      "plan_sha256": "f339d712fb14ea9a69b53eecfb30771acb9ad0184a4026c7dc63a8938d189768",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 1,
      "observed_tokens": 8864,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 1,
          "observed_tokens": 8864,
          "input_tokens": 8530,
          "output_tokens": 334,
          "cached_input_tokens": 896,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "bfs_order_from_zero": true,
              "clustering_of_path": true,
              "complement_edges": true,
              "cycle_basis": true,
              "degree_sequence": true,
              "diameter": true,
              "eccentricity_zero": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "bfs_order_from_zero": true,
              "clustering_of_path": true,
              "complement_edges": true,
              "cycle_basis": true,
              "degree_sequence": true,
              "diameter": true,
              "eccentricity_zero": true
            }
          },
          "answer_sha256": "827c662ba6ad1d24b55e56dbe63d6f16adaf9af42291071c9e30b1cba9682a3e"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "bucket": "cumulative_runs/paid",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "plan_sha256": "65dd7f0191cf89acb3002ca5c1db747dcbdf0b8055b495e55352d6da815ee360",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 7,
      "observed_tokens": 91776,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 23547,
          "input_tokens": 21902,
          "output_tokens": 1645,
          "cached_input_tokens": 10752,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 25328,
          "input_tokens": 24614,
          "output_tokens": 714,
          "cached_input_tokens": 7040,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "build_file": true,
              "main_py": true,
              "nested_build": true,
              "patterns_len": true,
              "readme": true,
              "test_py": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "build_file": true,
              "main_py": true,
              "nested_build": true,
              "patterns_len": true,
              "readme": true,
              "test_py": true
            }
          },
          "answer_sha256": "ec8437cfe6464112729e4ac9e4315a6f455cda59f1128a53ca74163162bacca5"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 42901,
          "input_tokens": 41787,
          "output_tokens": 1114,
          "cached_input_tokens": 30720,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "build_file": true,
              "main_py": true,
              "nested_build": true,
              "patterns_len": true,
              "readme": true,
              "test_py": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "build_file": true,
              "main_py": true,
              "nested_build": true,
              "patterns_len": true,
              "readme": true,
              "test_py": true
            }
          },
          "answer_sha256": "ec8437cfe6464112729e4ac9e4315a6f455cda59f1128a53ca74163162bacca5"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 63576
      }
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "bucket": "cumulative_runs/paid",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "plan_sha256": "7ce498179d407579fb78e06efc94477bb8b91aa747ed2e2504ae13315bcd5d03",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 18,
      "observed_tokens": 361370,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 39539,
          "input_tokens": 38324,
          "output_tokens": 1215,
          "cached_input_tokens": 18816,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 84202,
          "input_tokens": 82141,
          "output_tokens": 2061,
          "cached_input_tokens": 75520,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "docs_index": true,
              "docs_nested": true,
              "normalize": true,
              "root_txt": true,
              "sub_root_txt": true,
              "version_major": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "docs_index": true,
              "docs_nested": true,
              "normalize": true,
              "root_txt": true,
              "sub_root_txt": true,
              "version_major": true
            }
          },
          "answer_sha256": "5ac876dcc378f89ce0db0b56f9184a5b760b8bb641d3f693ede91a1ecc2be978"
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 237629,
          "input_tokens": 233944,
          "output_tokens": 3685,
          "cached_input_tokens": 201344,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 94493
      }
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "bucket": "cumulative_runs/paid",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "snapshot_sha256": "07eb31e79304bebc506f1c2d677f42250bba71012a7b7f6c01ecb106f61ab265",
      "plan_sha256": "b86af4d66ec35a30932d514f66106531391f97d0984e445d85f756fc446bfdba",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 6,
      "observed_tokens": 77179,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 77179,
          "input_tokens": 72936,
          "output_tokens": 4243,
          "cached_input_tokens": 53760,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "format_size_bytes": true,
              "format_size_mb": true,
              "normalize_path": true,
              "prog_endswith_pip": false,
              "vendor_requirement_extras": true,
              "vendor_version_gt": true,
              "vendor_version_str": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "format_size_bytes": true,
              "format_size_mb": true,
              "normalize_path": true,
              "prog_endswith_pip": false,
              "vendor_requirement_extras": true,
              "vendor_version_gt": true,
              "vendor_version_str": true
            }
          },
          "answer_sha256": "5c97dec0417c1846201c50c75bde2c3f9c2b1e4189c2762ad150a3163d8bf1ea"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pip-package",
      "bucket": "cumulative_runs/paid",
      "task_id": "pip-package",
      "source_group": "pypa-pip",
      "snapshot_sha256": "07eb31e79304bebc506f1c2d677f42250bba71012a7b7f6c01ecb106f61ab265",
      "plan_sha256": "d82bc6d35a1a835d374b10461ef3f0efded15917f0d43a12125268502a104e05",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 11323,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 11323,
          "input_tokens": 11206,
          "output_tokens": 117,
          "cached_input_tokens": 6400,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "module_has_main": true,
              "version_starts_digit": true,
              "version_tuple_len": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "module_has_main": true,
              "version_starts_digit": true,
              "version_tuple_len": true
            }
          },
          "answer_sha256": "9118a2d8b0159c74c90a0f60be1c9799ad5282efc1a37e5ce99aab6a777a28a4"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "bucket": "cumulative_runs/paid",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "snapshot_sha256": "7cc2d6b8dc5618c017986a20464e451410c1e7f082128d506eda2c8b1ece5c1b",
      "plan_sha256": "8282b5f1071d8b7c0f1d185c1cd2897e18f0059d0108af9ee397a5675478f607",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 43762,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "pi_actor",
          "requests": 3,
          "observed_tokens": 43762,
          "input_tokens": 42359,
          "output_tokens": 1403,
          "cached_input_tokens": 19840,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-vendor",
      "bucket": "cumulative_runs/paid",
      "task_id": "platformdirs-vendor",
      "source_group": "tox-dev-platformdirs",
      "snapshot_sha256": "7cc2d6b8dc5618c017986a20464e451410c1e7f082128d506eda2c8b1ece5c1b",
      "plan_sha256": "1d0818a9c0ffed4a37acc6e5be15e166528bbc59bb7808cf98f4df0026c9bbeb",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 44066,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 44066,
          "input_tokens": 42623,
          "output_tokens": 1443,
          "cached_input_tokens": 19968,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dirs_type": true,
              "expanduser_is_absolute": true,
              "module_cache_matches_instance": true,
              "roaming_flag_changes_path": true,
              "user_cache_dir_call": true,
              "user_config_dir_call": true,
              "with_vendor_has_company": true,
              "without_vendor_has_company": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dirs_type": true,
              "expanduser_is_absolute": true,
              "module_cache_matches_instance": true,
              "roaming_flag_changes_path": true,
              "user_cache_dir_call": true,
              "user_config_dir_call": true,
              "with_vendor_has_company": true,
              "without_vendor_has_company": true
            }
          },
          "answer_sha256": "a04ebf0e588e50061c125e5cf5683f3e8a956c5b58c993b4f313c10fc05e2061"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "bucket": "cumulative_runs/paid",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "snapshot_sha256": "6fe831a0b5474b7d6fe4cb757cd4d304732944b56faa48734dec45b8faedc2f0",
      "plan_sha256": "cd59bc369ccefadb37d6ab2aa0cf40ba557dc6b3d06ee6e13e172e1ee7518759",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 9,
      "observed_tokens": 95017,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 9,
          "observed_tokens": 95017,
          "input_tokens": 92656,
          "output_tokens": 2361,
          "cached_input_tokens": 80000,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "aliases_contain_py": true,
              "first_tokens": true,
              "keyword_count": true,
              "lexer_name": true,
              "name_count": true,
              "text_tokens": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "aliases_contain_py": true,
              "first_tokens": true,
              "keyword_count": true,
              "lexer_name": true,
              "name_count": true,
              "text_tokens": true
            }
          },
          "answer_sha256": "595cdc61a5e509a10ab39e6c6aa427fdb98d1e5780859511fa4e0feadc8aff90"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "bucket": "cumulative_runs/paid",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "snapshot_sha256": "6fe831a0b5474b7d6fe4cb757cd4d304732944b56faa48734dec45b8faedc2f0",
      "plan_sha256": "1eda0250dd84d26d329fd7bc82118007c5a5d544555aca1638aecf179e2121eb",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 10,
      "observed_tokens": 143326,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 10,
          "observed_tokens": 143326,
          "input_tokens": 137186,
          "output_tokens": 6140,
          "cached_input_tokens": 121472,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comment_token_str": true,
              "keyword_token_parent": true,
              "name_token_parent": true,
              "number_token_str": true,
              "raw_first_line": true,
              "raw_line_count": true,
              "string_token_str": true,
              "style_background": true,
              "style_class": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comment_token_str": true,
              "keyword_token_parent": true,
              "name_token_parent": true,
              "number_token_str": true,
              "raw_first_line": true,
              "raw_line_count": true,
              "string_token_str": true,
              "style_background": true,
              "style_class": true
            }
          },
          "answer_sha256": "ee400cf680e372e15301322cb22319b52e6625ccb6cef58b4baa93002d9c4bb6"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "bucket": "cumulative_runs/paid",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
      "plan_sha256": "53e28b47a2a30d46677e77a87d5b734b565ca1f7fae62605ce16aa74baf3c9b2",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 220569,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 32595,
          "input_tokens": 32242,
          "output_tokens": 353,
          "cached_input_tokens": 17792,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 187974,
          "input_tokens": 184707,
          "output_tokens": 3267,
          "cached_input_tokens": 121216,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 81100
      }
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "bucket": "cumulative_runs/paid",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "snapshot_sha256": "46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998",
      "plan_sha256": "040752ebd1c53eb846ff6f8c95bef96a30dfa35bc835abbb65b0d0303e687d83",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 19,
      "observed_tokens": 251756,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 7,
          "observed_tokens": 35595,
          "input_tokens": 33801,
          "output_tokens": 1794,
          "cached_input_tokens": 27008,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 216161,
          "input_tokens": 212136,
          "output_tokens": 4025,
          "cached_input_tokens": 196736,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 45227
      }
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "bucket": "cumulative_runs/paid",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
      "plan_sha256": "b0277ed928cbe361fca8fe32c4af0262c23795218feaed4e380fe4a39a646c37",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 12,
      "observed_tokens": 89598,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "prefix_cap",
          "requests": 12,
          "observed_tokens": 89598,
          "input_tokens": 88155,
          "output_tokens": 1443,
          "cached_input_tokens": 76416,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "bucket": "cumulative_runs/paid",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "snapshot_sha256": "acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b",
      "plan_sha256": "4e82e5699fd7227616733e6a25ad6175945d069eff21805a6e4172bb522d7f06",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 17,
      "observed_tokens": 316108,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 5,
          "observed_tokens": 37922,
          "input_tokens": 35585,
          "output_tokens": 2337,
          "cached_input_tokens": 24704,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 278186,
          "input_tokens": 274585,
          "output_tokens": 3601,
          "cached_input_tokens": 259200,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 62360
      }
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "bucket": "cumulative_runs/paid",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
      "plan_sha256": "96d663e5e4c103a51bca2b6cfe39c44dc88926d63777c1cfe47d6288b60659e9",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 13,
      "observed_tokens": 102881,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 6,
          "observed_tokens": 28163,
          "input_tokens": 26871,
          "output_tokens": 1292,
          "cached_input_tokens": 20736,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 23397,
          "input_tokens": 23108,
          "output_tokens": 289,
          "cached_input_tokens": 17920,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "b_type": true,
              "byte_to_int": true,
              "ensure_str": true,
              "int_to_byte": true,
              "iterbytes": true,
              "moves_xrange_is_range": true,
              "raise_from": true,
              "u_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "b_type": true,
              "byte_to_int": true,
              "ensure_str": true,
              "int_to_byte": true,
              "iterbytes": true,
              "moves_xrange_is_range": true,
              "raise_from": true,
              "u_type": true
            }
          },
          "answer_sha256": "6a36b2432036761237ac3c9e6147e716eb579bb72620c8aa9856d0b167dce58d"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 51321,
          "input_tokens": 50482,
          "output_tokens": 839,
          "cached_input_tokens": 41728,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "answer_sha256": "f9b51cfc33c8e070c53ba4acbd0c1a1a1ee224f077dd7f725e9e041abcf6698f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 39668
      }
    },
    {
      "run_id": "cumulative_runs/paid/six-python",
      "bucket": "cumulative_runs/paid",
      "task_id": "six-python",
      "source_group": "benjaminp-six",
      "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
      "plan_sha256": "8d52c2471dfc87cd8751f4b9e84c275ea7cb5007729a7d0213c5e892f4bc3102",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 4100,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 4100,
          "input_tokens": 3862,
          "output_tokens": 238,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binary_type": true,
              "class_types": true,
              "integer_types": true,
              "is_python_three": true,
              "is_python_two": true,
              "maxsize_positive": true,
              "string_types": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binary_type": true,
              "class_types": true,
              "integer_types": true,
              "is_python_three": true,
              "is_python_two": true,
              "maxsize_positive": true,
              "string_types": true
            }
          },
          "answer_sha256": "118dc2455ed4a39961c4081ecc42c6d7c1e23e16d873c53e5a7e512b0495cda0"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "bucket": "cumulative_runs/paid",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "snapshot_sha256": "150744eb5936fea7f5e90f343b0519d9b9b7f6887be8e4c47026e767216b4626",
      "plan_sha256": "7347d1413e96c6a2889623a97fe6bfa50c96fb79dc07a94423331ffeb4f1f024",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 22210,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 22210,
          "input_tokens": 21182,
          "output_tokens": 1028,
          "cached_input_tokens": 15744,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "irange_two_to_three": true,
              "keys_after_setdefault": true,
              "peek_first": true,
              "peek_last": true,
              "set_intersection": true,
              "set_union": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "irange_two_to_three": true,
              "keys_after_setdefault": true,
              "peek_first": true,
              "peek_last": true,
              "set_intersection": true,
              "set_union": true
            }
          },
          "answer_sha256": "248b997edfe2b1176f087588bf5f0115eb318588d6018d0d4ff8f9b8b711b2f1"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "bucket": "cumulative_runs/paid",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "snapshot_sha256": "150744eb5936fea7f5e90f343b0519d9b9b7f6887be8e4c47026e767216b4626",
      "plan_sha256": "af3552156e5283e660c6e939e2e1e7dc5c742a0597970e54c41f679f4aefaa79",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 10,
      "observed_tokens": 85314,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 10,
          "observed_tokens": 85314,
          "input_tokens": 83803,
          "output_tokens": 1511,
          "cached_input_tokens": 70528,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_ops": true,
              "bisect_left_of_three": true,
              "index_of_three": true,
              "irange_two_to_four": true,
              "key_order": true,
              "slice_middle": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "after_ops": true,
              "bisect_left_of_three": true,
              "index_of_three": true,
              "irange_two_to_four": true,
              "key_order": true,
              "slice_middle": true
            }
          },
          "answer_sha256": "fdcdcfe8de43a315ca533b6622c41a50a5beeb56571f30dae686dbba02e385f7"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "bucket": "cumulative_runs/paid",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
      "plan_sha256": "3c0e1c9e123a748bf388b5c68dfe6c261e0c38454ee8f99a70c92eeda65bc51d",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 17,
      "observed_tokens": 261508,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 5,
          "observed_tokens": 36893,
          "input_tokens": 34982,
          "output_tokens": 1911,
          "cached_input_tokens": 26752,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 224615,
          "input_tokens": 219296,
          "output_tokens": 5319,
          "cached_input_tokens": 206976,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 48268
      }
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "bucket": "cumulative_runs/paid",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "snapshot_sha256": "6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9",
      "plan_sha256": "9062a89a8e76becac731c1c876ca69a8a8063886c131ae7554854bb408df118b",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 4,
      "observed_tokens": 28981,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 4,
          "observed_tokens": 28981,
          "input_tokens": 27063,
          "output_tokens": 1918,
          "cached_input_tokens": 18688,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "exc_name": true,
              "has_orm_attr": false,
              "integer_python_type": true,
              "literal_bind_has_param": true,
              "string_length": true,
              "text_clause_str": true,
              "version_major": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "exc_name": true,
              "has_orm_attr": false,
              "integer_python_type": true,
              "literal_bind_has_param": true,
              "string_length": true,
              "text_clause_str": true,
              "version_major": true
            }
          },
          "answer_sha256": "0910391180f123fa93e8c714126a77f7e4841f781d741b340f6290194c97470a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-format",
      "bucket": "cumulative_runs/paid",
      "task_id": "sqlparse-format",
      "source_group": "andialbrecht-sqlparse",
      "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
      "plan_sha256": "a1b73aa8964888a21d12a4a012529b8885042b1ce9288a585520dd64825cd215",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 1,
      "observed_tokens": 1769,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "pi_actor",
          "requests": 1,
          "observed_tokens": 1769,
          "input_tokens": 1616,
          "output_tokens": 153,
          "cached_input_tokens": 896,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "bucket": "cumulative_runs/paid",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
      "plan_sha256": "caebb7f4511e91797040ad06a6e435ac11362a4525ca15eb76b90b4719b4bb17",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 11,
      "observed_tokens": 147064,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 22960,
          "input_tokens": 22254,
          "output_tokens": 706,
          "cached_input_tokens": 10752,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 71090,
          "input_tokens": 69319,
          "output_tokens": 1771,
          "cached_input_tokens": 34304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "answer_sha256": "ed58285199ffcb4931e4dce856b353bae209168ecf55f505ebe42208732ccc8f"
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 53014,
          "input_tokens": 51653,
          "output_tokens": 1361,
          "cached_input_tokens": 38400,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "answer_sha256": "ed58285199ffcb4931e4dce856b353bae209168ecf55f505ebe42208732ccc8f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 89881
      }
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "bucket": "cumulative_runs/paid",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
      "plan_sha256": "2e34cf971747beb1177cb890595dc9d104186957a3362247a8e0dd05fc197afb",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 238700,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 44246,
          "input_tokens": 42643,
          "output_tokens": 1603,
          "cached_input_tokens": 19456,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 194454,
          "input_tokens": 183147,
          "output_tokens": 11307,
          "cached_input_tokens": 144128,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 124625
      }
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-options",
      "bucket": "cumulative_runs/paid",
      "task_id": "tabulate-options",
      "source_group": "astanin-python-tabulate",
      "snapshot_sha256": "4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a",
      "plan_sha256": "d0491973fc11bf10de3fbdaff8e23b27389adc3058221efbde0a0d2176368168",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 52821,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 52821,
          "input_tokens": 46460,
          "output_tokens": 6361,
          "cached_input_tokens": 18304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "column_align": true,
              "disable_numparse": true,
              "float_fmt": true,
              "missing_val": true,
              "numalign_left": true,
              "separated_format": true,
              "show_index": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "column_align": true,
              "disable_numparse": true,
              "float_fmt": true,
              "missing_val": true,
              "numalign_left": true,
              "separated_format": true,
              "show_index": true
            }
          },
          "answer_sha256": "914ea35eae7aa25816a7548388a4c7b267adf0674a0f8d03bacefc1b676d4c63"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/toml-parse",
      "bucket": "cumulative_runs/paid",
      "task_id": "toml-parse",
      "source_group": "uiri-toml",
      "snapshot_sha256": "102b96e7a074f26f7612112d466446f3822fc6ba7a7585801668dc5c1384fb23",
      "plan_sha256": "016c03e4c887ed39260a24b1ddac3d74755e1551850cb072a16228f65b20fc22",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 12416,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 12416,
          "input_tokens": 12171,
          "output_tokens": 245,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "active": true,
              "owner_name": true,
              "ports": true,
              "root_keys_sorted": true,
              "section_order": true,
              "title": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "active": true,
              "owner_name": true,
              "ports": true,
              "root_keys_sorted": true,
              "section_order": true,
              "title": true
            }
          },
          "answer_sha256": "855dccd0ca92c816ced89647e165b6ca8c8daafd427d96bf75730228963fd498"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "bucket": "cumulative_runs/paid",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "snapshot_sha256": "102b96e7a074f26f7612112d466446f3822fc6ba7a7585801668dc5c1384fb23",
      "plan_sha256": "a719f56a31d586de7c2606212e524ea1b7d16c02be53e2d14d0b61acd08ad3d8",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 28199,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 28199,
          "input_tokens": 26772,
          "output_tokens": 1427,
          "cached_input_tokens": 19072,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dumped_lines": true,
              "dumps_type": true,
              "inline_point": true,
              "names": true,
              "roundtrip_equal": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "dumped_lines": true,
              "dumps_type": true,
              "inline_point": true,
              "names": true,
              "roundtrip_equal": true
            }
          },
          "answer_sha256": "8c466b5fd4f300520d3fef82e2936315543d49709f2f818c2afb8b74e2c509ff"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "bucket": "cumulative_runs/paid",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "plan_sha256": "8ecff82ebcb72259fe2c1782cfad648aa1b4f05c81d0754e4e18626189072d0e",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 15,
      "observed_tokens": 257429,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 4,
          "observed_tokens": 37255,
          "input_tokens": 36762,
          "output_tokens": 493,
          "cached_input_tokens": 19968,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 160402,
          "input_tokens": 158725,
          "output_tokens": 1677,
          "cached_input_tokens": 147456,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "date_as_string": true,
              "date_type": true,
              "datetime_type": true,
              "local_microsecond": true,
              "offsets_equal": true,
              "time_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "date_as_string": true,
              "date_type": true,
              "datetime_type": true,
              "local_microsecond": true,
              "offsets_equal": true,
              "time_type": true
            }
          },
          "answer_sha256": "102bdde551ace67fa9b7fc2ec42952c22ce5537ad92ee1c7c67c356d9a4219b5"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 59772,
          "input_tokens": 58674,
          "output_tokens": 1098,
          "cached_input_tokens": 32512,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "date_as_string": true,
              "date_type": true,
              "datetime_type": true,
              "local_microsecond": true,
              "offsets_equal": true,
              "time_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "date_as_string": true,
              "date_type": true,
              "datetime_type": true,
              "local_microsecond": true,
              "offsets_equal": true,
              "time_type": true
            }
          },
          "answer_sha256": "3a643d94572b61225a9e78bf6eee6ce1d06f9ac9b44adb53407545cd4f54b9bc"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 93641
      }
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "bucket": "cumulative_runs/paid",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "plan_sha256": "47ca444008beb3a15a5a2a423467df383277d79a8fcb8cb973fa0ef4ed89d607",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 16,
      "observed_tokens": 248860,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 4,
          "observed_tokens": 27361,
          "input_tokens": 26676,
          "output_tokens": 685,
          "cached_input_tokens": 16768,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 221499,
          "input_tokens": 214716,
          "output_tokens": 6783,
          "cached_input_tokens": 150784,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 64489
      }
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "bucket": "cumulative_runs/paid",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "snapshot_sha256": "ec0bd7c7eba9a1e87279e08be8edc5427788e80e639ad16c4832953426e3e75a",
      "plan_sha256": "2c26f1c6d8cd20e8762c6bdd2a2efa15d17e45699e1a647077875ed29fb4173f",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 6,
      "observed_tokens": 34434,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 34434,
          "input_tokens": 33488,
          "output_tokens": 946,
          "cached_input_tokens": 25856,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "compose_result": true,
              "curry_add_one": true,
              "has_curry": true,
              "memoize_calls": true,
              "merge_with_sum": true,
              "pipe_result": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "compose_result": true,
              "curry_add_one": true,
              "has_curry": true,
              "memoize_calls": true,
              "merge_with_sum": true,
              "pipe_result": true
            }
          },
          "answer_sha256": "90aa8c997948d14af5d752aa8e106fbeca08cb8ef130f165dbffb4e932f1655a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "bucket": "cumulative_runs/paid",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "snapshot_sha256": "ec0bd7c7eba9a1e87279e08be8edc5427788e80e639ad16c4832953426e3e75a",
      "plan_sha256": "f6ff56e685ac52420a000d1d9320f7c314ea2ce3b0f5eb13e04f0f24c2ec445b",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 6,
      "observed_tokens": 29636,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 6,
          "observed_tokens": 29636,
          "input_tokens": 28769,
          "output_tokens": 867,
          "cached_input_tokens": 20992,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "groupby_parity": true,
              "interleave": true,
              "partition": true,
              "sliding_window": true,
              "unique": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "groupby_parity": true,
              "interleave": true,
              "partition": true,
              "sliding_window": true,
              "unique": true
            }
          },
          "answer_sha256": "131321d978e45b363e63376a5d7e8e132b84c1926ab1360ee28009f65959a71a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "bucket": "cumulative_runs/paid",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
      "plan_sha256": "1e6a6caf74f10e6110c84e51fbe4ad3d26cc172fca48bea6b0551198ed554f8e",
      "summary_state": "paired_complete",
      "boundary_present": true,
      "pair_complete": true,
      "requests": 11,
      "observed_tokens": 121051,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 4,
          "observed_tokens": 29670,
          "input_tokens": 29143,
          "output_tokens": 527,
          "cached_input_tokens": 16000,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 32386,
          "input_tokens": 31793,
          "output_tokens": 593,
          "cached_input_tokens": 29952,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "answer_sha256": "eed21681c8f31ee0cd5aaf462a31be658e3ea0068d38b17179c55ba4b58c32cb"
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 58995,
          "input_tokens": 58131,
          "output_tokens": 864,
          "cached_input_tokens": 44032,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "answer_sha256": "d34c696a01cd0bedd761c8fd24261552a72932f9fdf5016adcc010cb9bddcb4a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 62556
      }
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-url",
      "bucket": "cumulative_runs/paid",
      "task_id": "urllib3-url",
      "source_group": "urllib3-urllib3",
      "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
      "plan_sha256": "0d34c1672c19a48ae6bd947aaaeba22c9f5a4428dc6bd18f5e7676e7422764ab",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9336,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9336,
          "input_tokens": 8981,
          "output_tokens": 355,
          "cached_input_tokens": 2560,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "fragment": true,
              "host": true,
              "hostname_lowercased": true,
              "path": true,
              "port": true,
              "query": true,
              "request_uri": true,
              "scheme": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "fragment": true,
              "host": true,
              "hostname_lowercased": true,
              "path": true,
              "port": true,
              "query": true,
              "request_uri": true,
              "scheme": true
            }
          },
          "answer_sha256": "fb37510526480269bb094d3e314d801b83d762c75db961a39ec8ae4520db9154"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "bucket": "cumulative_runs/paid",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "snapshot_sha256": "d8c89cb9ac84ac59792b133740fbed0f5b3ea44b7de596afa5f5080490e6dda9",
      "plan_sha256": "216adfc31a9549697b391b96bb40f404d7c8b78ee02845ddc25cbc54ad0fc6cf",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 12,
      "observed_tokens": 99711,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "prefix_cap",
          "requests": 12,
          "observed_tokens": 99711,
          "input_tokens": 98529,
          "output_tokens": 1182,
          "cached_input_tokens": 86400,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-schema",
      "bucket": "cumulative_runs/paid",
      "task_id": "voluptuous-schema",
      "source_group": "alecthomas-voluptuous",
      "snapshot_sha256": "d8c89cb9ac84ac59792b133740fbed0f5b3ea44b7de596afa5f5080490e6dda9",
      "plan_sha256": "7491c6741ae755a948965bb01520723df6e2898d83f1fef8619411693e989192",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 27835,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 27835,
          "input_tokens": 27153,
          "output_tokens": 682,
          "cached_input_tokens": 15104,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "applied_defaults": true,
              "role_default": true,
              "schema_class": true,
              "valid_output_keys": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "applied_defaults": true,
              "role_default": true,
              "schema_class": true,
              "valid_output_keys": true
            }
          },
          "answer_sha256": "841ebb3cbdcea5cab5f8fece5f93f1ae28217042c5307dfdb1220e309445c6e3"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "bucket": "cumulative_runs/paid",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "snapshot_sha256": "c6693b2738e67b19204da9be060d4d3b6c547ef50fa0ab0be9190e1dd6377c41",
      "plan_sha256": "b8bd2a924fd7aeac08350d60159f66060cdb22ec4e7bd1219ef846ed961e6784",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 13246,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "pi_actor",
          "requests": 3,
          "observed_tokens": 13246,
          "input_tokens": 11341,
          "output_tokens": 1905,
          "cached_input_tokens": 6528,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/wheel-tags",
      "bucket": "cumulative_runs/paid",
      "task_id": "wheel-tags",
      "source_group": "pypa-wheel",
      "snapshot_sha256": "c6693b2738e67b19204da9be060d4d3b6c547ef50fa0ab0be9190e1dd6377c41",
      "plan_sha256": "5f0c67372a79527e9a92724266eee76e7d83eeef4e9b2eb458e2a144d77c1373",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 10520,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 10520,
          "input_tokens": 10046,
          "output_tokens": 474,
          "cached_input_tokens": 6656,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "abi_tag": true,
              "has_wheelfile_attr": false,
              "parts": true,
              "platform_tag": true,
              "python_tag": true,
              "tag_string": true,
              "version_major": true,
              "wheelfile_class": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "abi_tag": true,
              "has_wheelfile_attr": false,
              "parts": true,
              "platform_tag": true,
              "python_tag": true,
              "tag_string": true,
              "version_major": true,
              "wheelfile_class": true
            }
          },
          "answer_sha256": "c4ab804a42dda381d576b7081b2610ea229531661bae3c7b247a7af913871c6f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-parse",
      "bucket": "cumulative_runs/paid",
      "task_id": "xmltodict-parse",
      "source_group": "martinblech-xmltodict",
      "snapshot_sha256": "2e0f2b772f66fc2c4ad7a4bec0935666abb63dd8b1cdec3d86f08593914933aa",
      "plan_sha256": "4c17f054c8c785ae794281a0b16eb21d517a08cdbfa998aefb06a39f3df0f53e",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 8790,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 8790,
          "input_tokens": 8359,
          "output_tokens": 431,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "attr_dict": true,
              "empty_tag": true,
              "list_handling": true,
              "parsed": true,
              "root_keys": true,
              "text_value": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "attr_dict": true,
              "empty_tag": true,
              "list_handling": true,
              "parsed": true,
              "root_keys": true,
              "text_value": true
            }
          },
          "answer_sha256": "648d017787e482a7008ec164e43202885ddc398872a5e4c61043b066d27ec492"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-unparse",
      "bucket": "cumulative_runs/paid",
      "task_id": "xmltodict-unparse",
      "source_group": "martinblech-xmltodict",
      "snapshot_sha256": "2e0f2b772f66fc2c4ad7a4bec0935666abb63dd8b1cdec3d86f08593914933aa",
      "plan_sha256": "f5d0ed044c14fe26070a785c97d2bdf13216edd1474ed9e93d2a1226a0b4eb19",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 9037,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 9037,
          "input_tokens": 8289,
          "output_tokens": 748,
          "cached_input_tokens": 2304,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains_attr": true,
              "has_expat": true,
              "has_unparse": true,
              "starts_with_root": true,
              "unparsed": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains_attr": true,
              "has_expat": true,
              "has_unparse": true,
              "starts_with_root": true,
              "unparsed": true
            }
          },
          "answer_sha256": "118bd4e68134fe6332437f10d9b36ae3499ed3507acc178f3f70f1fd5df61e06"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/cerberus-errors",
      "bucket": "cumulative_runs/deployed",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "snapshot_sha256": "f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74",
      "plan_sha256": "3b035e724f126d8b0f3dfcd34db0f0bc541330dfe02f42701a1102fb6abff7a8",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 2,
      "observed_tokens": 20213,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 20213,
          "input_tokens": 19417,
          "output_tokens": 796,
          "cached_input_tokens": 2432,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": false,
            "fields": {
              "error_value_types": true,
              "missing_error_field": true,
              "missing_required": true,
              "normalized_default": false,
              "required_error_type": true,
              "validation_error_name": true
            }
          },
          "answer_sha256": "80e1c4b8323ab5a2a3b867ef2142a33621c561edf67a718c30c18221c476fe57"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/dotenv-stream",
      "bucket": "cumulative_runs/deployed",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "snapshot_sha256": "d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b",
      "plan_sha256": "03b0e8838e1198bff1a5388a6b39e961c6cac9919026278ca3c096c80a0432db",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 3,
      "observed_tokens": 15833,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 3,
          "observed_tokens": 15833,
          "input_tokens": 15098,
          "output_tokens": 735,
          "cached_input_tokens": 8320,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "binding_class": true,
              "dotenv_class": true,
              "has_dotenv_values": true,
              "has_find_dotenv": true,
              "stream_values": true
            }
          },
          "answer_sha256": "f145ab8736a8abeb661e793aa662a8c7d612b877e0011ccf7f061a5d7d388475"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "bucket": "cumulative_runs/deployed",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "plan_sha256": "f91b30b78d3459e264ce957954cc9ae1ca335bd2ed4fda2492d92c606f35cf3e",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 79050,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 33650,
          "input_tokens": 32959,
          "output_tokens": 691,
          "cached_input_tokens": 17152,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 45400,
          "input_tokens": 44855,
          "output_tokens": 545,
          "cached_input_tokens": 35456,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "is_locked_after": true,
              "is_locked_inside": true,
              "lock_file_matches": true,
              "lock_file_suffix": true,
              "timeout_default": true
            }
          },
          "answer_sha256": "33906c7535240c862b64745dc4a1037598bb3e301df3d26b1747fd01dd9e2f30"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 77200
      }
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "bucket": "cumulative_runs/deployed",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "snapshot_sha256": "6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023",
      "plan_sha256": "9e28d57ad8c862bcf9448372e74ca05b70cf9e6542be931152861e19c78b0102",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 13,
      "observed_tokens": 206300,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 45516,
          "input_tokens": 44151,
          "output_tokens": 1365,
          "cached_input_tokens": 19840,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 10,
          "observed_tokens": 160784,
          "input_tokens": 152502,
          "output_tokens": 8282,
          "cached_input_tokens": 119808,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "reacquire_after_release": true,
              "soft_is_locked_inside": true,
              "zero_timeout_error": true
            }
          },
          "answer_sha256": "ba83d0b182c54b06da1943ae9474bdcd16eb2f7403be455da2ef6a20ef548d67"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 123601
      }
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "bucket": "cumulative_runs/deployed",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "plan_sha256": "4a3c988ecfe00da15d4dda4d409b16af4a2f263efddd91ddd308bef5d4ccf07c",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 100078,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 60929,
          "input_tokens": 60586,
          "output_tokens": 343,
          "cached_input_tokens": 31744,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 39149,
          "input_tokens": 37035,
          "output_tokens": 2114,
          "cached_input_tokens": 6528,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "consecutive_groups": true,
              "flatten": true,
              "pairwise": true,
              "prepend": true,
              "run_length_decode": true,
              "run_length_encode": true,
              "unique_everseen": true
            }
          },
          "answer_sha256": "f0b3d43a3d9f7f38138ffbc96bdf0ad168d606ca85c0662b8cde300027e18a7a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 110194
      }
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "bucket": "cumulative_runs/deployed",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "snapshot_sha256": "c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43",
      "plan_sha256": "70d416cd4bb9239ffe277831e80abfe9a19ecba6f375e2cf490a5e3bf04f26e7",
      "summary_state": "stopped",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 12,
      "observed_tokens": 92923,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "stopped",
          "reason": "prefix_cap",
          "requests": 12,
          "observed_tokens": 92923,
          "input_tokens": 90801,
          "output_tokens": 2122,
          "cached_input_tokens": 78208,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "bucket": "cumulative_runs/deployed",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "snapshot_sha256": "db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982",
      "plan_sha256": "f5b802df07a8d5fd6af168b3fbe58ffe24efb1d396b594193ecbfa6317b9fa4b",
      "summary_state": "stopped",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 15,
      "observed_tokens": 244370,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 25531,
          "input_tokens": 24355,
          "output_tokens": 1176,
          "cached_input_tokens": 10496,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "projected",
          "state": "stopped",
          "reason": "suffix_cap",
          "requests": 12,
          "observed_tokens": 218839,
          "input_tokens": 215264,
          "output_tokens": 3575,
          "cached_input_tokens": 172416,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 97045
      }
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "bucket": "cumulative_runs/deployed",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "snapshot_sha256": "713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82",
      "plan_sha256": "a5c13e54eb8cdd0bd905b50c30eb8b2853f1f64a5e34b25a18f120b51ab03d71",
      "summary_state": "no_eligible_prefix",
      "boundary_present": false,
      "pair_complete": false,
      "requests": 7,
      "observed_tokens": 40583,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "completed",
          "reason": null,
          "requests": 7,
          "observed_tokens": 40583,
          "input_tokens": 39480,
          "output_tokens": 1103,
          "cached_input_tokens": 29952,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "schema_mismatch",
            "correct": false
          },
          "answer_sha256": "9468d175987fd6308e95b2f35172dfce33dd21a34fc460dc7980244fa58a483f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring"
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "bucket": "cumulative_runs/deployed",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "snapshot_sha256": "71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c",
      "plan_sha256": "4b6c550f338a2838f4a3e5439fd3cbc57bb21ca9bb55c8d8fa9911a525ba88ff",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 8,
      "observed_tokens": 135759,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 22880,
          "input_tokens": 21844,
          "output_tokens": 1036,
          "cached_input_tokens": 10240,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 5,
          "observed_tokens": 112879,
          "input_tokens": 109614,
          "output_tokens": 3265,
          "cached_input_tokens": 96896,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "comments_count": true,
              "contains_where": true,
              "ddl_type": true,
              "dml_types": true,
              "identifier_names": true,
              "split_count": true,
              "unknown_type": true
            }
          },
          "answer_sha256": "ed58285199ffcb4931e4dce856b353bae209168ecf55f505ebe42208732ccc8f"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "projected",
        "full"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 64817
      }
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "bucket": "cumulative_runs/deployed",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "snapshot_sha256": "d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34",
      "plan_sha256": "fdb810bfd8e07a80f7834bd734869c446f4d3bc6465ca0c30a3ece6eb2fd3ae0",
      "summary_state": "deployed_single_arm_complete",
      "boundary_present": true,
      "pair_complete": false,
      "requests": 5,
      "observed_tokens": 49185,
      "unknown_attempts": 0,
      "claimed_without_attempt": 0,
      "phases": [
        {
          "phase": "capture",
          "state": "boundary_captured",
          "reason": "intentional_preclaim_pause",
          "requests": 3,
          "observed_tokens": 20152,
          "input_tokens": 19782,
          "output_tokens": 370,
          "cached_input_tokens": 11264,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "no_final_answer",
            "correct": false
          },
          "answer_sha256": null
        },
        {
          "phase": "full",
          "state": "completed",
          "reason": null,
          "requests": 2,
          "observed_tokens": 29033,
          "input_tokens": 28544,
          "output_tokens": 489,
          "cached_input_tokens": 23552,
          "strict_v2_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "legacy_extracted_descriptive": {
            "contract": "strict_object_v2",
            "status": "scored",
            "correct": true,
            "fields": {
              "contains": true,
              "default_port_kept": true,
              "defaults_type": true,
              "getlist": true,
              "items_sorted": true,
              "scalar_get": true,
              "url_str": true
            }
          },
          "answer_sha256": "d34c696a01cd0bedd761c8fd24261552a72932f9fdf5016adcc010cb9bddcb4a"
        }
      ],
      "max_suffix_requests": 12,
      "branch_order": [
        "full",
        "projected"
      ],
      "model_label": "deepseek-flash",
      "scoring_contract_note": "historical extracted scoring retained; strict_v2 is separately labelled sensitivity, not retroactive rescoring",
      "features": {
        "history_bytes": 54818
      }
    }
  ],
  "requests": [
    {
      "run_id": "s4b_paid_runs/cache-behavior",
      "task_id": "cache-behavior",
      "source_group": "tkem-cachetools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1413,
      "output_tokens": 106,
      "cached_input_tokens": 256,
      "uncached_input_tokens": 1157,
      "reasoning_tokens_included_in_output": 31,
      "observed_tokens": 1519,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/cache-behavior",
      "task_id": "cache-behavior",
      "source_group": "tkem-cachetools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8743,
      "output_tokens": 1026,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 7335,
      "reasoning_tokens_included_in_output": 985,
      "observed_tokens": 9769,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/cache-keys",
      "task_id": "cache-keys",
      "source_group": "tkem-cachetools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1373,
      "output_tokens": 85,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 477,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1458,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/cache-keys",
      "task_id": "cache-keys",
      "source_group": "tkem-cachetools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5126,
      "output_tokens": 293,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 3718,
      "reasoning_tokens_included_in_output": 256,
      "observed_tokens": 5419,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1428,
      "output_tokens": 111,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 532,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 1539,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10066,
      "output_tokens": 119,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 8530,
      "reasoning_tokens_included_in_output": 46,
      "observed_tokens": 10185,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10273,
      "output_tokens": 173,
      "cached_input_tokens": 10112,
      "uncached_input_tokens": 161,
      "reasoning_tokens_included_in_output": 101,
      "observed_tokens": 10446,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14610,
      "output_tokens": 86,
      "cached_input_tokens": 10368,
      "uncached_input_tokens": 4242,
      "reasoning_tokens_included_in_output": 14,
      "observed_tokens": 14696,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17949,
      "output_tokens": 80,
      "cached_input_tokens": 14592,
      "uncached_input_tokens": 3357,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 18029,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20063,
      "output_tokens": 1058,
      "cached_input_tokens": 17920,
      "uncached_input_tokens": 2143,
      "reasoning_tokens_included_in_output": 798,
      "observed_tokens": 21121,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6898,
      "output_tokens": 101,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5362,
      "reasoning_tokens_included_in_output": 29,
      "observed_tokens": 6999,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10252,
      "output_tokens": 91,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 3340,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 10343,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8673,
      "output_tokens": 114,
      "cached_input_tokens": 2560,
      "uncached_input_tokens": 6113,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 8787,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8534,
      "output_tokens": 200,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 5462,
      "reasoning_tokens_included_in_output": 128,
      "observed_tokens": 8734,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10555,
      "output_tokens": 179,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 1851,
      "reasoning_tokens_included_in_output": 107,
      "observed_tokens": 10734,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9499,
      "output_tokens": 513,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 3739,
      "reasoning_tokens_included_in_output": 441,
      "observed_tokens": 10012,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11695,
      "output_tokens": 90,
      "cached_input_tokens": 9984,
      "uncached_input_tokens": 1711,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 11785,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-parameters",
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12666,
      "output_tokens": 1123,
      "cached_input_tokens": 11776,
      "uncached_input_tokens": 890,
      "reasoning_tokens_included_in_output": 857,
      "observed_tokens": 13789,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-types",
      "task_id": "click-types",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1428,
      "output_tokens": 88,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 532,
      "reasoning_tokens_included_in_output": 17,
      "observed_tokens": 1516,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-types",
      "task_id": "click-types",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10995,
      "output_tokens": 257,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 9587,
      "reasoning_tokens_included_in_output": 201,
      "observed_tokens": 11252,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/click-types",
      "task_id": "click-types",
      "source_group": "pallets-click",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11873,
      "output_tokens": 62,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 737,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 11935,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1497,
      "output_tokens": 260,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 601,
      "reasoning_tokens_included_in_output": 158,
      "observed_tokens": 1757,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9782,
      "output_tokens": 404,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 8118,
      "reasoning_tokens_included_in_output": 362,
      "observed_tokens": 10186,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20314,
      "output_tokens": 433,
      "cached_input_tokens": 10112,
      "uncached_input_tokens": 10202,
      "reasoning_tokens_included_in_output": 392,
      "observed_tokens": 20747,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23720,
      "output_tokens": 761,
      "cached_input_tokens": 20736,
      "uncached_input_tokens": 2984,
      "reasoning_tokens_included_in_output": 690,
      "observed_tokens": 24481,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-compatibility",
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18146,
      "output_tokens": 523,
      "cached_input_tokens": 2944,
      "uncached_input_tokens": 15202,
      "reasoning_tokens_included_in_output": 461,
      "observed_tokens": 18669,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-normalization",
      "task_id": "packaging-normalization",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1445,
      "output_tokens": 101,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 549,
      "reasoning_tokens_included_in_output": 30,
      "observed_tokens": 1546,
      "unknown": false
    },
    {
      "run_id": "s4b_paid_runs/packaging-normalization",
      "task_id": "packaging-normalization",
      "source_group": "pypa-packaging",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7276,
      "output_tokens": 697,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5740,
      "reasoning_tokens_included_in_output": 390,
      "observed_tokens": 7973,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1552,
      "output_tokens": 83,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 656,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1635,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11374,
      "output_tokens": 146,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 9838,
      "reasoning_tokens_included_in_output": 74,
      "observed_tokens": 11520,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11906,
      "output_tokens": 230,
      "cached_input_tokens": 11520,
      "uncached_input_tokens": 386,
      "reasoning_tokens_included_in_output": 174,
      "observed_tokens": 12136,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4826,
      "output_tokens": 135,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 3290,
      "reasoning_tokens_included_in_output": 63,
      "observed_tokens": 4961,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8028,
      "output_tokens": 72,
      "cached_input_tokens": 4864,
      "uncached_input_tokens": 3164,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8100,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10639,
      "output_tokens": 90,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 2575,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 10729,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10551,
      "output_tokens": 349,
      "cached_input_tokens": 4864,
      "uncached_input_tokens": 5687,
      "reasoning_tokens_included_in_output": 276,
      "observed_tokens": 10900,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10957,
      "output_tokens": 89,
      "cached_input_tokens": 5248,
      "uncached_input_tokens": 5709,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 11046,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10877,
      "output_tokens": 318,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 5117,
      "reasoning_tokens_included_in_output": 203,
      "observed_tokens": 11195,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11857,
      "output_tokens": 219,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 721,
      "reasoning_tokens_included_in_output": 109,
      "observed_tokens": 12076,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13058,
      "output_tokens": 342,
      "cached_input_tokens": 12032,
      "uncached_input_tokens": 1026,
      "reasoning_tokens_included_in_output": 236,
      "observed_tokens": 13400,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13420,
      "output_tokens": 379,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 236,
      "reasoning_tokens_included_in_output": 243,
      "observed_tokens": 13799,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14503,
      "output_tokens": 267,
      "cached_input_tokens": 13696,
      "uncached_input_tokens": 807,
      "reasoning_tokens_included_in_output": 194,
      "observed_tokens": 14770,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15183,
      "output_tokens": 679,
      "cached_input_tokens": 14720,
      "uncached_input_tokens": 463,
      "reasoning_tokens_included_in_output": 590,
      "observed_tokens": 15862,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-define",
      "task_id": "attrs-define",
      "source_group": "hynek-attrs",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15898,
      "output_tokens": 1022,
      "cached_input_tokens": 15744,
      "uncached_input_tokens": 154,
      "reasoning_tokens_included_in_output": 886,
      "observed_tokens": 16920,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1653,
      "output_tokens": 102,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 757,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1755,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2466,
      "output_tokens": 121,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 802,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 2587,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3860,
      "output_tokens": 118,
      "cached_input_tokens": 2560,
      "uncached_input_tokens": 1300,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 3978,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4404,
      "output_tokens": 120,
      "cached_input_tokens": 3968,
      "uncached_input_tokens": 436,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 4524,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5086,
      "output_tokens": 84,
      "cached_input_tokens": 4480,
      "uncached_input_tokens": 606,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 5170,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5846,
      "output_tokens": 73,
      "cached_input_tokens": 5120,
      "uncached_input_tokens": 726,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 5919,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6384,
      "output_tokens": 88,
      "cached_input_tokens": 5888,
      "uncached_input_tokens": 496,
      "reasoning_tokens_included_in_output": 30,
      "observed_tokens": 6472,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6492,
      "output_tokens": 98,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 220,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 6590,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/attrs-validators",
      "task_id": "attrs-validators",
      "source_group": "hynek-attrs",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7106,
      "output_tokens": 251,
      "cached_input_tokens": 6528,
      "uncached_input_tokens": 578,
      "reasoning_tokens_included_in_output": 195,
      "observed_tokens": 7357,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1653,
      "output_tokens": 126,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 757,
      "reasoning_tokens_included_in_output": 20,
      "observed_tokens": 1779,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5054,
      "output_tokens": 174,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 3390,
      "reasoning_tokens_included_in_output": 70,
      "observed_tokens": 5228,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7403,
      "output_tokens": 131,
      "cached_input_tokens": 5120,
      "uncached_input_tokens": 2283,
      "reasoning_tokens_included_in_output": 60,
      "observed_tokens": 7534,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7922,
      "output_tokens": 136,
      "cached_input_tokens": 7296,
      "uncached_input_tokens": 626,
      "reasoning_tokens_included_in_output": 62,
      "observed_tokens": 8058,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10967,
      "output_tokens": 90,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 3031,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 11057,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12106,
      "output_tokens": 86,
      "cached_input_tokens": 11008,
      "uncached_input_tokens": 1098,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 12192,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12918,
      "output_tokens": 323,
      "cached_input_tokens": 12160,
      "uncached_input_tokens": 758,
      "reasoning_tokens_included_in_output": 249,
      "observed_tokens": 13241,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14464,
      "output_tokens": 306,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 1280,
      "reasoning_tokens_included_in_output": 249,
      "observed_tokens": 14770,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10467,
      "output_tokens": 101,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 2531,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 10568,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12879,
      "output_tokens": 141,
      "cached_input_tokens": 10496,
      "uncached_input_tokens": 2383,
      "reasoning_tokens_included_in_output": 67,
      "observed_tokens": 13020,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14059,
      "output_tokens": 118,
      "cached_input_tokens": 12928,
      "uncached_input_tokens": 1131,
      "reasoning_tokens_included_in_output": 44,
      "observed_tokens": 14177,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15499,
      "output_tokens": 241,
      "cached_input_tokens": 14080,
      "uncached_input_tokens": 1419,
      "reasoning_tokens_included_in_output": 167,
      "observed_tokens": 15740,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16136,
      "output_tokens": 191,
      "cached_input_tokens": 15616,
      "uncached_input_tokens": 520,
      "reasoning_tokens_included_in_output": 117,
      "observed_tokens": 16327,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-indexedset",
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17693,
      "output_tokens": 424,
      "cached_input_tokens": 16256,
      "uncached_input_tokens": 1437,
      "reasoning_tokens_included_in_output": 367,
      "observed_tokens": 18117,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1672,
      "output_tokens": 86,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 776,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 1758,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1846,
      "output_tokens": 77,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 182,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 1923,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4045,
      "output_tokens": 126,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 2125,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 4171,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7744,
      "output_tokens": 423,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 3648,
      "reasoning_tokens_included_in_output": 285,
      "observed_tokens": 8167,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/boltons-multidict",
      "task_id": "boltons-multidict",
      "source_group": "mahmoud-boltons",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11529,
      "output_tokens": 545,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 3465,
      "reasoning_tokens_included_in_output": 451,
      "observed_tokens": 12074,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-basic",
      "task_id": "cerberus-basic",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1501,
      "output_tokens": 133,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 605,
      "reasoning_tokens_included_in_output": 59,
      "observed_tokens": 1634,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-basic",
      "task_id": "cerberus-basic",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17909,
      "output_tokens": 742,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 16373,
      "reasoning_tokens_included_in_output": 667,
      "observed_tokens": 18651,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-basic",
      "task_id": "cerberus-basic",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21750,
      "output_tokens": 351,
      "cached_input_tokens": 18560,
      "uncached_input_tokens": 3190,
      "reasoning_tokens_included_in_output": 294,
      "observed_tokens": 22101,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1531,
      "output_tokens": 102,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 635,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 1633,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8517,
      "output_tokens": 289,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 6981,
      "reasoning_tokens_included_in_output": 219,
      "observed_tokens": 8806,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8894,
      "output_tokens": 87,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 190,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 8981,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12156,
      "output_tokens": 184,
      "cached_input_tokens": 8960,
      "uncached_input_tokens": 3196,
      "reasoning_tokens_included_in_output": 110,
      "observed_tokens": 12340,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15837,
      "output_tokens": 897,
      "cached_input_tokens": 12288,
      "uncached_input_tokens": 3549,
      "reasoning_tokens_included_in_output": 844,
      "observed_tokens": 16734,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7474,
      "output_tokens": 102,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5938,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 7576,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11073,
      "output_tokens": 368,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 3521,
      "reasoning_tokens_included_in_output": 262,
      "observed_tokens": 11441,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9706,
      "output_tokens": 122,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 5610,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 9828,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6747,
      "output_tokens": 90,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 2139,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 6837,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6857,
      "output_tokens": 1541,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 201,
      "reasoning_tokens_included_in_output": 1488,
      "observed_tokens": 8398,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-ansi",
      "task_id": "colorama-ansi",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1572,
      "output_tokens": 83,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 676,
      "reasoning_tokens_included_in_output": 7,
      "observed_tokens": 1655,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-ansi",
      "task_id": "colorama-ansi",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5335,
      "output_tokens": 406,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 3799,
      "reasoning_tokens_included_in_output": 348,
      "observed_tokens": 5741,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-ansi",
      "task_id": "colorama-ansi",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6008,
      "output_tokens": 179,
      "cached_input_tokens": 5632,
      "uncached_input_tokens": 376,
      "reasoning_tokens_included_in_output": 119,
      "observed_tokens": 6187,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-codes",
      "task_id": "colorama-codes",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1526,
      "output_tokens": 307,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 630,
      "reasoning_tokens_included_in_output": 166,
      "observed_tokens": 1833,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/colorama-codes",
      "task_id": "colorama-codes",
      "source_group": "tartley-colorama",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6491,
      "output_tokens": 928,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 4699,
      "reasoning_tokens_included_in_output": 799,
      "observed_tokens": 7419,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-relative",
      "task_id": "dateutil-relative",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1673,
      "output_tokens": 388,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 777,
      "reasoning_tokens_included_in_output": 279,
      "observed_tokens": 2061,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-relative",
      "task_id": "dateutil-relative",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5629,
      "output_tokens": 132,
      "cached_input_tokens": 2048,
      "uncached_input_tokens": 3581,
      "reasoning_tokens_included_in_output": 56,
      "observed_tokens": 5761,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-relative",
      "task_id": "dateutil-relative",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7439,
      "output_tokens": 1172,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 1679,
      "reasoning_tokens_included_in_output": 1103,
      "observed_tokens": 8611,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1626,
      "output_tokens": 381,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 730,
      "reasoning_tokens_included_in_output": 276,
      "observed_tokens": 2007,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2812,
      "output_tokens": 133,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 892,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 2945,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4667,
      "output_tokens": 136,
      "cached_input_tokens": 2944,
      "uncached_input_tokens": 1723,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 4803,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6811,
      "output_tokens": 185,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 2075,
      "reasoning_tokens_included_in_output": 112,
      "observed_tokens": 6996,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dateutil-rrule",
      "task_id": "dateutil-rrule",
      "source_group": "dateutil-python-dateutil",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8127,
      "output_tokens": 415,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 1215,
      "reasoning_tokens_included_in_output": 207,
      "observed_tokens": 8542,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2842,
      "output_tokens": 124,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 1946,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 2966,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4071,
      "output_tokens": 85,
      "cached_input_tokens": 2944,
      "uncached_input_tokens": 1127,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 4156,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4388,
      "output_tokens": 88,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 292,
      "reasoning_tokens_included_in_output": 31,
      "observed_tokens": 4476,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6097,
      "output_tokens": 253,
      "cached_input_tokens": 4352,
      "uncached_input_tokens": 1745,
      "reasoning_tokens_included_in_output": 177,
      "observed_tokens": 6350,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9669,
      "output_tokens": 113,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 3397,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 9782,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12658,
      "output_tokens": 281,
      "cached_input_tokens": 9728,
      "uncached_input_tokens": 2930,
      "reasoning_tokens_included_in_output": 208,
      "observed_tokens": 12939,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16674,
      "output_tokens": 83,
      "cached_input_tokens": 12928,
      "uncached_input_tokens": 3746,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 16757,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18434,
      "output_tokens": 85,
      "cached_input_tokens": 16640,
      "uncached_input_tokens": 1794,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 18519,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20752,
      "output_tokens": 149,
      "cached_input_tokens": 18432,
      "uncached_input_tokens": 2320,
      "reasoning_tokens_included_in_output": 75,
      "observed_tokens": 20901,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23982,
      "output_tokens": 260,
      "cached_input_tokens": 20864,
      "uncached_input_tokens": 3118,
      "reasoning_tokens_included_in_output": 219,
      "observed_tokens": 24242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24262,
      "output_tokens": 138,
      "cached_input_tokens": 24064,
      "uncached_input_tokens": 198,
      "reasoning_tokens_included_in_output": 64,
      "observed_tokens": 24400,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27055,
      "output_tokens": 157,
      "cached_input_tokens": 24320,
      "uncached_input_tokens": 2735,
      "reasoning_tokens_included_in_output": 99,
      "observed_tokens": 27212,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27223,
      "output_tokens": 160,
      "cached_input_tokens": 27008,
      "uncached_input_tokens": 215,
      "reasoning_tokens_included_in_output": 86,
      "observed_tokens": 27383,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 30279,
      "output_tokens": 736,
      "cached_input_tokens": 27264,
      "uncached_input_tokens": 3015,
      "reasoning_tokens_included_in_output": 667,
      "observed_tokens": 31015,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13742,
      "output_tokens": 166,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 7470,
      "reasoning_tokens_included_in_output": 93,
      "observed_tokens": 13908,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15064,
      "output_tokens": 1116,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 8408,
      "reasoning_tokens_included_in_output": 1042,
      "observed_tokens": 16180,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16041,
      "output_tokens": 544,
      "cached_input_tokens": 7296,
      "uncached_input_tokens": 8745,
      "reasoning_tokens_included_in_output": 471,
      "observed_tokens": 16585,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14844,
      "output_tokens": 149,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 6908,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 14993,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13541,
      "output_tokens": 2542,
      "cached_input_tokens": 9344,
      "uncached_input_tokens": 4197,
      "reasoning_tokens_included_in_output": 2469,
      "observed_tokens": 16083,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16929,
      "output_tokens": 156,
      "cached_input_tokens": 16000,
      "uncached_input_tokens": 929,
      "reasoning_tokens_included_in_output": 83,
      "observed_tokens": 17085,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18967,
      "output_tokens": 190,
      "cached_input_tokens": 17024,
      "uncached_input_tokens": 1943,
      "reasoning_tokens_included_in_output": 116,
      "observed_tokens": 19157,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20467,
      "output_tokens": 1547,
      "cached_input_tokens": 19072,
      "uncached_input_tokens": 1395,
      "reasoning_tokens_included_in_output": 1474,
      "observed_tokens": 22014,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22244,
      "output_tokens": 92,
      "cached_input_tokens": 21888,
      "uncached_input_tokens": 356,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 22336,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22736,
      "output_tokens": 1708,
      "cached_input_tokens": 22272,
      "uncached_input_tokens": 464,
      "reasoning_tokens_included_in_output": 1634,
      "observed_tokens": 24444,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25497,
      "output_tokens": 154,
      "cached_input_tokens": 24320,
      "uncached_input_tokens": 1177,
      "reasoning_tokens_included_in_output": 80,
      "observed_tokens": 25651,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-nodes",
      "task_id": "docutils-nodes",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27068,
      "output_tokens": 1231,
      "cached_input_tokens": 25600,
      "uncached_input_tokens": 1468,
      "reasoning_tokens_included_in_output": 1169,
      "observed_tokens": 28299,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2872,
      "output_tokens": 954,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 1976,
      "reasoning_tokens_included_in_output": 878,
      "observed_tokens": 3826,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16442,
      "output_tokens": 1132,
      "cached_input_tokens": 3712,
      "uncached_input_tokens": 12730,
      "reasoning_tokens_included_in_output": 1053,
      "observed_tokens": 17574,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27017,
      "output_tokens": 260,
      "cached_input_tokens": 17536,
      "uncached_input_tokens": 9481,
      "reasoning_tokens_included_in_output": 153,
      "observed_tokens": 27277,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22112,
      "output_tokens": 226,
      "cached_input_tokens": 3712,
      "uncached_input_tokens": 18400,
      "reasoning_tokens_included_in_output": 134,
      "observed_tokens": 22338,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14230,
      "output_tokens": 597,
      "cached_input_tokens": 5632,
      "uncached_input_tokens": 8598,
      "reasoning_tokens_included_in_output": 490,
      "observed_tokens": 14827,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9232,
      "output_tokens": 506,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 2320,
      "reasoning_tokens_included_in_output": 397,
      "observed_tokens": 9738,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9758,
      "output_tokens": 273,
      "cached_input_tokens": 9600,
      "uncached_input_tokens": 158,
      "reasoning_tokens_included_in_output": 197,
      "observed_tokens": 10031,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10987,
      "output_tokens": 206,
      "cached_input_tokens": 9984,
      "uncached_input_tokens": 1003,
      "reasoning_tokens_included_in_output": 130,
      "observed_tokens": 11193,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13170,
      "output_tokens": 236,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 2034,
      "reasoning_tokens_included_in_output": 160,
      "observed_tokens": 13406,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15332,
      "output_tokens": 100,
      "cached_input_tokens": 13312,
      "uncached_input_tokens": 2020,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 15432,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18265,
      "output_tokens": 464,
      "cached_input_tokens": 15360,
      "uncached_input_tokens": 2905,
      "reasoning_tokens_included_in_output": 384,
      "observed_tokens": 18729,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21218,
      "output_tokens": 271,
      "cached_input_tokens": 18688,
      "uncached_input_tokens": 2530,
      "reasoning_tokens_included_in_output": 197,
      "observed_tokens": 21489,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21820,
      "output_tokens": 147,
      "cached_input_tokens": 15360,
      "uncached_input_tokens": 6460,
      "reasoning_tokens_included_in_output": 73,
      "observed_tokens": 21967,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22758,
      "output_tokens": 94,
      "cached_input_tokens": 16128,
      "uncached_input_tokens": 6630,
      "reasoning_tokens_included_in_output": 20,
      "observed_tokens": 22852,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/docutils-tree",
      "task_id": "docutils-tree",
      "source_group": "docutils-docutils",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21710,
      "output_tokens": 112,
      "cached_input_tokens": 16768,
      "uncached_input_tokens": 4942,
      "reasoning_tokens_included_in_output": 38,
      "observed_tokens": 21822,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-parse",
      "task_id": "dotenv-parse",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1468,
      "output_tokens": 115,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 572,
      "reasoning_tokens_included_in_output": 44,
      "observed_tokens": 1583,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-parse",
      "task_id": "dotenv-parse",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6707,
      "output_tokens": 813,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5171,
      "reasoning_tokens_included_in_output": 758,
      "observed_tokens": 7520,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1460,
      "output_tokens": 83,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 564,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1543,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5540,
      "output_tokens": 228,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 4004,
      "reasoning_tokens_included_in_output": 171,
      "observed_tokens": 5768,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6239,
      "output_tokens": 52,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 479,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 6291,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3073,
      "output_tokens": 73,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 1409,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 3146,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3330,
      "output_tokens": 162,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 258,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 3492,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5274,
      "output_tokens": 112,
      "cached_input_tokens": 3456,
      "uncached_input_tokens": 1818,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 5386,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6319,
      "output_tokens": 118,
      "cached_input_tokens": 5376,
      "uncached_input_tokens": 943,
      "reasoning_tokens_included_in_output": 6,
      "observed_tokens": 6437,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6457,
      "output_tokens": 345,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 185,
      "reasoning_tokens_included_in_output": 282,
      "observed_tokens": 6802,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6337,
      "output_tokens": 73,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 193,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 6410,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6594,
      "output_tokens": 56,
      "cached_input_tokens": 6400,
      "uncached_input_tokens": 194,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 6650,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1563,
      "output_tokens": 81,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 667,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1644,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14512,
      "output_tokens": 172,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 12976,
      "reasoning_tokens_included_in_output": 130,
      "observed_tokens": 14684,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16823,
      "output_tokens": 68,
      "cached_input_tokens": 14592,
      "uncached_input_tokens": 2231,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 16891,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17055,
      "output_tokens": 42,
      "cached_input_tokens": 16768,
      "uncached_input_tokens": 287,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 17097,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17896,
      "output_tokens": 146,
      "cached_input_tokens": 17024,
      "uncached_input_tokens": 872,
      "reasoning_tokens_included_in_output": 72,
      "observed_tokens": 18042,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22642,
      "output_tokens": 143,
      "cached_input_tokens": 17920,
      "uncached_input_tokens": 4722,
      "reasoning_tokens_included_in_output": 95,
      "observed_tokens": 22785,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5521,
      "output_tokens": 80,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 3985,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 5601,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5689,
      "output_tokens": 86,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 185,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 5775,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6574,
      "output_tokens": 157,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 814,
      "reasoning_tokens_included_in_output": 49,
      "observed_tokens": 6731,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6767,
      "output_tokens": 125,
      "cached_input_tokens": 6528,
      "uncached_input_tokens": 239,
      "reasoning_tokens_included_in_output": 52,
      "observed_tokens": 6892,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7982,
      "output_tokens": 362,
      "cached_input_tokens": 6784,
      "uncached_input_tokens": 1198,
      "reasoning_tokens_included_in_output": 289,
      "observed_tokens": 8344,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14746,
      "output_tokens": 95,
      "cached_input_tokens": 8320,
      "uncached_input_tokens": 6426,
      "reasoning_tokens_included_in_output": 22,
      "observed_tokens": 14841,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17569,
      "output_tokens": 421,
      "cached_input_tokens": 14720,
      "uncached_input_tokens": 2849,
      "reasoning_tokens_included_in_output": 347,
      "observed_tokens": 17990,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15071,
      "output_tokens": 147,
      "cached_input_tokens": 8320,
      "uncached_input_tokens": 6751,
      "reasoning_tokens_included_in_output": 73,
      "observed_tokens": 15218,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16245,
      "output_tokens": 199,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 7541,
      "reasoning_tokens_included_in_output": 126,
      "observed_tokens": 16444,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14765,
      "output_tokens": 121,
      "cached_input_tokens": 9472,
      "uncached_input_tokens": 5293,
      "reasoning_tokens_included_in_output": 48,
      "observed_tokens": 14886,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14925,
      "output_tokens": 338,
      "cached_input_tokens": 9984,
      "uncached_input_tokens": 4941,
      "reasoning_tokens_included_in_output": 290,
      "observed_tokens": 15263,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1630,
      "output_tokens": 215,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 734,
      "reasoning_tokens_included_in_output": 143,
      "observed_tokens": 1845,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17012,
      "output_tokens": 404,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 15220,
      "reasoning_tokens_included_in_output": 321,
      "observed_tokens": 17416,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17761,
      "output_tokens": 99,
      "cached_input_tokens": 17408,
      "uncached_input_tokens": 353,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 17860,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8141,
      "output_tokens": 285,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 6349,
      "reasoning_tokens_included_in_output": 213,
      "observed_tokens": 8426,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8619,
      "output_tokens": 127,
      "cached_input_tokens": 8320,
      "uncached_input_tokens": 299,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 8746,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4545,
      "output_tokens": 635,
      "cached_input_tokens": 3328,
      "uncached_input_tokens": 1217,
      "reasoning_tokens_included_in_output": 574,
      "observed_tokens": 5180,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5200,
      "output_tokens": 792,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 208,
      "reasoning_tokens_included_in_output": 764,
      "observed_tokens": 5992,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22472,
      "output_tokens": 893,
      "cached_input_tokens": 17792,
      "uncached_input_tokens": 4680,
      "reasoning_tokens_included_in_output": 820,
      "observed_tokens": 23365,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26217,
      "output_tokens": 219,
      "cached_input_tokens": 23296,
      "uncached_input_tokens": 2921,
      "reasoning_tokens_included_in_output": 176,
      "observed_tokens": 26436,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27377,
      "output_tokens": 565,
      "cached_input_tokens": 26368,
      "uncached_input_tokens": 1009,
      "reasoning_tokens_included_in_output": 534,
      "observed_tokens": 27942,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1529,
      "output_tokens": 99,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 633,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 1628,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6344,
      "output_tokens": 148,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 4808,
      "reasoning_tokens_included_in_output": 74,
      "observed_tokens": 6492,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10831,
      "output_tokens": 118,
      "cached_input_tokens": 6400,
      "uncached_input_tokens": 4431,
      "reasoning_tokens_included_in_output": 44,
      "observed_tokens": 10949,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12274,
      "output_tokens": 361,
      "cached_input_tokens": 10880,
      "uncached_input_tokens": 1394,
      "reasoning_tokens_included_in_output": 318,
      "observed_tokens": 12635,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12803,
      "output_tokens": 293,
      "cached_input_tokens": 12544,
      "uncached_input_tokens": 259,
      "reasoning_tokens_included_in_output": 238,
      "observed_tokens": 13096,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9590,
      "output_tokens": 732,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 8054,
      "reasoning_tokens_included_in_output": 689,
      "observed_tokens": 10322,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6808,
      "output_tokens": 158,
      "cached_input_tokens": 3840,
      "uncached_input_tokens": 2968,
      "reasoning_tokens_included_in_output": 87,
      "observed_tokens": 6966,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7335,
      "output_tokens": 270,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 423,
      "reasoning_tokens_included_in_output": 63,
      "observed_tokens": 7605,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-colls",
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7824,
      "output_tokens": 670,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 272,
      "reasoning_tokens_included_in_output": 617,
      "observed_tokens": 8494,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-seqs",
      "task_id": "funcy-seqs",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1556,
      "output_tokens": 88,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 660,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 1644,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-seqs",
      "task_id": "funcy-seqs",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5928,
      "output_tokens": 502,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 4392,
      "reasoning_tokens_included_in_output": 430,
      "observed_tokens": 6430,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/funcy-seqs",
      "task_id": "funcy-seqs",
      "source_group": "suor-funcy",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6841,
      "output_tokens": 87,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 697,
      "reasoning_tokens_included_in_output": 4,
      "observed_tokens": 6928,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/humanize-numbers",
      "task_id": "humanize-numbers",
      "source_group": "python-humanize-humanize",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1415,
      "output_tokens": 117,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 519,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 1532,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/humanize-numbers",
      "task_id": "humanize-numbers",
      "source_group": "python-humanize-humanize",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12370,
      "output_tokens": 440,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 10962,
      "reasoning_tokens_included_in_output": 379,
      "observed_tokens": 12810,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/humanize-time",
      "task_id": "humanize-time",
      "source_group": "python-humanize-humanize",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1483,
      "output_tokens": 113,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 587,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1596,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/humanize-time",
      "task_id": "humanize-time",
      "source_group": "python-humanize-humanize",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11827,
      "output_tokens": 1444,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 10291,
      "reasoning_tokens_included_in_output": 1348,
      "observed_tokens": 13271,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/idna-core",
      "task_id": "idna-core",
      "source_group": "kjd-idna",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1506,
      "output_tokens": 92,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 610,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 1598,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/idna-core",
      "task_id": "idna-core",
      "source_group": "kjd-idna",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10524,
      "output_tokens": 1038,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 8988,
      "reasoning_tokens_included_in_output": 955,
      "observed_tokens": 11562,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/idna-uts46",
      "task_id": "idna-uts46",
      "source_group": "kjd-idna",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1565,
      "output_tokens": 107,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 669,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 1672,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/idna-uts46",
      "task_id": "idna-uts46",
      "source_group": "kjd-idna",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10526,
      "output_tokens": 1196,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 8862,
      "reasoning_tokens_included_in_output": 1096,
      "observed_tokens": 11722,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jinja-escapes",
      "task_id": "jinja-escapes",
      "source_group": "pallets-jinja",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1710,
      "output_tokens": 232,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 814,
      "reasoning_tokens_included_in_output": 171,
      "observed_tokens": 1942,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jinja-render",
      "task_id": "jinja-render",
      "source_group": "pallets-jinja",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1668,
      "output_tokens": 719,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 772,
      "reasoning_tokens_included_in_output": 646,
      "observed_tokens": 2387,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jinja-render",
      "task_id": "jinja-render",
      "source_group": "pallets-jinja",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2864,
      "output_tokens": 158,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 560,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 3022,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jinja-render",
      "task_id": "jinja-render",
      "source_group": "pallets-jinja",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3706,
      "output_tokens": 82,
      "cached_input_tokens": 2944,
      "uncached_input_tokens": 762,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 3788,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-parser",
      "task_id": "jmespath-parser",
      "source_group": "jmespath-jmespath",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1483,
      "output_tokens": 222,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 587,
      "reasoning_tokens_included_in_output": 146,
      "observed_tokens": 1705,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-parser",
      "task_id": "jmespath-parser",
      "source_group": "jmespath-jmespath",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6419,
      "output_tokens": 277,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 4755,
      "reasoning_tokens_included_in_output": 231,
      "observed_tokens": 6696,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-search",
      "task_id": "jmespath-search",
      "source_group": "jmespath-jmespath",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1490,
      "output_tokens": 108,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 594,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 1598,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/jmespath-search",
      "task_id": "jmespath-search",
      "source_group": "jmespath-jmespath",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7042,
      "output_tokens": 302,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 5506,
      "reasoning_tokens_included_in_output": 253,
      "observed_tokens": 7344,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1649,
      "output_tokens": 129,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 753,
      "reasoning_tokens_included_in_output": 41,
      "observed_tokens": 1778,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5036,
      "output_tokens": 178,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 3372,
      "reasoning_tokens_included_in_output": 55,
      "observed_tokens": 5214,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7286,
      "output_tokens": 240,
      "cached_input_tokens": 5120,
      "uncached_input_tokens": 2166,
      "reasoning_tokens_included_in_output": 104,
      "observed_tokens": 7526,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8300,
      "output_tokens": 427,
      "cached_input_tokens": 7424,
      "uncached_input_tokens": 876,
      "reasoning_tokens_included_in_output": 291,
      "observed_tokens": 8727,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9603,
      "output_tokens": 262,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 899,
      "reasoning_tokens_included_in_output": 123,
      "observed_tokens": 9865,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-blocks",
      "task_id": "markdown-blocks",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11532,
      "output_tokens": 1324,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 1676,
      "reasoning_tokens_included_in_output": 1202,
      "observed_tokens": 12856,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1873,
      "output_tokens": 154,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 977,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 2027,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6654,
      "output_tokens": 100,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 4734,
      "reasoning_tokens_included_in_output": 22,
      "observed_tokens": 6754,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12053,
      "output_tokens": 2448,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 5397,
      "reasoning_tokens_included_in_output": 2373,
      "observed_tokens": 14501,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20971,
      "output_tokens": 390,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 6507,
      "reasoning_tokens_included_in_output": 315,
      "observed_tokens": 21361,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27686,
      "output_tokens": 4961,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 18982,
      "reasoning_tokens_included_in_output": 4887,
      "observed_tokens": 32647,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 36914,
      "output_tokens": 545,
      "cached_input_tokens": 11520,
      "uncached_input_tokens": 25394,
      "reasoning_tokens_included_in_output": 437,
      "observed_tokens": 37459,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 31163,
      "output_tokens": 119,
      "cached_input_tokens": 14208,
      "uncached_input_tokens": 16955,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 31282,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24573,
      "output_tokens": 1474,
      "cached_input_tokens": 19968,
      "uncached_input_tokens": 4605,
      "reasoning_tokens_included_in_output": 1364,
      "observed_tokens": 26047,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26364,
      "output_tokens": 5813,
      "cached_input_tokens": 25984,
      "uncached_input_tokens": 380,
      "reasoning_tokens_included_in_output": 5739,
      "observed_tokens": 32177,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 33170,
      "output_tokens": 155,
      "cached_input_tokens": 28544,
      "uncached_input_tokens": 4626,
      "reasoning_tokens_included_in_output": 81,
      "observed_tokens": 33325,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 35248,
      "output_tokens": 121,
      "cached_input_tokens": 33280,
      "uncached_input_tokens": 1968,
      "reasoning_tokens_included_in_output": 47,
      "observed_tokens": 35369,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 36900,
      "output_tokens": 67,
      "cached_input_tokens": 35328,
      "uncached_input_tokens": 1572,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 36967,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 37792,
      "output_tokens": 293,
      "cached_input_tokens": 36864,
      "uncached_input_tokens": 928,
      "reasoning_tokens_included_in_output": 219,
      "observed_tokens": 38085,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 39283,
      "output_tokens": 224,
      "cached_input_tokens": 38016,
      "uncached_input_tokens": 1267,
      "reasoning_tokens_included_in_output": 150,
      "observed_tokens": 39507,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 40137,
      "output_tokens": 155,
      "cached_input_tokens": 39424,
      "uncached_input_tokens": 713,
      "reasoning_tokens_included_in_output": 81,
      "observed_tokens": 40292,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/markdown-extensions",
      "task_id": "markdown-extensions",
      "source_group": "python-markdown",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 41505,
      "output_tokens": 159,
      "cached_input_tokens": 40192,
      "uncached_input_tokens": 1313,
      "reasoning_tokens_included_in_output": 82,
      "observed_tokens": 41664,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1628,
      "output_tokens": 272,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 732,
      "reasoning_tokens_included_in_output": 178,
      "observed_tokens": 1900,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3054,
      "output_tokens": 101,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 1262,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 3155,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3517,
      "output_tokens": 134,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 445,
      "reasoning_tokens_included_in_output": 59,
      "observed_tokens": 3651,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5471,
      "output_tokens": 175,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 1887,
      "reasoning_tokens_included_in_output": 100,
      "observed_tokens": 5646,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6496,
      "output_tokens": 188,
      "cached_input_tokens": 5632,
      "uncached_input_tokens": 864,
      "reasoning_tokens_included_in_output": 113,
      "observed_tokens": 6684,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8668,
      "output_tokens": 75,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 2012,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8743,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10721,
      "output_tokens": 475,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 2017,
      "reasoning_tokens_included_in_output": 435,
      "observed_tokens": 11196,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11518,
      "output_tokens": 93,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 382,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 11611,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13636,
      "output_tokens": 88,
      "cached_input_tokens": 11520,
      "uncached_input_tokens": 2116,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 13724,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15443,
      "output_tokens": 323,
      "cached_input_tokens": 13696,
      "uncached_input_tokens": 1747,
      "reasoning_tokens_included_in_output": 248,
      "observed_tokens": 15766,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-behavior",
      "task_id": "marshmallow-behavior",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16756,
      "output_tokens": 775,
      "cached_input_tokens": 15744,
      "uncached_input_tokens": 1012,
      "reasoning_tokens_included_in_output": 717,
      "observed_tokens": 17531,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1613,
      "output_tokens": 271,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 717,
      "reasoning_tokens_included_in_output": 179,
      "observed_tokens": 1884,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8834,
      "output_tokens": 1091,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 7042,
      "reasoning_tokens_included_in_output": 1002,
      "observed_tokens": 9925,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10544,
      "output_tokens": 354,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 688,
      "reasoning_tokens_included_in_output": 278,
      "observed_tokens": 10898,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6940,
      "output_tokens": 83,
      "cached_input_tokens": 2432,
      "uncached_input_tokens": 4508,
      "reasoning_tokens_included_in_output": 7,
      "observed_tokens": 7023,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8610,
      "output_tokens": 92,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 1698,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 8702,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12432,
      "output_tokens": 138,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 3856,
      "reasoning_tokens_included_in_output": 63,
      "observed_tokens": 12570,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14405,
      "output_tokens": 84,
      "cached_input_tokens": 12544,
      "uncached_input_tokens": 1861,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 14489,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13042,
      "output_tokens": 214,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 4466,
      "reasoning_tokens_included_in_output": 139,
      "observed_tokens": 13256,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13765,
      "output_tokens": 320,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 581,
      "reasoning_tokens_included_in_output": 243,
      "observed_tokens": 14085,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15216,
      "output_tokens": 269,
      "cached_input_tokens": 14080,
      "uncached_input_tokens": 1136,
      "reasoning_tokens_included_in_output": 146,
      "observed_tokens": 15485,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18696,
      "output_tokens": 216,
      "cached_input_tokens": 15360,
      "uncached_input_tokens": 3336,
      "reasoning_tokens_included_in_output": 141,
      "observed_tokens": 18912,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19676,
      "output_tokens": 145,
      "cached_input_tokens": 18816,
      "uncached_input_tokens": 860,
      "reasoning_tokens_included_in_output": 70,
      "observed_tokens": 19821,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18924,
      "output_tokens": 318,
      "cached_input_tokens": 15488,
      "uncached_input_tokens": 3436,
      "reasoning_tokens_included_in_output": 243,
      "observed_tokens": 19242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21859,
      "output_tokens": 653,
      "cached_input_tokens": 19200,
      "uncached_input_tokens": 2659,
      "reasoning_tokens_included_in_output": 578,
      "observed_tokens": 22512,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/marshmallow-fields",
      "task_id": "marshmallow-fields",
      "source_group": "marshmallow-code-marshmallow",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24539,
      "output_tokens": 295,
      "cached_input_tokens": 22400,
      "uncached_input_tokens": 2139,
      "reasoning_tokens_included_in_output": 220,
      "observed_tokens": 24834,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1481,
      "output_tokens": 120,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 585,
      "reasoning_tokens_included_in_output": 48,
      "observed_tokens": 1601,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15006,
      "output_tokens": 89,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 13470,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 15095,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15183,
      "output_tokens": 526,
      "cached_input_tokens": 14976,
      "uncached_input_tokens": 207,
      "reasoning_tokens_included_in_output": 455,
      "observed_tokens": 15709,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2788,
      "output_tokens": 633,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 1252,
      "reasoning_tokens_included_in_output": 507,
      "observed_tokens": 3421,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15745,
      "output_tokens": 284,
      "cached_input_tokens": 15488,
      "uncached_input_tokens": 257,
      "reasoning_tokens_included_in_output": 226,
      "observed_tokens": 16029,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17233,
      "output_tokens": 830,
      "cached_input_tokens": 16000,
      "uncached_input_tokens": 1233,
      "reasoning_tokens_included_in_output": 756,
      "observed_tokens": 18063,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23790,
      "output_tokens": 394,
      "cached_input_tokens": 18048,
      "uncached_input_tokens": 5742,
      "reasoning_tokens_included_in_output": 254,
      "observed_tokens": 24184,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 33254,
      "output_tokens": 1458,
      "cached_input_tokens": 24064,
      "uncached_input_tokens": 9190,
      "reasoning_tokens_included_in_output": 1253,
      "observed_tokens": 34712,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 49546,
      "output_tokens": 354,
      "cached_input_tokens": 34688,
      "uncached_input_tokens": 14858,
      "reasoning_tokens_included_in_output": 279,
      "observed_tokens": 49900,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 55969,
      "output_tokens": 151,
      "cached_input_tokens": 49792,
      "uncached_input_tokens": 6177,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 56120,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 57872,
      "output_tokens": 215,
      "cached_input_tokens": 56064,
      "uncached_input_tokens": 1808,
      "reasoning_tokens_included_in_output": 141,
      "observed_tokens": 58087,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 62949,
      "output_tokens": 292,
      "cached_input_tokens": 57984,
      "uncached_input_tokens": 4965,
      "reasoning_tokens_included_in_output": 217,
      "observed_tokens": 63241,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 65219,
      "output_tokens": 404,
      "cached_input_tokens": 63232,
      "uncached_input_tokens": 1987,
      "reasoning_tokens_included_in_output": 278,
      "observed_tokens": 65623,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1543,
      "output_tokens": 92,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 647,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 1635,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15040,
      "output_tokens": 198,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 13504,
      "reasoning_tokens_included_in_output": 109,
      "observed_tokens": 15238,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15930,
      "output_tokens": 242,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 698,
      "reasoning_tokens_included_in_output": 167,
      "observed_tokens": 16172,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 30619,
      "output_tokens": 329,
      "cached_input_tokens": 16128,
      "uncached_input_tokens": 14491,
      "reasoning_tokens_included_in_output": 201,
      "observed_tokens": 30948,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17662,
      "output_tokens": 222,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 16126,
      "reasoning_tokens_included_in_output": 147,
      "observed_tokens": 17884,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 31247,
      "output_tokens": 471,
      "cached_input_tokens": 17792,
      "uncached_input_tokens": 13455,
      "reasoning_tokens_included_in_output": 347,
      "observed_tokens": 31718,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/networkx-paths",
      "task_id": "networkx-paths",
      "source_group": "networkx-networkx",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8580,
      "output_tokens": 466,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 7684,
      "reasoning_tokens_included_in_output": 366,
      "observed_tokens": 9046,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/networkx-paths",
      "task_id": "networkx-paths",
      "source_group": "networkx-networkx",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9652,
      "output_tokens": 92,
      "cached_input_tokens": 8960,
      "uncached_input_tokens": 692,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 9744,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/networkx-paths",
      "task_id": "networkx-paths",
      "source_group": "networkx-networkx",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15539,
      "output_tokens": 211,
      "cached_input_tokens": 9728,
      "uncached_input_tokens": 5811,
      "reasoning_tokens_included_in_output": 135,
      "observed_tokens": 15750,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/networkx-structure",
      "task_id": "networkx-structure",
      "source_group": "networkx-networkx",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8530,
      "output_tokens": 334,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 7634,
      "reasoning_tokens_included_in_output": 217,
      "observed_tokens": 8864,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1728,
      "output_tokens": 430,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 832,
      "reasoning_tokens_included_in_output": 353,
      "observed_tokens": 2158,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7724,
      "output_tokens": 107,
      "cached_input_tokens": 2048,
      "uncached_input_tokens": 5676,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 7831,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12450,
      "output_tokens": 1108,
      "cached_input_tokens": 7808,
      "uncached_input_tokens": 4642,
      "reasoning_tokens_included_in_output": 996,
      "observed_tokens": 13558,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12340,
      "output_tokens": 553,
      "cached_input_tokens": 2432,
      "uncached_input_tokens": 9908,
      "reasoning_tokens_included_in_output": 477,
      "observed_tokens": 12893,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12274,
      "output_tokens": 161,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 7666,
      "reasoning_tokens_included_in_output": 119,
      "observed_tokens": 12435,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17004,
      "output_tokens": 299,
      "cached_input_tokens": 13440,
      "uncached_input_tokens": 3564,
      "reasoning_tokens_included_in_output": 225,
      "observed_tokens": 17303,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24783,
      "output_tokens": 815,
      "cached_input_tokens": 17280,
      "uncached_input_tokens": 7503,
      "reasoning_tokens_included_in_output": 773,
      "observed_tokens": 25598,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1733,
      "output_tokens": 275,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 837,
      "reasoning_tokens_included_in_output": 137,
      "observed_tokens": 2008,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15872,
      "output_tokens": 228,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 13952,
      "reasoning_tokens_included_in_output": 147,
      "observed_tokens": 16100,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20719,
      "output_tokens": 712,
      "cached_input_tokens": 16000,
      "uncached_input_tokens": 4719,
      "reasoning_tokens_included_in_output": 597,
      "observed_tokens": 21431,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24991,
      "output_tokens": 1242,
      "cached_input_tokens": 21376,
      "uncached_input_tokens": 3615,
      "reasoning_tokens_included_in_output": 1134,
      "observed_tokens": 26233,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27368,
      "output_tokens": 743,
      "cached_input_tokens": 26112,
      "uncached_input_tokens": 1256,
      "reasoning_tokens_included_in_output": 661,
      "observed_tokens": 28111,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29782,
      "output_tokens": 76,
      "cached_input_tokens": 28032,
      "uncached_input_tokens": 1750,
      "reasoning_tokens_included_in_output": 29,
      "observed_tokens": 29858,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13602,
      "output_tokens": 438,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 11298,
      "reasoning_tokens_included_in_output": 261,
      "observed_tokens": 14040,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14421,
      "output_tokens": 344,
      "cached_input_tokens": 4480,
      "uncached_input_tokens": 9941,
      "reasoning_tokens_included_in_output": 237,
      "observed_tokens": 14765,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15148,
      "output_tokens": 208,
      "cached_input_tokens": 14720,
      "uncached_input_tokens": 428,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 15356,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15392,
      "output_tokens": 112,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 160,
      "reasoning_tokens_included_in_output": 40,
      "observed_tokens": 15504,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16136,
      "output_tokens": 118,
      "cached_input_tokens": 15488,
      "uncached_input_tokens": 648,
      "reasoning_tokens_included_in_output": 46,
      "observed_tokens": 16254,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17281,
      "output_tokens": 909,
      "cached_input_tokens": 16128,
      "uncached_input_tokens": 1153,
      "reasoning_tokens_included_in_output": 835,
      "observed_tokens": 18190,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20194,
      "output_tokens": 74,
      "cached_input_tokens": 18176,
      "uncached_input_tokens": 2018,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 20268,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21673,
      "output_tokens": 184,
      "cached_input_tokens": 20224,
      "uncached_input_tokens": 1449,
      "reasoning_tokens_included_in_output": 112,
      "observed_tokens": 21857,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22785,
      "output_tokens": 141,
      "cached_input_tokens": 21760,
      "uncached_input_tokens": 1025,
      "reasoning_tokens_included_in_output": 69,
      "observed_tokens": 22926,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23805,
      "output_tokens": 375,
      "cached_input_tokens": 22912,
      "uncached_input_tokens": 893,
      "reasoning_tokens_included_in_output": 264,
      "observed_tokens": 24180,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25800,
      "output_tokens": 94,
      "cached_input_tokens": 24064,
      "uncached_input_tokens": 1736,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 25894,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pathspec-util",
      "task_id": "pathspec-util",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27707,
      "output_tokens": 688,
      "cached_input_tokens": 25856,
      "uncached_input_tokens": 1851,
      "reasoning_tokens_included_in_output": 602,
      "observed_tokens": 28395,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5667,
      "output_tokens": 124,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 4771,
      "reasoning_tokens_included_in_output": 34,
      "observed_tokens": 5791,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6831,
      "output_tokens": 163,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 1071,
      "reasoning_tokens_included_in_output": 88,
      "observed_tokens": 6994,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8130,
      "output_tokens": 87,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 1218,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 8217,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9388,
      "output_tokens": 1632,
      "cached_input_tokens": 8192,
      "uncached_input_tokens": 1196,
      "reasoning_tokens_included_in_output": 1587,
      "observed_tokens": 11020,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20835,
      "output_tokens": 194,
      "cached_input_tokens": 11008,
      "uncached_input_tokens": 9827,
      "reasoning_tokens_included_in_output": 149,
      "observed_tokens": 21029,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-helpers",
      "task_id": "pip-helpers",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22085,
      "output_tokens": 2043,
      "cached_input_tokens": 20992,
      "uncached_input_tokens": 1093,
      "reasoning_tokens_included_in_output": 1969,
      "observed_tokens": 24128,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-package",
      "task_id": "pip-package",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5525,
      "output_tokens": 52,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 4629,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 5577,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pip-package",
      "task_id": "pip-package",
      "source_group": "pypa-pip",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5681,
      "output_tokens": 65,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 177,
      "reasoning_tokens_included_in_output": 39,
      "observed_tokens": 5746,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1429,
      "output_tokens": 86,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 533,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1515,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17301,
      "output_tokens": 270,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 15893,
      "reasoning_tokens_included_in_output": 196,
      "observed_tokens": 17571,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23629,
      "output_tokens": 1047,
      "cached_input_tokens": 17536,
      "uncached_input_tokens": 6093,
      "reasoning_tokens_included_in_output": 1002,
      "observed_tokens": 24676,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-vendor",
      "task_id": "platformdirs-vendor",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1556,
      "output_tokens": 86,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 660,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1642,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-vendor",
      "task_id": "platformdirs-vendor",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17428,
      "output_tokens": 153,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 15892,
      "reasoning_tokens_included_in_output": 79,
      "observed_tokens": 17581,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/platformdirs-vendor",
      "task_id": "platformdirs-vendor",
      "source_group": "tox-dev-platformdirs",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23639,
      "output_tokens": 1204,
      "cached_input_tokens": 17536,
      "uncached_input_tokens": 6103,
      "reasoning_tokens_included_in_output": 1117,
      "observed_tokens": 24843,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4689,
      "output_tokens": 385,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 3793,
      "reasoning_tokens_included_in_output": 277,
      "observed_tokens": 5074,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6736,
      "output_tokens": 127,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 1744,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 6863,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7277,
      "output_tokens": 188,
      "cached_input_tokens": 6784,
      "uncached_input_tokens": 493,
      "reasoning_tokens_included_in_output": 114,
      "observed_tokens": 7465,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8637,
      "output_tokens": 209,
      "cached_input_tokens": 7424,
      "uncached_input_tokens": 1213,
      "reasoning_tokens_included_in_output": 134,
      "observed_tokens": 8846,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11484,
      "output_tokens": 51,
      "cached_input_tokens": 8832,
      "uncached_input_tokens": 2652,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 11535,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11723,
      "output_tokens": 75,
      "cached_input_tokens": 11520,
      "uncached_input_tokens": 203,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 11798,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12678,
      "output_tokens": 91,
      "cached_input_tokens": 11776,
      "uncached_input_tokens": 902,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 12769,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14010,
      "output_tokens": 1148,
      "cached_input_tokens": 12672,
      "uncached_input_tokens": 1338,
      "reasoning_tokens_included_in_output": 1075,
      "observed_tokens": 15158,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-lex",
      "task_id": "pygments-lex",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15422,
      "output_tokens": 87,
      "cached_input_tokens": 15104,
      "uncached_input_tokens": 318,
      "reasoning_tokens_included_in_output": 5,
      "observed_tokens": 15509,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4688,
      "output_tokens": 153,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 3792,
      "reasoning_tokens_included_in_output": 63,
      "observed_tokens": 4841,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7017,
      "output_tokens": 535,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 2281,
      "reasoning_tokens_included_in_output": 413,
      "observed_tokens": 7552,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8672,
      "output_tokens": 1149,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 1120,
      "reasoning_tokens_included_in_output": 993,
      "observed_tokens": 9821,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11310,
      "output_tokens": 510,
      "cached_input_tokens": 9728,
      "uncached_input_tokens": 1582,
      "reasoning_tokens_included_in_output": 371,
      "observed_tokens": 11820,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14390,
      "output_tokens": 137,
      "cached_input_tokens": 11776,
      "uncached_input_tokens": 2614,
      "reasoning_tokens_included_in_output": 62,
      "observed_tokens": 14527,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15567,
      "output_tokens": 1189,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 1103,
      "reasoning_tokens_included_in_output": 1079,
      "observed_tokens": 16756,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17797,
      "output_tokens": 110,
      "cached_input_tokens": 16640,
      "uncached_input_tokens": 1157,
      "reasoning_tokens_included_in_output": 36,
      "observed_tokens": 17907,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18460,
      "output_tokens": 74,
      "cached_input_tokens": 17792,
      "uncached_input_tokens": 668,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 18534,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19226,
      "output_tokens": 290,
      "cached_input_tokens": 18432,
      "uncached_input_tokens": 794,
      "reasoning_tokens_included_in_output": 234,
      "observed_tokens": 19516,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pygments-tokens",
      "task_id": "pygments-tokens",
      "source_group": "pygments-pygments",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20059,
      "output_tokens": 1993,
      "cached_input_tokens": 19456,
      "uncached_input_tokens": 603,
      "reasoning_tokens_included_in_output": 1878,
      "observed_tokens": 22052,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1621,
      "output_tokens": 103,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 725,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1724,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15206,
      "output_tokens": 121,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 13542,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 15327,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15415,
      "output_tokens": 129,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 183,
      "reasoning_tokens_included_in_output": 54,
      "observed_tokens": 15544,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7487,
      "output_tokens": 346,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 5823,
      "reasoning_tokens_included_in_output": 241,
      "observed_tokens": 7833,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10117,
      "output_tokens": 111,
      "cached_input_tokens": 7808,
      "uncached_input_tokens": 2309,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 10228,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10123,
      "output_tokens": 371,
      "cached_input_tokens": 3712,
      "uncached_input_tokens": 6411,
      "reasoning_tokens_included_in_output": 297,
      "observed_tokens": 10494,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13151,
      "output_tokens": 112,
      "cached_input_tokens": 10368,
      "uncached_input_tokens": 2783,
      "reasoning_tokens_included_in_output": 38,
      "observed_tokens": 13263,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13389,
      "output_tokens": 107,
      "cached_input_tokens": 6784,
      "uncached_input_tokens": 6605,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 13496,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13762,
      "output_tokens": 400,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 6082,
      "reasoning_tokens_included_in_output": 326,
      "observed_tokens": 14162,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13726,
      "output_tokens": 672,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 5662,
      "reasoning_tokens_included_in_output": 533,
      "observed_tokens": 14398,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14350,
      "output_tokens": 138,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 5774,
      "reasoning_tokens_included_in_output": 47,
      "observed_tokens": 14488,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17969,
      "output_tokens": 411,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 3505,
      "reasoning_tokens_included_in_output": 336,
      "observed_tokens": 18380,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20193,
      "output_tokens": 151,
      "cached_input_tokens": 18304,
      "uncached_input_tokens": 1889,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 20344,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19104,
      "output_tokens": 305,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 4640,
      "reasoning_tokens_included_in_output": 231,
      "observed_tokens": 19409,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-helpers",
      "task_id": "pyparsing-helpers",
      "source_group": "pyparsing-pyparsing",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 31336,
      "output_tokens": 143,
      "cached_input_tokens": 19328,
      "uncached_input_tokens": 12008,
      "reasoning_tokens_included_in_output": 68,
      "observed_tokens": 31479,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1670,
      "output_tokens": 115,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 774,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1785,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2806,
      "output_tokens": 100,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 1142,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 2906,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2994,
      "output_tokens": 97,
      "cached_input_tokens": 2816,
      "uncached_input_tokens": 178,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 3091,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3972,
      "output_tokens": 1180,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 900,
      "reasoning_tokens_included_in_output": 1091,
      "observed_tokens": 5152,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5476,
      "output_tokens": 101,
      "cached_input_tokens": 5120,
      "uncached_input_tokens": 356,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 5577,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7843,
      "output_tokens": 105,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 2339,
      "reasoning_tokens_included_in_output": 30,
      "observed_tokens": 7948,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9040,
      "output_tokens": 96,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 1104,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 9136,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10192,
      "output_tokens": 92,
      "cached_input_tokens": 9088,
      "uncached_input_tokens": 1104,
      "reasoning_tokens_included_in_output": 17,
      "observed_tokens": 10284,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11103,
      "output_tokens": 226,
      "cached_input_tokens": 10240,
      "uncached_input_tokens": 863,
      "reasoning_tokens_included_in_output": 152,
      "observed_tokens": 11329,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12302,
      "output_tokens": 997,
      "cached_input_tokens": 11264,
      "uncached_input_tokens": 1038,
      "reasoning_tokens_included_in_output": 923,
      "observed_tokens": 13299,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14223,
      "output_tokens": 124,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 1039,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 14347,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15250,
      "output_tokens": 74,
      "cached_input_tokens": 14336,
      "uncached_input_tokens": 914,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 15324,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16072,
      "output_tokens": 108,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 840,
      "reasoning_tokens_included_in_output": 34,
      "observed_tokens": 16180,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17374,
      "output_tokens": 1561,
      "cached_input_tokens": 16128,
      "uncached_input_tokens": 1246,
      "reasoning_tokens_included_in_output": 1454,
      "observed_tokens": 18935,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19692,
      "output_tokens": 112,
      "cached_input_tokens": 18816,
      "uncached_input_tokens": 876,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 19804,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20870,
      "output_tokens": 288,
      "cached_input_tokens": 19712,
      "uncached_input_tokens": 1158,
      "reasoning_tokens_included_in_output": 214,
      "observed_tokens": 21158,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22769,
      "output_tokens": 98,
      "cached_input_tokens": 21120,
      "uncached_input_tokens": 1649,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 22867,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24789,
      "output_tokens": 95,
      "cached_input_tokens": 22784,
      "uncached_input_tokens": 2005,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 24884,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/pyparsing-parse",
      "task_id": "pyparsing-parse",
      "source_group": "pyparsing-pyparsing",
      "phase": "full",
      "op": "rc7:full:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27500,
      "output_tokens": 250,
      "cached_input_tokens": 24832,
      "uncached_input_tokens": 2668,
      "reasoning_tokens_included_in_output": 176,
      "observed_tokens": 27750,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2082,
      "output_tokens": 228,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 1186,
      "reasoning_tokens_included_in_output": 140,
      "observed_tokens": 2310,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2944,
      "output_tokens": 52,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 640,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 2996,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3176,
      "output_tokens": 92,
      "cached_input_tokens": 2816,
      "uncached_input_tokens": 360,
      "reasoning_tokens_included_in_output": 20,
      "observed_tokens": 3268,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4203,
      "output_tokens": 72,
      "cached_input_tokens": 3200,
      "uncached_input_tokens": 1003,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 4275,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6092,
      "output_tokens": 80,
      "cached_input_tokens": 4224,
      "uncached_input_tokens": 1868,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 6172,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6822,
      "output_tokens": 100,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 678,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 6922,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7817,
      "output_tokens": 169,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 905,
      "reasoning_tokens_included_in_output": 96,
      "observed_tokens": 7986,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8424,
      "output_tokens": 269,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 488,
      "reasoning_tokens_included_in_output": 196,
      "observed_tokens": 8693,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9780,
      "output_tokens": 87,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 1204,
      "reasoning_tokens_included_in_output": 14,
      "observed_tokens": 9867,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11074,
      "output_tokens": 73,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 1218,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 11147,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12428,
      "output_tokens": 97,
      "cached_input_tokens": 11136,
      "uncached_input_tokens": 1292,
      "reasoning_tokens_included_in_output": 40,
      "observed_tokens": 12525,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-render",
      "task_id": "rich-render",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13313,
      "output_tokens": 124,
      "cached_input_tokens": 12416,
      "uncached_input_tokens": 897,
      "reasoning_tokens_included_in_output": 51,
      "observed_tokens": 13437,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2120,
      "output_tokens": 243,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 1224,
      "reasoning_tokens_included_in_output": 141,
      "observed_tokens": 2363,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4596,
      "output_tokens": 119,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 2292,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 4715,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6971,
      "output_tokens": 98,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 2363,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 7069,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9871,
      "output_tokens": 79,
      "cached_input_tokens": 7040,
      "uncached_input_tokens": 2831,
      "reasoning_tokens_included_in_output": 7,
      "observed_tokens": 9950,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12027,
      "output_tokens": 1798,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 2171,
      "reasoning_tokens_included_in_output": 1695,
      "observed_tokens": 13825,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14390,
      "output_tokens": 145,
      "cached_input_tokens": 13824,
      "uncached_input_tokens": 566,
      "reasoning_tokens_included_in_output": 40,
      "observed_tokens": 14535,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16320,
      "output_tokens": 438,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 1856,
      "reasoning_tokens_included_in_output": 367,
      "observed_tokens": 16758,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16794,
      "output_tokens": 509,
      "cached_input_tokens": 16640,
      "uncached_input_tokens": 154,
      "reasoning_tokens_included_in_output": 438,
      "observed_tokens": 17303,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19002,
      "output_tokens": 142,
      "cached_input_tokens": 17280,
      "uncached_input_tokens": 1722,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 19144,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20592,
      "output_tokens": 99,
      "cached_input_tokens": 19072,
      "uncached_input_tokens": 1520,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 20691,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21913,
      "output_tokens": 71,
      "cached_input_tokens": 20608,
      "uncached_input_tokens": 1305,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 21984,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23737,
      "output_tokens": 93,
      "cached_input_tokens": 21888,
      "uncached_input_tokens": 1849,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 23830,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25786,
      "output_tokens": 330,
      "cached_input_tokens": 23808,
      "uncached_input_tokens": 1978,
      "reasoning_tokens_included_in_output": 257,
      "observed_tokens": 26116,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26931,
      "output_tokens": 73,
      "cached_input_tokens": 26112,
      "uncached_input_tokens": 819,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 27004,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27515,
      "output_tokens": 1065,
      "cached_input_tokens": 26880,
      "uncached_input_tokens": 635,
      "reasoning_tokens_included_in_output": 994,
      "observed_tokens": 28580,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29694,
      "output_tokens": 475,
      "cached_input_tokens": 28544,
      "uncached_input_tokens": 1150,
      "reasoning_tokens_included_in_output": 402,
      "observed_tokens": 30169,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/rich-table",
      "task_id": "rich-table",
      "source_group": "textualize-rich",
      "phase": "full",
      "op": "rc7:full:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 31911,
      "output_tokens": 161,
      "cached_input_tokens": 30080,
      "uncached_input_tokens": 1831,
      "reasoning_tokens_included_in_output": 117,
      "observed_tokens": 32072,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1486,
      "output_tokens": 505,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 590,
      "reasoning_tokens_included_in_output": 433,
      "observed_tokens": 1991,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2227,
      "output_tokens": 72,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 307,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 2299,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3763,
      "output_tokens": 108,
      "cached_input_tokens": 2176,
      "uncached_input_tokens": 1587,
      "reasoning_tokens_included_in_output": 38,
      "observed_tokens": 3871,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4065,
      "output_tokens": 177,
      "cached_input_tokens": 3840,
      "uncached_input_tokens": 225,
      "reasoning_tokens_included_in_output": 107,
      "observed_tokens": 4242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7496,
      "output_tokens": 318,
      "cached_input_tokens": 4224,
      "uncached_input_tokens": 3272,
      "reasoning_tokens_included_in_output": 273,
      "observed_tokens": 7814,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7834,
      "output_tokens": 112,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 154,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 7946,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9967,
      "output_tokens": 85,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 2031,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 10052,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13141,
      "output_tokens": 204,
      "cached_input_tokens": 9984,
      "uncached_input_tokens": 3157,
      "reasoning_tokens_included_in_output": 125,
      "observed_tokens": 13345,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7135,
      "output_tokens": 94,
      "cached_input_tokens": 4224,
      "uncached_input_tokens": 2911,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 7229,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8623,
      "output_tokens": 95,
      "cached_input_tokens": 7168,
      "uncached_input_tokens": 1455,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 8718,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9928,
      "output_tokens": 314,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 1224,
      "reasoning_tokens_included_in_output": 244,
      "observed_tokens": 10242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11316,
      "output_tokens": 193,
      "cached_input_tokens": 10240,
      "uncached_input_tokens": 1076,
      "reasoning_tokens_included_in_output": 123,
      "observed_tokens": 11509,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13480,
      "output_tokens": 143,
      "cached_input_tokens": 11392,
      "uncached_input_tokens": 2088,
      "reasoning_tokens_included_in_output": 65,
      "observed_tokens": 13623,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-python",
      "task_id": "six-python",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1394,
      "output_tokens": 96,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 498,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 1490,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/six-python",
      "task_id": "six-python",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2468,
      "output_tokens": 142,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 1060,
      "reasoning_tokens_included_in_output": 87,
      "observed_tokens": 2610,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1476,
      "output_tokens": 470,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 580,
      "reasoning_tokens_included_in_output": 379,
      "observed_tokens": 1946,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3538,
      "output_tokens": 109,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 1618,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 3647,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3735,
      "output_tokens": 157,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 151,
      "reasoning_tokens_included_in_output": 17,
      "observed_tokens": 3892,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5518,
      "output_tokens": 96,
      "cached_input_tokens": 3840,
      "uncached_input_tokens": 1678,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 5614,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-dict",
      "task_id": "sortedcontainers-dict",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6915,
      "output_tokens": 196,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 1411,
      "reasoning_tokens_included_in_output": 111,
      "observed_tokens": 7111,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1467,
      "output_tokens": 108,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 571,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 1575,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2429,
      "output_tokens": 151,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 893,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 2580,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5639,
      "output_tokens": 402,
      "cached_input_tokens": 2560,
      "uncached_input_tokens": 3079,
      "reasoning_tokens_included_in_output": 331,
      "observed_tokens": 6041,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6129,
      "output_tokens": 98,
      "cached_input_tokens": 5888,
      "uncached_input_tokens": 241,
      "reasoning_tokens_included_in_output": 22,
      "observed_tokens": 6227,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7486,
      "output_tokens": 76,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 1342,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 7562,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8836,
      "output_tokens": 95,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 1284,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 8931,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10507,
      "output_tokens": 130,
      "cached_input_tokens": 8832,
      "uncached_input_tokens": 1675,
      "reasoning_tokens_included_in_output": 55,
      "observed_tokens": 10637,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12374,
      "output_tokens": 99,
      "cached_input_tokens": 10624,
      "uncached_input_tokens": 1750,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 12473,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13950,
      "output_tokens": 144,
      "cached_input_tokens": 12416,
      "uncached_input_tokens": 1534,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 14094,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sortedcontainers-list",
      "task_id": "sortedcontainers-list",
      "source_group": "grantjenks-sortedcontainers",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14986,
      "output_tokens": 208,
      "cached_input_tokens": 14080,
      "uncached_input_tokens": 906,
      "reasoning_tokens_included_in_output": 122,
      "observed_tokens": 15194,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4231,
      "output_tokens": 543,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 3335,
      "reasoning_tokens_included_in_output": 400,
      "observed_tokens": 4774,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5166,
      "output_tokens": 129,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 430,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 5295,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5383,
      "output_tokens": 983,
      "cached_input_tokens": 5248,
      "uncached_input_tokens": 135,
      "reasoning_tokens_included_in_output": 907,
      "observed_tokens": 6366,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9451,
      "output_tokens": 155,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 3179,
      "reasoning_tokens_included_in_output": 79,
      "observed_tokens": 9606,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10751,
      "output_tokens": 101,
      "cached_input_tokens": 9600,
      "uncached_input_tokens": 1151,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 10852,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12132,
      "output_tokens": 152,
      "cached_input_tokens": 10752,
      "uncached_input_tokens": 1380,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 12284,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13152,
      "output_tokens": 232,
      "cached_input_tokens": 12160,
      "uncached_input_tokens": 992,
      "reasoning_tokens_included_in_output": 156,
      "observed_tokens": 13384,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13923,
      "output_tokens": 182,
      "cached_input_tokens": 13312,
      "uncached_input_tokens": 611,
      "reasoning_tokens_included_in_output": 56,
      "observed_tokens": 14105,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14422,
      "output_tokens": 115,
      "cached_input_tokens": 14080,
      "uncached_input_tokens": 342,
      "reasoning_tokens_included_in_output": 39,
      "observed_tokens": 14537,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15274,
      "output_tokens": 76,
      "cached_input_tokens": 14464,
      "uncached_input_tokens": 810,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 15350,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16036,
      "output_tokens": 316,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 804,
      "reasoning_tokens_included_in_output": 240,
      "observed_tokens": 16352,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17439,
      "output_tokens": 673,
      "cached_input_tokens": 16256,
      "uncached_input_tokens": 1183,
      "reasoning_tokens_included_in_output": 597,
      "observed_tokens": 18112,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19671,
      "output_tokens": 1017,
      "cached_input_tokens": 18048,
      "uncached_input_tokens": 1623,
      "reasoning_tokens_included_in_output": 942,
      "observed_tokens": 20688,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21356,
      "output_tokens": 652,
      "cached_input_tokens": 20608,
      "uncached_input_tokens": 748,
      "reasoning_tokens_included_in_output": 576,
      "observed_tokens": 22008,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 23821,
      "output_tokens": 235,
      "cached_input_tokens": 21888,
      "uncached_input_tokens": 1933,
      "reasoning_tokens_included_in_output": 159,
      "observed_tokens": 24056,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24893,
      "output_tokens": 1349,
      "cached_input_tokens": 23936,
      "uncached_input_tokens": 957,
      "reasoning_tokens_included_in_output": 1271,
      "observed_tokens": 26242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-core",
      "task_id": "sqlalchemy-core",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "full",
      "op": "rc7:full:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27177,
      "output_tokens": 320,
      "cached_input_tokens": 26240,
      "uncached_input_tokens": 937,
      "reasoning_tokens_included_in_output": 242,
      "observed_tokens": 27497,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4192,
      "output_tokens": 125,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 3296,
      "reasoning_tokens_included_in_output": 34,
      "observed_tokens": 4317,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5362,
      "output_tokens": 78,
      "cached_input_tokens": 4224,
      "uncached_input_tokens": 1138,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 5440,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7648,
      "output_tokens": 613,
      "cached_input_tokens": 5376,
      "uncached_input_tokens": 2272,
      "reasoning_tokens_included_in_output": 538,
      "observed_tokens": 8261,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlalchemy-types",
      "task_id": "sqlalchemy-types",
      "source_group": "sqlalchemy-sqlalchemy",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9861,
      "output_tokens": 1102,
      "cached_input_tokens": 8192,
      "uncached_input_tokens": 1669,
      "reasoning_tokens_included_in_output": 1037,
      "observed_tokens": 10963,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-format",
      "task_id": "sqlparse-format",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1616,
      "output_tokens": 153,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 720,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 1769,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1684,
      "output_tokens": 116,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 788,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 1800,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7608,
      "output_tokens": 478,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 5816,
      "reasoning_tokens_included_in_output": 403,
      "observed_tokens": 8086,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12962,
      "output_tokens": 112,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 4898,
      "reasoning_tokens_included_in_output": 42,
      "observed_tokens": 13074,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19726,
      "output_tokens": 251,
      "cached_input_tokens": 2304,
      "uncached_input_tokens": 17422,
      "reasoning_tokens_included_in_output": 144,
      "observed_tokens": 19977,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16764,
      "output_tokens": 1129,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 13180,
      "reasoning_tokens_included_in_output": 1056,
      "observed_tokens": 17893,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7606,
      "output_tokens": 73,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 2998,
      "reasoning_tokens_included_in_output": 31,
      "observed_tokens": 7679,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7699,
      "output_tokens": 148,
      "cached_input_tokens": 7552,
      "uncached_input_tokens": 147,
      "reasoning_tokens_included_in_output": 72,
      "observed_tokens": 7847,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8428,
      "output_tokens": 76,
      "cached_input_tokens": 7808,
      "uncached_input_tokens": 620,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8504,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9096,
      "output_tokens": 94,
      "cached_input_tokens": 8448,
      "uncached_input_tokens": 648,
      "reasoning_tokens_included_in_output": 35,
      "observed_tokens": 9190,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24486,
      "output_tokens": 896,
      "cached_input_tokens": 13056,
      "uncached_input_tokens": 11430,
      "reasoning_tokens_included_in_output": 851,
      "observed_tokens": 25382,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27167,
      "output_tokens": 465,
      "cached_input_tokens": 25344,
      "uncached_input_tokens": 1823,
      "reasoning_tokens_included_in_output": 406,
      "observed_tokens": 27632,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1411,
      "output_tokens": 80,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 515,
      "reasoning_tokens_included_in_output": 37,
      "observed_tokens": 1491,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15765,
      "output_tokens": 1423,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 14357,
      "reasoning_tokens_included_in_output": 1347,
      "observed_tokens": 17188,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25467,
      "output_tokens": 100,
      "cached_input_tokens": 17152,
      "uncached_input_tokens": 8315,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 25567,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17747,
      "output_tokens": 167,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 16339,
      "reasoning_tokens_included_in_output": 57,
      "observed_tokens": 17914,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10422,
      "output_tokens": 200,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 7350,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 10622,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5626,
      "output_tokens": 866,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 2042,
      "reasoning_tokens_included_in_output": 760,
      "observed_tokens": 6492,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6528,
      "output_tokens": 2083,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 256,
      "reasoning_tokens_included_in_output": 2007,
      "observed_tokens": 8611,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9190,
      "output_tokens": 107,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 614,
      "reasoning_tokens_included_in_output": 31,
      "observed_tokens": 9297,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10472,
      "output_tokens": 1150,
      "cached_input_tokens": 9216,
      "uncached_input_tokens": 1256,
      "reasoning_tokens_included_in_output": 1074,
      "observed_tokens": 11622,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13766,
      "output_tokens": 888,
      "cached_input_tokens": 10496,
      "uncached_input_tokens": 3270,
      "reasoning_tokens_included_in_output": 812,
      "observed_tokens": 14654,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16236,
      "output_tokens": 483,
      "cached_input_tokens": 14592,
      "uncached_input_tokens": 1644,
      "reasoning_tokens_included_in_output": 407,
      "observed_tokens": 16719,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18037,
      "output_tokens": 2161,
      "cached_input_tokens": 16640,
      "uncached_input_tokens": 1397,
      "reasoning_tokens_included_in_output": 2085,
      "observed_tokens": 20198,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21461,
      "output_tokens": 2873,
      "cached_input_tokens": 20096,
      "uncached_input_tokens": 1365,
      "reasoning_tokens_included_in_output": 2797,
      "observed_tokens": 24334,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25801,
      "output_tokens": 144,
      "cached_input_tokens": 24320,
      "uncached_input_tokens": 1481,
      "reasoning_tokens_included_in_output": 68,
      "observed_tokens": 25945,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-formats",
      "task_id": "tabulate-formats",
      "source_group": "astanin-python-tabulate",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27861,
      "output_tokens": 185,
      "cached_input_tokens": 25856,
      "uncached_input_tokens": 2005,
      "reasoning_tokens_included_in_output": 109,
      "observed_tokens": 28046,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-options",
      "task_id": "tabulate-options",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1533,
      "output_tokens": 73,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 637,
      "reasoning_tokens_included_in_output": 30,
      "observed_tokens": 1606,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-options",
      "task_id": "tabulate-options",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15880,
      "output_tokens": 93,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 14344,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 15973,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tabulate-options",
      "task_id": "tabulate-options",
      "source_group": "astanin-python-tabulate",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29047,
      "output_tokens": 6195,
      "cached_input_tokens": 15872,
      "uncached_input_tokens": 13175,
      "reasoning_tokens_included_in_output": 6106,
      "observed_tokens": 35242,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-parse",
      "task_id": "toml-parse",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1403,
      "output_tokens": 125,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 507,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 1528,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-parse",
      "task_id": "toml-parse",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10768,
      "output_tokens": 120,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 9360,
      "reasoning_tokens_included_in_output": 67,
      "observed_tokens": 10888,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1461,
      "output_tokens": 177,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 565,
      "reasoning_tokens_included_in_output": 103,
      "observed_tokens": 1638,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4349,
      "output_tokens": 576,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 2813,
      "reasoning_tokens_included_in_output": 469,
      "observed_tokens": 4925,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5534,
      "output_tokens": 71,
      "cached_input_tokens": 4864,
      "uncached_input_tokens": 670,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 5605,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6222,
      "output_tokens": 113,
      "cached_input_tokens": 5504,
      "uncached_input_tokens": 718,
      "reasoning_tokens_included_in_output": 39,
      "observed_tokens": 6335,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toml-roundtrip",
      "task_id": "toml-roundtrip",
      "source_group": "uiri-toml",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9206,
      "output_tokens": 490,
      "cached_input_tokens": 6272,
      "uncached_input_tokens": 2934,
      "reasoning_tokens_included_in_output": 417,
      "observed_tokens": 9696,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1525,
      "output_tokens": 116,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 629,
      "reasoning_tokens_included_in_output": 28,
      "observed_tokens": 1641,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3095,
      "output_tokens": 122,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 1559,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 3217,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14251,
      "output_tokens": 137,
      "cached_input_tokens": 3200,
      "uncached_input_tokens": 11051,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 14388,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17891,
      "output_tokens": 118,
      "cached_input_tokens": 14336,
      "uncached_input_tokens": 3555,
      "reasoning_tokens_included_in_output": 43,
      "observed_tokens": 18009,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21192,
      "output_tokens": 100,
      "cached_input_tokens": 17920,
      "uncached_input_tokens": 3272,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 21292,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24658,
      "output_tokens": 101,
      "cached_input_tokens": 21248,
      "uncached_input_tokens": 3410,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 24759,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26142,
      "output_tokens": 434,
      "cached_input_tokens": 24704,
      "uncached_input_tokens": 1438,
      "reasoning_tokens_included_in_output": 360,
      "observed_tokens": 26576,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 28008,
      "output_tokens": 103,
      "cached_input_tokens": 26496,
      "uncached_input_tokens": 1512,
      "reasoning_tokens_included_in_output": 29,
      "observed_tokens": 28111,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 28960,
      "output_tokens": 117,
      "cached_input_tokens": 28032,
      "uncached_input_tokens": 928,
      "reasoning_tokens_included_in_output": 43,
      "observed_tokens": 29077,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "full",
      "op": "rc7:full:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29765,
      "output_tokens": 822,
      "cached_input_tokens": 29056,
      "uncached_input_tokens": 709,
      "reasoning_tokens_included_in_output": 758,
      "observed_tokens": 30587,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11477,
      "output_tokens": 179,
      "cached_input_tokens": 3968,
      "uncached_input_tokens": 7509,
      "reasoning_tokens_included_in_output": 105,
      "observed_tokens": 11656,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10579,
      "output_tokens": 92,
      "cached_input_tokens": 4480,
      "uncached_input_tokens": 6099,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 10671,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11389,
      "output_tokens": 91,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 6397,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 11480,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13328,
      "output_tokens": 235,
      "cached_input_tokens": 11392,
      "uncached_input_tokens": 1936,
      "reasoning_tokens_included_in_output": 161,
      "observed_tokens": 13563,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-datetimes",
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11901,
      "output_tokens": 501,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 4221,
      "reasoning_tokens_included_in_output": 449,
      "observed_tokens": 12402,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1543,
      "output_tokens": 177,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 647,
      "reasoning_tokens_included_in_output": 88,
      "observed_tokens": 1720,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5518,
      "output_tokens": 255,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 3854,
      "reasoning_tokens_included_in_output": 144,
      "observed_tokens": 5773,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8318,
      "output_tokens": 170,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 2558,
      "reasoning_tokens_included_in_output": 96,
      "observed_tokens": 8488,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11297,
      "output_tokens": 83,
      "cached_input_tokens": 8448,
      "uncached_input_tokens": 2849,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 11380,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12708,
      "output_tokens": 463,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 6948,
      "reasoning_tokens_included_in_output": 421,
      "observed_tokens": 13171,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20818,
      "output_tokens": 1395,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 14674,
      "reasoning_tokens_included_in_output": 1321,
      "observed_tokens": 22213,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21938,
      "output_tokens": 125,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 15282,
      "reasoning_tokens_included_in_output": 50,
      "observed_tokens": 22063,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14613,
      "output_tokens": 96,
      "cached_input_tokens": 7424,
      "uncached_input_tokens": 7189,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 14709,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15608,
      "output_tokens": 261,
      "cached_input_tokens": 9216,
      "uncached_input_tokens": 6392,
      "reasoning_tokens_included_in_output": 187,
      "observed_tokens": 15869,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18690,
      "output_tokens": 426,
      "cached_input_tokens": 15744,
      "uncached_input_tokens": 2946,
      "reasoning_tokens_included_in_output": 317,
      "observed_tokens": 19116,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16534,
      "output_tokens": 115,
      "cached_input_tokens": 12160,
      "uncached_input_tokens": 4374,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 16649,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15129,
      "output_tokens": 183,
      "cached_input_tokens": 12800,
      "uncached_input_tokens": 2329,
      "reasoning_tokens_included_in_output": 78,
      "observed_tokens": 15312,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15332,
      "output_tokens": 3320,
      "cached_input_tokens": 15104,
      "uncached_input_tokens": 228,
      "reasoning_tokens_included_in_output": 3245,
      "observed_tokens": 18652,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19907,
      "output_tokens": 107,
      "cached_input_tokens": 18560,
      "uncached_input_tokens": 1347,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 20014,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 21140,
      "output_tokens": 191,
      "cached_input_tokens": 19968,
      "uncached_input_tokens": 1172,
      "reasoning_tokens_included_in_output": 116,
      "observed_tokens": 21331,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/tomlkit-roundtrip",
      "task_id": "tomlkit-roundtrip",
      "source_group": "frostming-tomlkit",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22299,
      "output_tokens": 101,
      "cached_input_tokens": 21248,
      "uncached_input_tokens": 1051,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 22400,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1738,
      "output_tokens": 136,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 842,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 1874,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3396,
      "output_tokens": 155,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 1604,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 3551,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5170,
      "output_tokens": 159,
      "cached_input_tokens": 3456,
      "uncached_input_tokens": 1714,
      "reasoning_tokens_included_in_output": 19,
      "observed_tokens": 5329,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6730,
      "output_tokens": 117,
      "cached_input_tokens": 5248,
      "uncached_input_tokens": 1482,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 6847,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7700,
      "output_tokens": 91,
      "cached_input_tokens": 6784,
      "uncached_input_tokens": 916,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 7791,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-func",
      "task_id": "toolz-func",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8754,
      "output_tokens": 288,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 1074,
      "reasoning_tokens_included_in_output": 228,
      "observed_tokens": 9042,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1751,
      "output_tokens": 123,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 855,
      "reasoning_tokens_included_in_output": 33,
      "observed_tokens": 1874,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3080,
      "output_tokens": 117,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 1288,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 3197,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3553,
      "output_tokens": 98,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 481,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 3651,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4990,
      "output_tokens": 83,
      "cached_input_tokens": 3584,
      "uncached_input_tokens": 1406,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 5073,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6678,
      "output_tokens": 83,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 1686,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 6761,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/toolz-iter",
      "task_id": "toolz-iter",
      "source_group": "pytoolz-toolz",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8717,
      "output_tokens": 363,
      "cached_input_tokens": 6656,
      "uncached_input_tokens": 2061,
      "reasoning_tokens_included_in_output": 270,
      "observed_tokens": 9080,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1765,
      "output_tokens": 116,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 869,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1881,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4545,
      "output_tokens": 202,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 2753,
      "reasoning_tokens_included_in_output": 61,
      "observed_tokens": 4747,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8609,
      "output_tokens": 84,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 3873,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 8693,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14224,
      "output_tokens": 125,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 5648,
      "reasoning_tokens_included_in_output": 66,
      "observed_tokens": 14349,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15509,
      "output_tokens": 107,
      "cached_input_tokens": 14336,
      "uncached_input_tokens": 1173,
      "reasoning_tokens_included_in_output": 32,
      "observed_tokens": 15616,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16284,
      "output_tokens": 486,
      "cached_input_tokens": 15616,
      "uncached_input_tokens": 668,
      "reasoning_tokens_included_in_output": 387,
      "observed_tokens": 16770,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13315,
      "output_tokens": 179,
      "cached_input_tokens": 4736,
      "uncached_input_tokens": 8579,
      "reasoning_tokens_included_in_output": 104,
      "observed_tokens": 13494,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9842,
      "output_tokens": 88,
      "cached_input_tokens": 6400,
      "uncached_input_tokens": 3442,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 9930,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11097,
      "output_tokens": 346,
      "cached_input_tokens": 9856,
      "uncached_input_tokens": 1241,
      "reasoning_tokens_included_in_output": 305,
      "observed_tokens": 11443,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11620,
      "output_tokens": 108,
      "cached_input_tokens": 11392,
      "uncached_input_tokens": 228,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 11728,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12257,
      "output_tokens": 143,
      "cached_input_tokens": 11648,
      "uncached_input_tokens": 609,
      "reasoning_tokens_included_in_output": 57,
      "observed_tokens": 12400,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-url",
      "task_id": "urllib3-url",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1716,
      "output_tokens": 60,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 820,
      "reasoning_tokens_included_in_output": 17,
      "observed_tokens": 1776,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/urllib3-url",
      "task_id": "urllib3-url",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7265,
      "output_tokens": 295,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 5601,
      "reasoning_tokens_included_in_output": 227,
      "observed_tokens": 7560,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1529,
      "output_tokens": 125,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 633,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 1654,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3629,
      "output_tokens": 245,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 2093,
      "reasoning_tokens_included_in_output": 171,
      "observed_tokens": 3874,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4532,
      "output_tokens": 122,
      "cached_input_tokens": 3840,
      "uncached_input_tokens": 692,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 4654,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7065,
      "output_tokens": 75,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 2457,
      "reasoning_tokens_included_in_output": 34,
      "observed_tokens": 7140,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8045,
      "output_tokens": 51,
      "cached_input_tokens": 7040,
      "uncached_input_tokens": 1005,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 8096,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8142,
      "output_tokens": 75,
      "cached_input_tokens": 7936,
      "uncached_input_tokens": 206,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8217,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9236,
      "output_tokens": 40,
      "cached_input_tokens": 8192,
      "uncached_input_tokens": 1044,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 9276,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9590,
      "output_tokens": 98,
      "cached_input_tokens": 9216,
      "uncached_input_tokens": 374,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 9688,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10540,
      "output_tokens": 91,
      "cached_input_tokens": 9600,
      "uncached_input_tokens": 940,
      "reasoning_tokens_included_in_output": 51,
      "observed_tokens": 10631,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10651,
      "output_tokens": 95,
      "cached_input_tokens": 10496,
      "uncached_input_tokens": 155,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 10746,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12445,
      "output_tokens": 89,
      "cached_input_tokens": 10624,
      "uncached_input_tokens": 1821,
      "reasoning_tokens_included_in_output": 13,
      "observed_tokens": 12534,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-errors",
      "task_id": "voluptuous-errors",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13125,
      "output_tokens": 76,
      "cached_input_tokens": 12416,
      "uncached_input_tokens": 709,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 13201,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-schema",
      "task_id": "voluptuous-schema",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1439,
      "output_tokens": 279,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 543,
      "reasoning_tokens_included_in_output": 186,
      "observed_tokens": 1718,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-schema",
      "task_id": "voluptuous-schema",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12518,
      "output_tokens": 62,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 10854,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 12580,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/voluptuous-schema",
      "task_id": "voluptuous-schema",
      "source_group": "alecthomas-voluptuous",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13196,
      "output_tokens": 341,
      "cached_input_tokens": 12544,
      "uncached_input_tokens": 652,
      "reasoning_tokens_included_in_output": 288,
      "observed_tokens": 13537,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1534,
      "output_tokens": 96,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 638,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 1630,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4126,
      "output_tokens": 50,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 2590,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 4176,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5681,
      "output_tokens": 1759,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 1585,
      "reasoning_tokens_included_in_output": 1589,
      "observed_tokens": 7440,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-tags",
      "task_id": "wheel-tags",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1507,
      "output_tokens": 165,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 611,
      "reasoning_tokens_included_in_output": 91,
      "observed_tokens": 1672,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-tags",
      "task_id": "wheel-tags",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4006,
      "output_tokens": 207,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 2342,
      "reasoning_tokens_included_in_output": 165,
      "observed_tokens": 4213,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/wheel-tags",
      "task_id": "wheel-tags",
      "source_group": "pypa-wheel",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4533,
      "output_tokens": 102,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 437,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 4635,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-parse",
      "task_id": "xmltodict-parse",
      "source_group": "martinblech-xmltodict",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1423,
      "output_tokens": 56,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 527,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 1479,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-parse",
      "task_id": "xmltodict-parse",
      "source_group": "martinblech-xmltodict",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6936,
      "output_tokens": 375,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 5528,
      "reasoning_tokens_included_in_output": 279,
      "observed_tokens": 7311,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-unparse",
      "task_id": "xmltodict-unparse",
      "source_group": "martinblech-xmltodict",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1393,
      "output_tokens": 46,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 497,
      "reasoning_tokens_included_in_output": 6,
      "observed_tokens": 1439,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/paid/xmltodict-unparse",
      "task_id": "xmltodict-unparse",
      "source_group": "martinblech-xmltodict",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6896,
      "output_tokens": 702,
      "cached_input_tokens": 1408,
      "uncached_input_tokens": 5488,
      "reasoning_tokens_included_in_output": 623,
      "observed_tokens": 7598,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1531,
      "output_tokens": 80,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 635,
      "reasoning_tokens_included_in_output": 6,
      "observed_tokens": 1611,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/cerberus-errors",
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17886,
      "output_tokens": 716,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 16350,
      "reasoning_tokens_included_in_output": 663,
      "observed_tokens": 18602,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1460,
      "output_tokens": 193,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 564,
      "reasoning_tokens_included_in_output": 120,
      "observed_tokens": 1653,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5650,
      "output_tokens": 302,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 4114,
      "reasoning_tokens_included_in_output": 230,
      "observed_tokens": 5952,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/dotenv-stream",
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7988,
      "output_tokens": 240,
      "cached_input_tokens": 5888,
      "uncached_input_tokens": 2100,
      "reasoning_tokens_included_in_output": 188,
      "observed_tokens": 8228,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1563,
      "output_tokens": 84,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 667,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1647,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14515,
      "output_tokens": 227,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 12979,
      "reasoning_tokens_included_in_output": 185,
      "observed_tokens": 14742,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16881,
      "output_tokens": 380,
      "cached_input_tokens": 14720,
      "uncached_input_tokens": 2161,
      "reasoning_tokens_included_in_output": 303,
      "observed_tokens": 17261,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18220,
      "output_tokens": 111,
      "cached_input_tokens": 17152,
      "uncached_input_tokens": 1068,
      "reasoning_tokens_included_in_output": 53,
      "observed_tokens": 18331,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-basics",
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26635,
      "output_tokens": 434,
      "cached_input_tokens": 18304,
      "uncached_input_tokens": 8331,
      "reasoning_tokens_included_in_output": 390,
      "observed_tokens": 27069,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1630,
      "output_tokens": 194,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 734,
      "reasoning_tokens_included_in_output": 122,
      "observed_tokens": 1824,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16991,
      "output_tokens": 235,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 15199,
      "reasoning_tokens_included_in_output": 177,
      "observed_tokens": 17226,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 25530,
      "output_tokens": 936,
      "cached_input_tokens": 17152,
      "uncached_input_tokens": 8378,
      "reasoning_tokens_included_in_output": 861,
      "observed_tokens": 26466,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15211,
      "output_tokens": 166,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 13419,
      "reasoning_tokens_included_in_output": 94,
      "observed_tokens": 15377,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7968,
      "output_tokens": 141,
      "cached_input_tokens": 2688,
      "uncached_input_tokens": 5280,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 8109,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8818,
      "output_tokens": 114,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 754,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 8932,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8952,
      "output_tokens": 165,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 248,
      "reasoning_tokens_included_in_output": 105,
      "observed_tokens": 9117,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9137,
      "output_tokens": 2923,
      "cached_input_tokens": 8960,
      "uncached_input_tokens": 177,
      "reasoning_tokens_included_in_output": 2850,
      "observed_tokens": 12060,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13686,
      "output_tokens": 682,
      "cached_input_tokens": 12032,
      "uncached_input_tokens": 1654,
      "reasoning_tokens_included_in_output": 608,
      "observed_tokens": 14368,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16036,
      "output_tokens": 1629,
      "cached_input_tokens": 14336,
      "uncached_input_tokens": 1700,
      "reasoning_tokens_included_in_output": 1492,
      "observed_tokens": 17665,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20474,
      "output_tokens": 207,
      "cached_input_tokens": 17664,
      "uncached_input_tokens": 2810,
      "reasoning_tokens_included_in_output": 69,
      "observed_tokens": 20681,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24247,
      "output_tokens": 771,
      "cached_input_tokens": 20608,
      "uncached_input_tokens": 3639,
      "reasoning_tokens_included_in_output": 635,
      "observed_tokens": 25018,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/filelock-contention",
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 27973,
      "output_tokens": 1484,
      "cached_input_tokens": 24960,
      "uncached_input_tokens": 3013,
      "reasoning_tokens_included_in_output": 1453,
      "observed_tokens": 29457,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1481,
      "output_tokens": 113,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 585,
      "reasoning_tokens_included_in_output": 22,
      "observed_tokens": 1594,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29315,
      "output_tokens": 92,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 27779,
      "reasoning_tokens_included_in_output": 18,
      "observed_tokens": 29407,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 29790,
      "output_tokens": 138,
      "cached_input_tokens": 29312,
      "uncached_input_tokens": 478,
      "reasoning_tokens_included_in_output": 66,
      "observed_tokens": 29928,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 3587,
      "output_tokens": 1445,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 2051,
      "reasoning_tokens_included_in_output": 1303,
      "observed_tokens": 5032,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-recipes",
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 33448,
      "output_tokens": 669,
      "cached_input_tokens": 4992,
      "uncached_input_tokens": 28456,
      "reasoning_tokens_included_in_output": 543,
      "observed_tokens": 34117,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1543,
      "output_tokens": 115,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 647,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 1658,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2779,
      "output_tokens": 95,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 1243,
      "reasoning_tokens_included_in_output": 23,
      "observed_tokens": 2874,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2962,
      "output_tokens": 150,
      "cached_input_tokens": 2816,
      "uncached_input_tokens": 146,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 3112,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4075,
      "output_tokens": 592,
      "cached_input_tokens": 3072,
      "uncached_input_tokens": 1003,
      "reasoning_tokens_included_in_output": 518,
      "observed_tokens": 4667,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6050,
      "output_tokens": 160,
      "cached_input_tokens": 4608,
      "uncached_input_tokens": 1442,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 6210,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7149,
      "output_tokens": 247,
      "cached_input_tokens": 6144,
      "uncached_input_tokens": 1005,
      "reasoning_tokens_included_in_output": 173,
      "observed_tokens": 7396,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8017,
      "output_tokens": 98,
      "cached_input_tokens": 7296,
      "uncached_input_tokens": 721,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 8115,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8742,
      "output_tokens": 148,
      "cached_input_tokens": 8064,
      "uncached_input_tokens": 678,
      "reasoning_tokens_included_in_output": 10,
      "observed_tokens": 8890,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10168,
      "output_tokens": 151,
      "cached_input_tokens": 8832,
      "uncached_input_tokens": 1336,
      "reasoning_tokens_included_in_output": 77,
      "observed_tokens": 10319,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 11608,
      "output_tokens": 127,
      "cached_input_tokens": 10240,
      "uncached_input_tokens": 1368,
      "reasoning_tokens_included_in_output": 53,
      "observed_tokens": 11735,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13064,
      "output_tokens": 103,
      "cached_input_tokens": 11648,
      "uncached_input_tokens": 1416,
      "reasoning_tokens_included_in_output": 29,
      "observed_tokens": 13167,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/more-itertools-window",
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "phase": "capture",
      "op": "rc7:capture:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14644,
      "output_tokens": 136,
      "cached_input_tokens": 13056,
      "uncached_input_tokens": 1588,
      "reasoning_tokens_included_in_output": 62,
      "observed_tokens": 14780,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1728,
      "output_tokens": 229,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 832,
      "reasoning_tokens_included_in_output": 152,
      "observed_tokens": 1957,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7523,
      "output_tokens": 241,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 5603,
      "reasoning_tokens_included_in_output": 85,
      "observed_tokens": 7764,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15104,
      "output_tokens": 706,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 7424,
      "reasoning_tokens_included_in_output": 597,
      "observed_tokens": 15810,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20648,
      "output_tokens": 1094,
      "cached_input_tokens": 1920,
      "uncached_input_tokens": 18728,
      "reasoning_tokens_included_in_output": 1013,
      "observed_tokens": 21742,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19384,
      "output_tokens": 72,
      "cached_input_tokens": 5760,
      "uncached_input_tokens": 13624,
      "reasoning_tokens_included_in_output": 15,
      "observed_tokens": 19456,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13228,
      "output_tokens": 132,
      "cached_input_tokens": 9088,
      "uncached_input_tokens": 4140,
      "reasoning_tokens_included_in_output": 24,
      "observed_tokens": 13360,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13380,
      "output_tokens": 670,
      "cached_input_tokens": 13184,
      "uncached_input_tokens": 196,
      "reasoning_tokens_included_in_output": 592,
      "observed_tokens": 14050,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 15237,
      "output_tokens": 99,
      "cached_input_tokens": 13952,
      "uncached_input_tokens": 1285,
      "reasoning_tokens_included_in_output": 21,
      "observed_tokens": 15336,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16339,
      "output_tokens": 435,
      "cached_input_tokens": 15232,
      "uncached_input_tokens": 1107,
      "reasoning_tokens_included_in_output": 363,
      "observed_tokens": 16774,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 17504,
      "output_tokens": 99,
      "cached_input_tokens": 16768,
      "uncached_input_tokens": 736,
      "reasoning_tokens_included_in_output": 27,
      "observed_tokens": 17603,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:007",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 18531,
      "output_tokens": 107,
      "cached_input_tokens": 17536,
      "uncached_input_tokens": 995,
      "reasoning_tokens_included_in_output": 35,
      "observed_tokens": 18638,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:008",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19481,
      "output_tokens": 175,
      "cached_input_tokens": 18560,
      "uncached_input_tokens": 921,
      "reasoning_tokens_included_in_output": 103,
      "observed_tokens": 19656,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:009",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20276,
      "output_tokens": 125,
      "cached_input_tokens": 19584,
      "uncached_input_tokens": 692,
      "reasoning_tokens_included_in_output": 53,
      "observed_tokens": 20401,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:010",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20558,
      "output_tokens": 120,
      "cached_input_tokens": 20352,
      "uncached_input_tokens": 206,
      "reasoning_tokens_included_in_output": 62,
      "observed_tokens": 20678,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/pathspec-match",
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "phase": "projected",
      "op": "rc7:projected:011",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 20698,
      "output_tokens": 447,
      "cached_input_tokens": 20480,
      "uncached_input_tokens": 218,
      "reasoning_tokens_included_in_output": 385,
      "observed_tokens": 21145,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1486,
      "output_tokens": 95,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 590,
      "reasoning_tokens_included_in_output": 0,
      "observed_tokens": 1581,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 2420,
      "output_tokens": 112,
      "cached_input_tokens": 1536,
      "uncached_input_tokens": 884,
      "reasoning_tokens_included_in_output": 12,
      "observed_tokens": 2532,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 4098,
      "output_tokens": 78,
      "cached_input_tokens": 2432,
      "uncached_input_tokens": 1666,
      "reasoning_tokens_included_in_output": 8,
      "observed_tokens": 4176,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 5134,
      "output_tokens": 276,
      "cached_input_tokens": 4096,
      "uncached_input_tokens": 1038,
      "reasoning_tokens_included_in_output": 206,
      "observed_tokens": 5410,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 6879,
      "output_tokens": 144,
      "cached_input_tokens": 5376,
      "uncached_input_tokens": 1503,
      "reasoning_tokens_included_in_output": 74,
      "observed_tokens": 7023,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:005",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8654,
      "output_tokens": 79,
      "cached_input_tokens": 6912,
      "uncached_input_tokens": 1742,
      "reasoning_tokens_included_in_output": 9,
      "observed_tokens": 8733,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/six-moves",
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "phase": "capture",
      "op": "rc7:capture:006",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 10809,
      "output_tokens": 319,
      "cached_input_tokens": 8704,
      "uncached_input_tokens": 2105,
      "reasoning_tokens_included_in_output": 237,
      "observed_tokens": 11128,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1684,
      "output_tokens": 100,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 788,
      "reasoning_tokens_included_in_output": 26,
      "observed_tokens": 1784,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 7592,
      "output_tokens": 100,
      "cached_input_tokens": 1664,
      "uncached_input_tokens": 5928,
      "reasoning_tokens_included_in_output": 25,
      "observed_tokens": 7692,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 12568,
      "output_tokens": 836,
      "cached_input_tokens": 7680,
      "uncached_input_tokens": 4888,
      "reasoning_tokens_included_in_output": 744,
      "observed_tokens": 13404,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 16080,
      "output_tokens": 257,
      "cached_input_tokens": 13312,
      "uncached_input_tokens": 2768,
      "reasoning_tokens_included_in_output": 184,
      "observed_tokens": 16337,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 19903,
      "output_tokens": 200,
      "cached_input_tokens": 16256,
      "uncached_input_tokens": 3647,
      "reasoning_tokens_included_in_output": 127,
      "observed_tokens": 20103,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 22120,
      "output_tokens": 149,
      "cached_input_tokens": 20096,
      "uncached_input_tokens": 2024,
      "reasoning_tokens_included_in_output": 76,
      "observed_tokens": 22269,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:003",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 24862,
      "output_tokens": 279,
      "cached_input_tokens": 22144,
      "uncached_input_tokens": 2718,
      "reasoning_tokens_included_in_output": 237,
      "observed_tokens": 25141,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/sqlparse-grouping",
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "phase": "full",
      "op": "rc7:full:004",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 26649,
      "output_tokens": 2380,
      "cached_input_tokens": 25088,
      "uncached_input_tokens": 1561,
      "reasoning_tokens_included_in_output": 2321,
      "observed_tokens": 29029,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 1765,
      "output_tokens": 103,
      "cached_input_tokens": 896,
      "uncached_input_tokens": 869,
      "reasoning_tokens_included_in_output": 11,
      "observed_tokens": 1868,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 8448,
      "output_tokens": 143,
      "cached_input_tokens": 1792,
      "uncached_input_tokens": 6656,
      "reasoning_tokens_included_in_output": 36,
      "observed_tokens": 8591,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "capture",
      "op": "rc7:capture:002",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 9569,
      "output_tokens": 124,
      "cached_input_tokens": 8576,
      "uncached_input_tokens": 993,
      "reasoning_tokens_included_in_output": 16,
      "observed_tokens": 9693,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "full",
      "op": "rc7:full:000",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 13914,
      "output_tokens": 105,
      "cached_input_tokens": 9600,
      "uncached_input_tokens": 4314,
      "reasoning_tokens_included_in_output": 46,
      "observed_tokens": 14019,
      "unknown": false
    },
    {
      "run_id": "cumulative_runs/deployed/urllib3-headers",
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "phase": "full",
      "op": "rc7:full:001",
      "model_label": "deepseek-flash",
      "protocol": "responses",
      "input_tokens": 14630,
      "output_tokens": 384,
      "cached_input_tokens": 13952,
      "uncached_input_tokens": 678,
      "reasoning_tokens_included_in_output": 298,
      "observed_tokens": 15014,
      "unknown": false
    }
  ],
  "errors": [],
  "historical_gate_audit": {
    "schema": "reverpi.s5.legacy-audit.v1",
    "historical_deployable_flag": true,
    "candidate_sha256": "647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43",
    "authorization_margin": 0.05,
    "evaluated_margin": 0.3,
    "reported_upper_bound": 0.2831288355631135,
    "allow_projection": false,
    "reasons": [
      "authorization_dataset_mismatch",
      "complete_pair_selection_not_resolved",
      "no_independently_committed_sampling_frame",
      "no_prospective_stopping_contract",
      "risk_margin_exceeds_authorization",
      "scorer_and_runtime_not_bound_to_gate"
    ],
    "historical_artifacts_modified": false,
    "new_paid_authorization": false
  },
  "totals": {
    "runs": 86,
    "requests": 641,
    "reported_tokens": 8202832,
    "unknown_attempts": 0,
    "paired_or_capture_runs": 76,
    "eligible_runs": 27,
    "complete_pairs": 15,
    "deployed_runs": 10,
    "unique_source_groups": 38,
    "raw_response_model_labels": {
      "deepseek-flash": 641
    }
  },
  "complete_pair_table": [
    {
      "task_id": "click-parameters",
      "source_group": "pallets-click",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 76016,
      "projected_complete_observed_tokens": 103353,
      "full_suffix_requests": 3,
      "projected_suffix_requests": 8
    },
    {
      "task_id": "packaging-compatibility",
      "source_group": "pypa-packaging",
      "full_correct_legacy": false,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 57171,
      "projected_complete_observed_tokens": 51359,
      "full_suffix_requests": 1,
      "projected_suffix_requests": 1
    },
    {
      "task_id": "boltons-indexedset",
      "source_group": "mahmoud-boltons",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 73859,
      "projected_complete_observed_tokens": 133797,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 6
    },
    {
      "task_id": "cerberus-errors",
      "source_group": "pyeclipse-cerberus",
      "full_correct_legacy": false,
      "projected_correct_legacy": false,
      "full_complete_observed_tokens": 48494,
      "projected_complete_observed_tokens": 63500,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 5
    },
    {
      "task_id": "dotenv-stream",
      "source_group": "theskumar-python-dotenv",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 26662,
      "projected_complete_observed_tokens": 38865,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 5
    },
    {
      "task_id": "filelock-basics",
      "source_group": "tox-dev-filelock",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 91143,
      "projected_complete_observed_tokens": 161204,
      "full_suffix_requests": 3,
      "projected_suffix_requests": 11
    },
    {
      "task_id": "filelock-contention",
      "source_group": "tox-dev-filelock",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 114864,
      "projected_complete_observed_tokens": 65465,
      "full_suffix_requests": 3,
      "projected_suffix_requests": 4
    },
    {
      "task_id": "funcy-colls",
      "source_group": "suor-funcy",
      "full_correct_legacy": false,
      "projected_correct_legacy": false,
      "full_complete_observed_tokens": 44800,
      "projected_complete_observed_tokens": 52456,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 4
    },
    {
      "task_id": "more-itertools-recipes",
      "source_group": "more-itertools",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 418364,
      "projected_complete_observed_tokens": 35826,
      "full_suffix_requests": 9,
      "projected_suffix_requests": 1
    },
    {
      "task_id": "more-itertools-window",
      "source_group": "more-itertools",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 63993,
      "projected_complete_observed_tokens": 82647,
      "full_suffix_requests": 1,
      "projected_suffix_requests": 2
    },
    {
      "task_id": "pathspec-match",
      "source_group": "cpburnz-pathspec",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 66448,
      "projected_complete_observed_tokens": 48875,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 2
    },
    {
      "task_id": "six-moves",
      "source_group": "benjaminp-six",
      "full_correct_legacy": true,
      "projected_correct_legacy": false,
      "full_complete_observed_tokens": 51560,
      "projected_complete_observed_tokens": 79484,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 5
    },
    {
      "task_id": "sqlparse-grouping",
      "source_group": "andialbrecht-sqlparse",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 75974,
      "projected_complete_observed_tokens": 94050,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 6
    },
    {
      "task_id": "tomlkit-datetimes",
      "source_group": "frostming-tomlkit",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 197657,
      "projected_complete_observed_tokens": 97027,
      "full_suffix_requests": 6,
      "projected_suffix_requests": 5
    },
    {
      "task_id": "urllib3-headers",
      "source_group": "urllib3-urllib3",
      "full_correct_legacy": true,
      "projected_correct_legacy": true,
      "full_complete_observed_tokens": 62056,
      "projected_complete_observed_tokens": 88665,
      "full_suffix_requests": 2,
      "projected_suffix_requests": 5
    }
  ],
  "calibration_selection": {
    "submitted_complete_rows": 11,
    "submitted_groups": [
      "andialbrecht-sqlparse",
      "benjaminp-six",
      "cpburnz-pathspec",
      "more-itertools",
      "pyeclipse-cerberus",
      "suor-funcy",
      "theskumar-python-dotenv",
      "tox-dev-filelock",
      "urllib3-urllib3"
    ],
    "projected_selected_rows": 2,
    "projected_selected_tasks": [
      "bb73bac0c01decff3c5eccfc3c5d6d4ca932d228999a1e5a0ea0d1e8bb48729a",
      "9154d8e934b91d7c0da2f87d2cf1925781cad0dc1cfab931424f2c2592fc58c7"
    ],
    "observed_eligible_nontraining_runs": 22,
    "observed_eligible_nontraining_groups": [
      "andialbrecht-sqlparse",
      "astanin-python-tabulate",
      "benjaminp-six",
      "cpburnz-pathspec",
      "docutils-docutils",
      "hynek-attrs",
      "marshmallow-code-marshmallow",
      "more-itertools",
      "pyeclipse-cerberus",
      "pyparsing-pyparsing",
      "python-markdown",
      "sqlalchemy-sqlalchemy",
      "suor-funcy",
      "textualize-rich",
      "theskumar-python-dotenv",
      "tox-dev-filelock",
      "urllib3-urllib3"
    ],
    "fixed_n_zero_harm_upper": 0.2831288355631135,
    "alpha_spending_at_same_n": {
      "upper": 0.565186464478293,
      "local_alpha": 0.0005555555555555556,
      "method": "union_bound_alpha_n=alpha/(n*(n+1))",
      "global_alpha": 0.05
    },
    "prospective_authority_established": false,
    "posthoc_observed_eligible_frame": {
      "groups": {
        "hynek-attrs": false,
        "pyeclipse-cerberus": false,
        "docutils-docutils": null,
        "theskumar-python-dotenv": false,
        "tox-dev-filelock": false,
        "suor-funcy": false,
        "python-markdown": null,
        "marshmallow-code-marshmallow": false,
        "more-itertools": false,
        "cpburnz-pathspec": true,
        "pyparsing-pyparsing": false,
        "textualize-rich": false,
        "benjaminp-six": false,
        "sqlalchemy-sqlalchemy": false,
        "andialbrecht-sqlparse": false,
        "astanin-python-tabulate": null,
        "urllib3-urllib3": false
      },
      "n": 17,
      "harm_lower_count": 1,
      "harm_upper_count": 4,
      "unknown_groups": 3,
      "identification_interval": [
        0.058823529411764705,
        0.23529411764705882
      ],
      "observed_tasks": 22,
      "planned_tasks": 22,
      "population_confidence_claim": false
    },
    "posthoc_selected_outcomes": [
      {
        "task_id": "cumulative_runs/paid/attrs-define",
        "source_group": "hynek-attrs",
        "action": "full",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/cerberus-errors",
        "source_group": "pyeclipse-cerberus",
        "action": "full",
        "full": false,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/docutils-nodes",
        "source_group": "docutils-docutils",
        "action": "full",
        "full": true,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/docutils-tree",
        "source_group": "docutils-docutils",
        "action": "projected",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/dotenv-stream",
        "source_group": "theskumar-python-dotenv",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/filelock-basics",
        "source_group": "tox-dev-filelock",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/filelock-contention",
        "source_group": "tox-dev-filelock",
        "action": "projected",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/funcy-colls",
        "source_group": "suor-funcy",
        "action": "full",
        "full": false,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/markdown-extensions",
        "source_group": "python-markdown",
        "action": "projected",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/marshmallow-fields",
        "source_group": "marshmallow-code-marshmallow",
        "action": "full",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/more-itertools-recipes",
        "source_group": "more-itertools",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/more-itertools-window",
        "source_group": "more-itertools",
        "action": "projected",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/pathspec-match",
        "source_group": "cpburnz-pathspec",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/pathspec-util",
        "source_group": "cpburnz-pathspec",
        "action": "projected",
        "full": true,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/pyparsing-helpers",
        "source_group": "pyparsing-pyparsing",
        "action": "full",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/pyparsing-parse",
        "source_group": "pyparsing-pyparsing",
        "action": "full",
        "full": false,
        "projected": null
      },
      {
        "task_id": "cumulative_runs/paid/rich-table",
        "source_group": "textualize-rich",
        "action": "full",
        "full": false,
        "projected": null
      },
      {
        "task_id": "cumulative_runs/paid/six-moves",
        "source_group": "benjaminp-six",
        "action": "full",
        "full": true,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/sqlalchemy-core",
        "source_group": "sqlalchemy-sqlalchemy",
        "action": "full",
        "full": false,
        "projected": null
      },
      {
        "task_id": "cumulative_runs/paid/sqlparse-grouping",
        "source_group": "andialbrecht-sqlparse",
        "action": "full",
        "full": true,
        "projected": true
      },
      {
        "task_id": "cumulative_runs/paid/tabulate-formats",
        "source_group": "astanin-python-tabulate",
        "action": "projected",
        "full": null,
        "projected": false
      },
      {
        "task_id": "cumulative_runs/paid/urllib3-headers",
        "source_group": "urllib3-urllib3",
        "action": "full",
        "full": true,
        "projected": true
      }
    ]
  },
  "boundary_definition_discrepancy": {
    "reported_paired_boundaries": 32,
    "verified_paired_boundaries": 27,
    "reported_deployed_boundaries": 7,
    "verified_deployed_boundaries": 6,
    "reason": "non-no_eligible status incorrectly includes capture-stop without boundary"
  },
  "new_model_calls": 0,
  "source_modified": false,
  "historical_scores_modified": false,
  "private_usd": null
}


==> anc/original/data/example_gold.json <==
{
  "expected": {
    "docs_index": true,
    "docs_nested": true,
    "normalize": "dir\\file.py",
    "root_txt": true,
    "sub_root_txt": false,
    "version_major": "1"
  },
  "schema": "reverpi.s4.gold.v1",
  "source_notes": [
    "pathspec/util.py normalize_file",
    "pathspec/patterns/gitwildmatch.py anchoring rules"
  ],
  "task_sha256": "1ca1eece3f131826b847e8183b5aea9f27fe09702df9a97af2d207fc554801cb"
}

==> anc/original/data/pathspec_PUBLIC.json <==
{"gold_in_actor_workspace":false,"prompt":"This is an inspected development question on a frozen installed-package source snapshot, not an official benchmark. The workspace is read-only. The available relative source paths are:\nLICENSES/LICENSE\npathspec/__init__.py\npathspec/_backends/__init__.py\npathspec/_backends/_utils.py\npathspec/_backends/agg.py\npathspec/_backends/hyperscan/__init__.py\npathspec/_backends/hyperscan/_base.py\npathspec/_backends/hyperscan/base.py\npathspec/_backends/hyperscan/gitignore.py\npathspec/_backends/hyperscan/pathspec.py\npathspec/_backends/re2/__init__.py\npathspec/_backends/re2/_base.py\npathspec/_backends/re2/base.py\npathspec/_backends/re2/gitignore.py\npathspec/_backends/re2/pathspec.py\npathspec/_backends/simple/__init__.py\npathspec/_backends/simple/gitignore.py\npathspec/_backends/simple/pathspec.py\npathspec/_meta.py\npathspec/_typing.py\npathspec/_version.py\npathspec/backend.py\npathspec/gitignore.py\npathspec/pathspec.py\npathspec/pattern.py\npathspec/patterns/__init__.py\npathspec/patterns/gitignore/__init__.py\npathspec/patterns/gitignore/base.py\npathspec/patterns/gitignore/basic.py\npathspec/patterns/gitignore/spec.py\npathspec/patterns/gitwildmatch.py\npathspec/util.py\nAnswer by consulting source as needed; do not fabricate extra reads to lengthen a trajectory. You may finish without archive tools. Use JSON null for any field you cannot determine.\n\nUsing only the supplied pathspec 1.1.1 source, determine the results of this program. Answer every field, consulting the source where needed:\n\n```python\nfrom pathspec import PathSpec\nfrom pathspec.util import normalize_file\n\nother = PathSpec.from_lines(\"gitwildmatch\", [\"docs/*\", \"/root.txt\"])\na = other.match_file(\"docs/index.md\")\nb = other.match_file(\"docs/sub/page.md\")\nc = other.match_file(\"root.txt\")\nd = other.match_file(\"sub/root.txt\")\ne = normalize_file(\"dir\\\\file.py\")\n```\n\nReport `docs_index` (`a`), `docs_nested` (`b`), `root_txt` (`c`), `sub_root_txt` (`d`), `normalize` (`e`) and `version_major` (`__import__(\"pathspec\").__version__.split(\".\")[0]`).\n\nReturn exactly one JSON object with these six keys, no prose.","snapshot_sha256":"db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982","task_sha256":"1ca1eece3f131826b847e8183b5aea9f27fe09702df9a97af2d207fc554801cb"}

==> anc/original/data/pathspec_TASK.json <==
{"answer_keys":["docs_index","docs_nested","normalize","root_txt","sub_root_txt","version_major"],"artifact_version":1,"files":{"LICENSES/LICENSE":"fab3dd6bdab226f1c08630b1dd917e11fcb4ec5e1e020e2c16f83a0a13863e85","pathspec/__init__.py":"d0f9d909e715a38523b1f0341051ac0148a4cb3d6348316640ff600a82975bf6","pathspec/_backends/__init__.py":"0a3817e2e48f302e541f88b2fc8add157adc2d0fe0c0af0c296e506eca73fee1","pathspec/_backends/_utils.py":"9838db1a99dd3b2564b7d16e7b458358a4e493e8d5a8e7a3a1ff41bfda7302b1","pathspec/_backends/agg.py":"9da1c5a985cc479de1c2d807b441ebc0d244045a5b5166dd31b174ce0bb11e51","pathspec/_backends/hyperscan/__init__.py":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","pathspec/_backends/hyperscan/_base.py":"fb2517feb0bc05204d47260284e027bf253d51745e070bb29d312794828b488c","pathspec/_backends/hyperscan/base.py":"a1f7d052f47f396033172833c36f7ce3b5089c769366ce97f8db474c34ca56c2","pathspec/_backends/hyperscan/gitignore.py":"1eda825d88267286805c0311ba93a6cddd6c097a6cc2976fddc68a840575a287","pathspec/_backends/hyperscan/pathspec.py":"abb302f34cd88bbf2aea16a02fc4643990e2444b40a933473f505effe5ee022f","pathspec/_backends/re2/__init__.py":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","pathspec/_backends/re2/_base.py":"d18cd841d6e4d231e6f57cccb92abd7a86dbc2022adba44be55bb51e488f9595","pathspec/_backends/re2/base.py":"6186fe38a1b77d6a45afa38aad0a06eb89a9e8f60af32e6119fbd4fe212afe0b","pathspec/_backends/re2/gitignore.py":"7191e1bb1c76b27891ed55678780189655846047628ac581acaadc1c4fb7d723","pathspec/_backends/re2/pathspec.py":"13eccda4c957d36c8f9ee6e07efa5d388918fd06247b880ad048ee23d7e1669a","pathspec/_backends/simple/__init__.py":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","pathspec/_backends/simple/gitignore.py":"01327855b1b0d4e1d7e610a2aa8c015132e6219616e5d920c9432466e482be1d","pathspec/_backends/simple/pathspec.py":"67379bb2dd9ebcdf3e8ee66be70e95070228c7b2d3a184f82b6cc3e09a7733b5","pathspec/_meta.py":"deb681ec541f2799e8dff0ccd57729adabc1af94b4f025db5baca1be6f926943","pathspec/_typing.py":"24206b320603ebfc734d36373f63f8e3c8c5c926f8dcc981a710488d150397e8","pathspec/_version.py":"074dff733b0c2ae215dda3037257710ce1d90a5de46ac141345286b24931b640","pathspec/backend.py":"1e12c5e239fbaf990fd970376eb930d3a0dab8097fcab5b31580fe6a5eab3a7b","pathspec/gitignore.py":"e4914a27a90e1bf444c7ae79b82a068153eb8dc51c90ca365f3e939448a736d6","pathspec/pathspec.py":"d362dd67fbf230e187164ff5e890c027511fdf5625cad1b925f391edf0326502","pathspec/pattern.py":"4b511079f3420a1c11b62eac3df883e9380272b75802b8846280a75bc8c7e188","pathspec/patterns/__init__.py":"4c5c227638b8babd28c1ff6c5e42f22aca7dd006fcd4803e372e8936a72727e5","pathspec/patterns/gitignore/__init__.py":"31a48065dd030e0d2f087f64d4bb256898c1270e43917e2dcbe16e2e6075cffe","pathspec/patterns/gitignore/base.py":"9befc1bc55698a8359bdf1fc592f20216fe26cf52f8d7a5925a9222e5a04b3fb","pathspec/patterns/gitignore/basic.py":"eae0401248b42b41a763238331a8b6b7977c44f18c2219bb01599f38e8c07280","pathspec/patterns/gitignore/spec.py":"a1ae9f963301cf5fc61ccb7974514699beeeac4cb74b4c6c8a80386806c4da01","pathspec/patterns/gitwildmatch.py":"6c5d8f52d73d80e147b85c07274df9c7dd72dd1f009f9748639a1189bca5b1ca","pathspec/util.py":"b7f231615cc1f853413e28494d0c7366063d985e172523de23d816f7f3ebcfad"},"inspected":true,"official_benchmark":false,"origin":"self_authored_tasks_on_pypi_wheel_sources","projected_answer_hidden_requirement":false,"prompt":"Using only the supplied pathspec 1.1.1 source, determine the results of this program. Answer every field, consulting the source where needed:\n\n```python\nfrom pathspec import PathSpec\nfrom pathspec.util import normalize_file\n\nother = PathSpec.from_lines(\"gitwildmatch\", [\"docs/*\", \"/root.txt\"])\na = other.match_file(\"docs/index.md\")\nb = other.match_file(\"docs/sub/page.md\")\nc = other.match_file(\"root.txt\")\nd = other.match_file(\"sub/root.txt\")\ne = normalize_file(\"dir\\\\file.py\")\n```\n\nReport `docs_index` (`a`), `docs_nested` (`b`), `root_txt` (`c`), `sub_root_txt` (`d`), `normalize` (`e`) and `version_major` (`__import__(\"pathspec\").__version__.split(\".\")[0]`).\n\nReturn exactly one JSON object with these six keys, no prose.","replay_scope":"readonly_snapshot","schema":"reverpi.s4.task.v1","snapshot_sha256":"db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982","source_group":"cpburnz-pathspec","source_id":"pathspec-1.1.1","split":"development","task_id":"pathspec-util","task_sha256":"1ca1eece3f131826b847e8183b5aea9f27fe09702df9a97af2d207fc554801cb"}

==> anc/original/data/pathspec_events.json <==
[
  {
    "arm": "full",
    "suffix_request": 1,
    "input_tokens": 24991,
    "cached_input_tokens": 21376,
    "output_tokens": 1242,
    "tokens": 26233,
    "cumulative_logical_tokens": 65772,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/_version.py"
        },
        "call_id": "call_00_zcfbwv2N9kYpD7l3z1aG9321"
      },
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/_backends/agg.py"
        },
        "call_id": "call_01_seqAlarkrZTOsF40PVzd7460"
      },
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/__init__.py"
        },
        "call_id": "call_02_CDoObXCQwciBpgHRa4CV4978"
      }
    ]
  },
  {
    "arm": "full",
    "suffix_request": 2,
    "input_tokens": 27368,
    "cached_input_tokens": 26112,
    "output_tokens": 743,
    "tokens": 28111,
    "cumulative_logical_tokens": 93883,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/_backends/re2/pathspec.py"
        },
        "call_id": "call_00_NuiKEsfnHoePjScrkCk20932"
      },
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/_backends/re2/base.py"
        },
        "call_id": "call_01_lvppxsUxjCAev0oPResk6726"
      }
    ]
  },
  {
    "arm": "full",
    "suffix_request": 3,
    "input_tokens": 29782,
    "cached_input_tokens": 28032,
    "output_tokens": 76,
    "tokens": 29858,
    "cumulative_logical_tokens": 123741,
    "calls": []
  },
  {
    "arm": "projected",
    "suffix_request": 1,
    "input_tokens": 13602,
    "cached_input_tokens": 2304,
    "output_tokens": 438,
    "tokens": 14040,
    "cumulative_logical_tokens": 53579,
    "calls": [
      {
        "name": "recover_evidence",
        "arguments": {
          "handle": "863266863dca404292a40ae50da7605e273bd61f82ce7b8fd6ff3f58e7df6770",
          "start": 0,
          "chars": 6000
        },
        "call_id": "call_00_HQAA9jJWgUFjdUwFIWQy8252",
        "result_is_error": false,
        "result_kind": "archive_payload",
        "result_characters": 6717
      },
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/_backends/__init__.py"
        },
        "call_id": "call_01_lNG2lAGDEvLqLVffaGaK4586"
      },
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/_backends/agg.py"
        },
        "call_id": "call_02_DyoxY2egoLn1H0JrWnYw8945"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 2,
    "input_tokens": 14421,
    "cached_input_tokens": 4480,
    "output_tokens": 344,
    "tokens": 14765,
    "cumulative_logical_tokens": 68344,
    "calls": [
      {
        "name": "search_evidence",
        "arguments": {
          "query": "def check_match_file",
          "chars": 3000
        },
        "call_id": "call_00_Uh4f8HfKdlcsT2skCFpJ0409",
        "result_is_error": false,
        "result_kind": "archive_payload",
        "result_characters": 516
      },
      {
        "name": "search_evidence",
        "arguments": {
          "query": "def normalize_file",
          "chars": 4000
        },
        "call_id": "call_01_WlsTYUj820FIwT0OhkFE9890",
        "result_is_error": false,
        "result_kind": "archive_payload",
        "result_characters": 521
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 3,
    "input_tokens": 15148,
    "cached_input_tokens": 14720,
    "output_tokens": 208,
    "tokens": 15356,
    "cumulative_logical_tokens": 83700,
    "calls": [
      {
        "name": "recover_evidence",
        "arguments": {
          "handle": "6c69f25cf7a2bd859003d983b994e076a2e8f693eb915d21945d4605833d22ea",
          "start": 2230,
          "chars": 2600
        },
        "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
        "result_is_error": false,
        "result_kind": "quota_refusal",
        "result_characters": 28
      },
      {
        "name": "recover_evidence",
        "arguments": {
          "handle": "6c69f25cf7a2bd859003d983b994e076a2e8f693eb915d21945d4605833d22ea",
          "start": 15460,
          "chars": 3000
        },
        "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
        "result_is_error": false,
        "result_kind": "quota_refusal",
        "result_characters": 28
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 4,
    "input_tokens": 15392,
    "cached_input_tokens": 15232,
    "output_tokens": 112,
    "tokens": 15504,
    "cumulative_logical_tokens": 99204,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/util.py",
          "offset": 1,
          "limit": 80
        },
        "call_id": "call_00_8C1JykiI0SU3jqGH8ZXe3996"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 5,
    "input_tokens": 16136,
    "cached_input_tokens": 15488,
    "output_tokens": 118,
    "tokens": 16254,
    "cumulative_logical_tokens": 115458,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "limit": 120,
          "offset": 81,
          "path": "pathspec/util.py"
        },
        "call_id": "call_00_hOWZLsat7m8PADeaSX0T9591"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 6,
    "input_tokens": 17281,
    "cached_input_tokens": 16128,
    "output_tokens": 909,
    "tokens": 18190,
    "cumulative_logical_tokens": 133648,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "limit": 200,
          "offset": 200,
          "path": "pathspec/pathspec.py"
        },
        "call_id": "call_00_sypBr36RIsJyV2pO4fnz1065"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 7,
    "input_tokens": 20194,
    "cached_input_tokens": 18176,
    "output_tokens": 74,
    "tokens": 20268,
    "cumulative_logical_tokens": 153916,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "limit": 140,
          "offset": 400,
          "path": "pathspec/pathspec.py"
        },
        "call_id": "call_00_ET_eTYKjgH8FnczB2LWYRmM8151"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 8,
    "input_tokens": 21673,
    "cached_input_tokens": 20224,
    "output_tokens": 184,
    "tokens": 21857,
    "cumulative_logical_tokens": 175773,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "limit": 120,
          "offset": 560,
          "path": "pathspec/util.py"
        },
        "call_id": "call_00_PrE15Kc9af832LK4ijew3803"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 9,
    "input_tokens": 22785,
    "cached_input_tokens": 21760,
    "output_tokens": 141,
    "tokens": 22926,
    "cumulative_logical_tokens": 198699,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "limit": 100,
          "offset": 460,
          "path": "pathspec/util.py"
        },
        "call_id": "call_00_K8bSqpp3AEGWv5H3pRcf9790"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 10,
    "input_tokens": 23805,
    "cached_input_tokens": 22912,
    "output_tokens": 375,
    "tokens": 24180,
    "cumulative_logical_tokens": 222879,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/__init__.py"
        },
        "call_id": "call_00_lCMHoXN0AU5ilCI0spgr2883"
      },
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/patterns/gitignore/spec.py",
          "offset": 1,
          "limit": 130
        },
        "call_id": "call_01_5n2TUyeWVAGpLhkxCggp7687"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 11,
    "input_tokens": 25800,
    "cached_input_tokens": 24064,
    "output_tokens": 94,
    "tokens": 25894,
    "cumulative_logical_tokens": 248773,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "limit": 215,
          "offset": 131,
          "path": "pathspec/patterns/gitignore/spec.py"
        },
        "call_id": "call_00_mMLJj7FYZK4I62W0vcE37525"
      }
    ]
  },
  {
    "arm": "projected",
    "suffix_request": 12,
    "input_tokens": 27707,
    "cached_input_tokens": 25856,
    "output_tokens": 688,
    "tokens": 28395,
    "cumulative_logical_tokens": 277168,
    "calls": [
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/_backends/re2/pathspec.py"
        },
        "call_id": "call_00_AF28Tl1ZWNbocMhkycpd1796"
      },
      {
        "name": "read",
        "arguments": {
          "path": "pathspec/_backends/hyperscan/pathspec.py"
        },
        "call_id": "call_01_CF7MmUypMGpTo26qcZEb6389"
      }
    ]
  }
]

==> anc/original/data/pathspec_study.json <==
{"actor_max_turns":4,"budget":{"max_attempts":44,"max_total_tokens":3000000,"max_total_usd":null,"min_free_disk_bytes":67108864,"per_cell_attempts":16,"per_cell_tokens":1200000,"per_cell_usd":null},"code_sha":null,"compression":{"archive_bytes":20000000,"excerpt_chars":400,"guideline":"Preserve task goals, active constraints, unresolved work and version-qualified evidence.","hybrid_threshold_bytes":12000,"max_metadata_bytes":2000000,"memory_bytes":18000,"recent_records":4,"recovery_calls":3,"recovery_chars":6000,"recovery_search_mode":"match","summarizer_output_tokens":4096},"early_response_headers":true,"freeze_manifest":null,"gateway_body_seconds":30,"methods":["mask"],"name":"rc7-readonly-paired","online_projection":{"excerpt_bytes":1024,"full_exposures":2,"keep_recent_results":1,"max_trace_bytes":67108864,"max_trace_events":400,"min_observation_bytes":10240,"mode":"apply","recovery_interface":"split_v1"},"repeats":1,"response_heartbeat_seconds":0.1,"seed":20260912,"split":"search"}

==> anc/original/data/public_tools.json <==
[
  {
    "type": "function",
    "name": "read",
    "description": "Read the contents of a file. Supports text files and images (jpg, png, gif, webp, bmp). Images are sent as attachments. For text files, output is truncated to 2000 lines or 50KB (whichever is hit first). Use offset/limit for large files. When you need the full file, continue with offset until complete.",
    "parameters": {
      "type": "object",
      "required": [
        "path"
      ],
      "properties": {
        "path": {
          "type": "string",
          "description": "Path to the file to read (relative or absolute)"
        },
        "offset": {
          "type": "number",
          "description": "Line number to start reading from (1-indexed)"
        },
        "limit": {
          "type": "number",
          "description": "Maximum number of lines to read"
        }
      }
    },
    "strict": false
  },
  {
    "type": "function",
    "name": "recover_evidence",
    "description": "Read an exact interval of historical text by handle. start and chars count Unicode codepoints; start defaults to 0; chars defaults to the smaller of 2000 and the configured cap. For unknown location use search_evidence. Does not revalidate current state.",
    "parameters": {
      "type": "object",
      "required": [
        "handle"
      ],
      "properties": {
        "handle": {
          "type": "string",
          "pattern": "^[0-9a-f]{64}$"
        },
        "start": {
          "type": "integer",
          "minimum": 0
        },
        "chars": {
          "type": "integer",
          "minimum": 1,
          "maximum": 6000
        }
      },
      "additionalProperties": false
    },
    "strict": false
  },
  {
    "type": "function",
    "name": "search_evidence",
    "description": "Locate a literal substring in historical archived text. Returns handles and bounded excerpts; query matching is ASCII case-insensitive. Read a larger exact interval with recover_evidence. Does not revalidate current state.",
    "parameters": {
      "type": "object",
      "required": [
        "query"
      ],
      "properties": {
        "query": {
          "type": "string",
          "minLength": 1,
          "maxLength": 256
        },
        "chars": {
          "type": "integer",
          "minimum": 1,
          "maximum": 6000
        }
      },
      "additionalProperties": false
    },
    "strict": false
  }
]

==> anc/original/data/quota_signal_evidence.json <==
{
  "schema": 1,
  "scope": "two recorded pathspec-util refusal objects; no behavioral counterfactual",
  "raw_archive_sha256": "2b57e3188492a6b852684e8a85a19b92db96e7442fbb825a891ae762cf22f29c",
  "session_refusals": [
    {
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "session_isError": false,
      "text": "ReVer halted: recovery_quota",
      "utf8_bytes": 28,
      "tool_name": "recover_evidence"
    },
    {
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "session_isError": false,
      "text": "ReVer halted: recovery_quota",
      "utf8_bytes": 28,
      "tool_name": "recover_evidence"
    }
  ],
  "wire_occurrences": [
    {
      "suffix_request": 4,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 4,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 5,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 5,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 6,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 6,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 7,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 7,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 8,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 8,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 9,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 9,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 10,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 10,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 11,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 11,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 12,
      "call_id": "call_00_ET_OeJmEFi4aTTxBnR7a0O36356",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    },
    {
      "suffix_request": 12,
      "call_id": "call_01_ET_b7Dp5BUe4qU5p7vkvXYw8146",
      "fields": [
        "call_id",
        "output",
        "type"
      ],
      "text": "ReVer halted: recovery_quota"
    }
  ],
  "verified_files": {
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/session.jsonl": "43cab8b4bdff18e65bc6f4057710da64126c978020de5494da6dc41e8410a526",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/index.json": "3c3e24d7497d44f23c49299192530c21b7023776398738575ee0b5f268252f89",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/000.request.bin": "4dc5fb5c11366b63ed51f980239027384eda96c905e1ec043fb4177c78b12696",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/001.request.bin": "8bbe1dbf7194d08b252a1bc4f9b1a4a8259427a710fc758bf2f200d10b924c68",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/002.request.bin": "9f8547c2595a7286b61069fb5ad924b6d5be2cc139dbf81c76dff31126d92b3e",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/003.request.bin": "86b144c7b95cb471e05c607a506498f3e6e77df104ec69fc241961b76ec63811",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/004.request.bin": "c8f67783adf90a3d89ba0f792f4a76985d3ff026ec18cb208034392ba5240d58",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/005.request.bin": "c6dc15e52aaf3d18f5624475a06906c0396f0361919de2b90f23848c4aa023c0",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/006.request.bin": "b8a97fa1a76ee9b6b3e88c87e6cb997dc232f12201ee97575b88ba10b990510e",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/007.request.bin": "0de212ae48d9d12a0d0b5b59b77714f3bf7e52ff61aef02f4083ee038f159b58",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/008.request.bin": "4c069909280f2fbc6b6483788b68133e4bf5beeb02fbb4a1d1a09534a2be0e6b",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/009.request.bin": "e5e5a84c09e77d19a1cb8df4d2162f022ac0340ec8be3184afeee6f6fea02c1a",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/010.request.bin": "198d3275915816b4ef70b6d0d94624e4ff8205e1f4bb8c37467809d5af9a5390",
    "evidence/cumulative_runs/paid/pathspec-util/run/projected/wire/011.request.bin": "d2083150afcc1155f34fa8f51981c0052b108c87fbce294b337e5be28b0c07c0"
  },
  "wire_has_error_flag": false,
  "unchanged_model_visible_refusal_text": true,
  "below_min_observation_bytes": true,
  "protected_tool": "recover_evidence",
  "historical_reference_commit": null,
  "fix_commit": null,
  "merge_commit": null,
  "pull_request": null,
  "new_provider_requests": 0,
  "historical_artifacts_modified": false
}


==> anc/original/data/source_inventory.csv <==
source_group,source_id,snapshot_sha256,file_count,origin,official_benchmark
tkem-cachetools,cachetools-7.1.4,1fa516c2685d26921b12a7cc958740841df46e736b237c8559e1e7e4c0aeecfd,9,self_authored_tasks_on_real_distribution_sources,False
pallets-click,click-8.1.8,44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e,17,self_authored_tasks_on_real_distribution_sources,False
pypa-packaging,packaging-25.0,c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb,19,self_authored_tasks_on_real_distribution_sources,False
hynek-attrs,attrs-26.1.0,fc4d96802c3d2bdbcc93f7e08f95a080a4fc79f78cdff0bc74d9b73e664aba6e,20,self_authored_tasks_on_pypi_wheel_sources,False
mahmoud-boltons,boltons-26.2.0,b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1,31,self_authored_tasks_on_pypi_wheel_sources,False
pyeclipse-cerberus,cerberus-1.3.8,f4bb235519e61f7c45ed72f19c1c274a23d3e33b4654c6a22ceee53ef7985a74,7,self_authored_tasks_on_pypi_wheel_sources,False
tartley-colorama,colorama-0.4.6,be58df74478d640a6b952d344045bcb00d1a72974720945278d1675c0ce2cf55,14,self_authored_tasks_on_pypi_wheel_sources,False
dateutil-python-dateutil,dateutil-2.9.0.post0,a04fe4c3b097c1d890405d53d6aa5b30ceab37777f4d8df67f9185ada21b0477,19,self_authored_tasks_on_pypi_wheel_sources,False
docutils-docutils,docutils-0.23,95cdc9b6127ed071b124d729b3d6d8f1af5850f2910dfd3aaeeae79a21ec7d23,130,self_authored_tasks_on_pypi_wheel_sources,False
theskumar-python-dotenv,python-dotenv-1.2.3,d2deeda0f0edf279b9a4db0e00b280c5c04103e9be2fb5a25bf9167b8bde627b,9,self_authored_tasks_on_pypi_wheel_sources,False
tox-dev-filelock,filelock-4.0.3,6cb9581b6f10841e12686a77fc9902ffdf831e26efa03270b6c9aed4a6026023,24,self_authored_tasks_on_pypi_wheel_sources,False
suor-funcy,funcy-2.1,f0aa75f84a322efe2ab1be5114e66d7108eafcdbc8aadf7ee1f0bad1bc60ced4,17,self_authored_tasks_on_pypi_wheel_sources,False
python-humanize-humanize,humanize-4.16.0,8da0a5d02e67026bc2ff8ae9bbf04bc05d82833d75092026854dc9d88e6efaef,8,self_authored_tasks_on_pypi_wheel_sources,False
kjd-idna,idna-3.20,1a074bdb5b8c8749482d246043a4561af106c8d820e956622a647e64a5944da0,11,self_authored_tasks_on_pypi_wheel_sources,False
pallets-jinja,jinja2-3.1.6,86c4faf0e95b5a0329d4a3ee94c6b23af472210e554a1f6b5963921ffad78beb,26,self_authored_tasks_on_pypi_wheel_sources,False
jmespath-jmespath,jmespath-1.1.0,c21828454ba7b9af8de0b263b248fd62e1593dfd961b8cd630561468795f49cb,9,self_authored_tasks_on_pypi_wheel_sources,False
python-markdown,markdown-3.10.3,befd520129ae8d65d2c8c578c0fd3fc7de32b9ddd08ee5bb82993553afe2c995,34,self_authored_tasks_on_pypi_wheel_sources,False
marshmallow-code-marshmallow,marshmallow-4.3.1,7b6f357d354c6a6c1eb02b1bb0a2a93df7ecd16ce414a0f763074d2e4fca5779,15,self_authored_tasks_on_pypi_wheel_sources,False
more-itertools,more-itertools-11.1.0,c5fa441afd8a4173dd8d837b89c8f90f68384e788332361744a12743480dcd43,4,self_authored_tasks_on_pypi_wheel_sources,False
networkx-networkx,networkx-3.7,c4992489e47415055d0e8fdec92c5bd630af6d3c11cfa47315e1e7ac7904a771,584,self_authored_tasks_on_pypi_wheel_sources,False
cpburnz-pathspec,pathspec-1.1.1,db9ce114b6580a7b33b2d3780b05dc06892a480f300ff6fed691b8442f942982,32,self_authored_tasks_on_pypi_wheel_sources,False
pypa-pip,pip-26.2.1,07eb31e79304bebc506f1c2d677f42250bba71012a7b7f6c01ecb106f61ab265,405,self_authored_tasks_on_pypi_wheel_sources,False
tox-dev-platformdirs,platformdirs-4.11.12,7cc2d6b8dc5618c017986a20464e451410c1e7f082128d506eda2c8b1ece5c1b,10,self_authored_tasks_on_pypi_wheel_sources,False
pygments-pygments,pygments-2.21.0,6fe831a0b5474b7d6fe4cb757cd4d304732944b56faa48734dec45b8faedc2f0,344,self_authored_tasks_on_pypi_wheel_sources,False
pyparsing-pyparsing,pyparsing-3.3.3,46640a34b12ec899407b0180e80d198e71d44dcb3032c32f035e5b4d6b449998,18,self_authored_tasks_on_pypi_wheel_sources,False
textualize-rich,rich-15.0.0,acdbd0ecaa80705686e7f7a60466d9eb4b002b70e2a77c1f0d9e773c84d9703b,101,self_authored_tasks_on_pypi_wheel_sources,False
benjaminp-six,six-1.17.0,713806dd6930cc04f1de3db2161a58a8104041f552b9c84e8148a4ff87be8c82,2,self_authored_tasks_on_pypi_wheel_sources,False
grantjenks-sortedcontainers,sortedcontainers-2.4.0,150744eb5936fea7f5e90f343b0519d9b9b7f6887be8e4c47026e767216b4626,5,self_authored_tasks_on_pypi_wheel_sources,False
sqlalchemy-sqlalchemy,sqlalchemy-2.0.54,6e6789fc154306001982072492ee0d2b32c740310439ca4e43ac273fe6f149d9,258,self_authored_tasks_on_pypi_wheel_sources,False
andialbrecht-sqlparse,sqlparse-0.6.0,71bfdfa9998d204a32e600b6d455c43668d55bc9ea66ecd5b72d474f62e2e43c,22,self_authored_tasks_on_pypi_wheel_sources,False
astanin-python-tabulate,tabulate-0.10.0,4f0bccf429960a07277e9918720cdeeec6264b771ca234b606c0807c4b86821a,2,self_authored_tasks_on_pypi_wheel_sources,False
uiri-toml,toml-0.10.2,102b96e7a074f26f7612112d466446f3822fc6ba7a7585801668dc5c1384fb23,6,self_authored_tasks_on_pypi_wheel_sources,False
frostming-tomlkit,tomlkit-0.15.1,193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d,13,self_authored_tasks_on_pypi_wheel_sources,False
pytoolz-toolz,toolz-1.1.0,ec0bd7c7eba9a1e87279e08be8edc5427788e80e639ad16c4832953426e3e75a,32,self_authored_tasks_on_pypi_wheel_sources,False
urllib3-urllib3,urllib3-2.8.0,d7d96f512c085e484425f38476d2d35ef7a8ef2db0d25e98ff44d2fc12366f34,37,self_authored_tasks_on_pypi_wheel_sources,False
alecthomas-voluptuous,voluptuous-0.16.0,d8c89cb9ac84ac59792b133740fbed0f5b3ea44b7de596afa5f5080490e6dda9,7,self_authored_tasks_on_pypi_wheel_sources,False
pypa-wheel,wheel-0.48.0,c6693b2738e67b19204da9be060d4d3b6c547ef50fa0ab0be9190e1dd6377c41,16,self_authored_tasks_on_pypi_wheel_sources,False
martinblech-xmltodict,xmltodict-1.0.4,2e0f2b772f66fc2c4ad7a4bec0935666abb63dd8b1cdec3d86f08593914933aa,2,self_authored_tasks_on_pypi_wheel_sources,False


==> anc/original/data/training_artifacts.json <==
{
  "RULE.json": {
    "calibrated": false,
    "candidate_sha256": "647831abc84cae9b504223e1e4da5972209a651f94fd9d9c2c3453d6dadeba43",
    "candidates_searched": 36,
    "data_sha256": "f30e454e5175f19f87d89c5c0e7949f771ce47508420ba5643a6ebaae388ee3c",
    "deployable": false,
    "development_cost_ratio": 0.8473064484500396,
    "development_groups": [
      "frostming-tomlkit",
      "mahmoud-boltons",
      "pallets-click",
      "pypa-packaging"
    ],
    "development_snapshots": [
      "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb"
    ],
    "model_fork": "flash",
    "operating_point": "one-shot first-eligible-boundary; not per-turn control",
    "risk_guarantee": "none",
    "rule": {
      "direction": "ge",
      "feature": "history_bytes",
      "kind": "threshold",
      "threshold": 93641.0
    },
    "schema": "reverpi.s4.rule.v1",
    "synthetic": false
  },
  "DEVELOPMENT_RECORDS.json": [
    {
      "features": {
        "eligible_bytes": 35161,
        "eligible_count": 2,
        "history_bytes": 62102,
        "last_cached_fraction": 0.9843278497031053,
        "prefix_requests": 3
      },
      "full_correct": true,
      "full_tokens": 76016,
      "id": "6316a7962dcc485c604b6ff7e6f3f461ca0b7f6ce398a28be1d0d77fc45a5466",
      "model_fork": "flash",
      "projected_correct": true,
      "projected_tokens": 103353,
      "snapshot_sha256": "44353e20a2fd4c3732d9fee8905179aac27c2e3b034682db98ebcaf1706a550e",
      "source_group": "pallets-click",
      "split": "development",
      "status": "complete_pair",
      "synthetic": false
    },
    {
      "features": {
        "eligible_bytes": 22745,
        "eligible_count": 1,
        "history_bytes": 95519,
        "last_cached_fraction": 0.4977847789701684,
        "prefix_requests": 3
      },
      "full_correct": false,
      "full_tokens": 57171,
      "id": "cd1c53dd456fcdb2602525b30e2912ccb3025484bab4273e41d557a8a40b0c5c",
      "model_fork": "flash",
      "projected_correct": true,
      "projected_tokens": 51359,
      "snapshot_sha256": "c8879839459f80b193f64d157c1cea42d03edb60a5907f49e3a335a0ba7fa1cb",
      "source_group": "pypa-packaging",
      "split": "development",
      "status": "complete_pair",
      "synthetic": false
    },
    {
      "features": {
        "eligible_bytes": 11500,
        "eligible_count": 1,
        "history_bytes": 52266,
        "last_cached_fraction": 0.9093011729720799,
        "prefix_requests": 6
      },
      "full_correct": true,
      "full_tokens": 73859,
      "id": "8885b4081e00907b4c6346f7753519795485673f96f6df005cac69da648bac58",
      "model_fork": "flash",
      "projected_correct": true,
      "projected_tokens": 133797,
      "snapshot_sha256": "b80f6739e27043c447fb876aeae92c8223d67b1c298a512bc9781ac4b518f2a1",
      "source_group": "mahmoud-boltons",
      "split": "development",
      "status": "complete_pair",
      "synthetic": false
    },
    {
      "features": {
        "eligible_bytes": 45635,
        "eligible_count": 1,
        "history_bytes": 93641,
        "last_cached_fraction": 0.8012967413783466,
        "prefix_requests": 4
      },
      "full_correct": true,
      "full_tokens": 197657,
      "id": "2f81589b1260bce0e1cc7bb167b7fbe033a684a11b7d9971c17ca6e8fb75b259",
      "model_fork": "flash",
      "projected_correct": true,
      "projected_tokens": 97027,
      "snapshot_sha256": "193454b37de5fd4343707fa575d355beaebcab4c7cdc57251366854aef77f02d",
      "source_group": "frostming-tomlkit",
      "split": "development",
      "status": "complete_pair",
      "synthetic": false
    }
  ]
}

==> anc/original/requirements.txt <==
# Analysis dependencies used in the tested Python 3.13.5 environment.
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8


==> anc/presentation_revision/README.md <==
# Presentation revision

This derivative changes the pathspec figure annotation from “Correct answer” to “Accepted by historical scorer”. The event data, curve coordinates, logical-token values, request counts, axis limits and other annotations are unchanged. The manuscript caption links the unresolved platform-premise sensitivity.

The historical generator and source data remain byte-for-byte preserved under `../original/`. The revised manuscript uses `figures/pathspec_cost.pdf` from this directory. Regenerate it with `python make_pathspec_figure.py` using Matplotlib. This is a rendering step, not a new model experiment or a change to historical scoring.


==> anc/presentation_revision/make_pathspec_figure.py <==
from pathlib import Path
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1]
D=R/'original'/'data'
S=R/'presentation_revision'
(S/'figures').mkdir(parents=True,exist_ok=True)
plt.rcParams.update({'font.size':9,'pdf.fonttype':42,'ps.fonttype':42})
def save(n):
 plt.savefig(S/'figures'/n,bbox_inches='tight',pad_inches=.06,metadata={'CreationDate':None,'ModDate':None})
 plt.close()
# Use data for exact event anchors, not hand approximations.
ev=json.loads((D/'pathspec_events.json').read_text());fig,ax=plt.subplots(figsize=(3.4,2.90))
for a in ['full','projected']:
 rows=[r for r in ev if r['arm']==a];xx=[0]+[r['suffix_request']for r in rows];yy=[39.539]+[r['cumulative_logical_tokens']/1000 for r in rows]
 ax.plot(xx,yy,marker='o',ms=2.5,label='Full'if a=='full'else 'Projected')
 if a=='full':ax.annotate('Accepted by\nhistorical scorer',xy=(3,yy[-1]),xytext=(.40,170),fontsize=7.3,bbox={'facecolor':'white','edgecolor':'none','pad':1.0},arrowprops={'arrowstyle':'->','lw':.7})
 else:ax.annotate('No final answer\nK = 12 exhausted',xy=(12,yy[-1]),xytext=(5.6,298),fontsize=7.3,bbox={'facecolor':'white','edgecolor':'none','pad':1.0},arrowprops={'arrowstyle':'->','lw':.7})
for q,tx,ty,label in [(1,.05,6,'Exact read'),(2,3.2,38,'Two searches'),(3,5.8,89,'Two quota refusals')]:
 yy=next(r['cumulative_logical_tokens']/1000 for r in ev if r['arm']=='projected'and r['suffix_request']==q)
 ax.annotate(label,xy=(q,yy),xytext=(tx,ty),fontsize=6.9,arrowprops={'arrowstyle':'->','lw':.65})
ax.set(xlim=(-.2,12.6),ylim=(0,329));ax.set_xlabel('New suffix model requests',fontsize=8.2);ax.set_ylabel('Logical tokens (thousands)',fontsize=8.2);ax.tick_params(labelsize=7.5);ax.set_xticks(range(0,13,2));ax.legend(loc='upper left',frameon=False,fontsize=7.5);fig.tight_layout();save('pathspec_cost.pdf')


==> anc/source_evidence/README.txt <==
Historical source and audit evidence accompanying the revised ReVerPi manuscript

The JSON preserves selected fields from the historical S5 audit report, joins its three rejected runs to the original census, and records the pathspec source hash and platform-dependent normalization behavior. It does not rerun the historical source auditor. Exact original S4 transmitted requests and system prompts were not recovered. Missing call IDs and attempted paths remain null.

The three exact prompt text files distinguish the task-specific question, rendered user prompt, and adapter preamble. They do not represent a complete model request. Historical prompts and scores have not been changed.

The pathspec source excerpts in scientific_source_evidence.json retain their original MPL-2.0 licensing; see ../original/data/PATHSPEC_LICENSE.txt and ../original/THIRD_PARTY_NOTICES.md. Source-member and archive hashes identify the retained evidence.


==> anc/source_evidence/SHA256SUMS.json <==
{
  "pathspec_adapter_preamble_exact.txt": "ad9d2e0b4357a969ce1ba7ff6814d32d2c88e7ac884b96c28dda753d59d95ada",
  "pathspec_task_question_exact.txt": "ce3a2fbeef440f0a65ba613637c42cf072f0802631edda53f4d51398fda08398",
  "audit_rejections_historical_extract.json": "5ca273a8684d584ee5287dafd1a2c182685e68c7ca361f8a3b60cac6f3c605d2",
  "pathspec_actor_user_prompt_exact.txt": "140987e4a96f4b1964855e828f1ec881f7c8243ade08348b35f5599690e7d8fa",
  "scientific_source_evidence.json": "9f3debe4c300a89593abee0ef2abb169ed2ed89ecbfea84225d0f96e43d73ceb"
}


==> anc/source_evidence/audit_rejections_historical_extract.json <==
[
  {
    "task": "platformdirs-paths",
    "bucket": "cumulative_runs/paid",
    "status": "failed",
    "exception": "ValueError",
    "message": "Read escaped public source allowlist",
    "negative_trace_classification": [
      {
        "phase": "capture",
        "attempted_out_of_allowlist": 1,
        "denied_results": 1,
        "pending_without_result": 0,
        "no_successful_out_of_allowlist_result_observed": true,
        "all_read_intents_within_contract": false,
        "sandbox_certified": false
      }
    ]
  },
  {
    "task": "sqlparse-format",
    "bucket": "cumulative_runs/paid",
    "status": "failed",
    "exception": "ValueError",
    "message": "Read escaped public source allowlist",
    "negative_trace_classification": [
      {
        "phase": "capture",
        "attempted_out_of_allowlist": 2,
        "denied_results": 1,
        "pending_without_result": 1,
        "no_successful_out_of_allowlist_result_observed": true,
        "all_read_intents_within_contract": false,
        "sandbox_certified": false
      }
    ]
  },
  {
    "task": "wheel-metadata",
    "bucket": "cumulative_runs/paid",
    "status": "failed",
    "exception": "ValueError",
    "message": "Read escaped public source allowlist",
    "negative_trace_classification": [
      {
        "phase": "capture",
        "attempted_out_of_allowlist": 3,
        "denied_results": 1,
        "pending_without_result": 2,
        "no_successful_out_of_allowlist_result_observed": true,
        "all_read_intents_within_contract": false,
        "sandbox_certified": false
      }
    ]
  }
]


==> anc/source_evidence/pathspec_actor_user_prompt_exact.txt <==
This is an inspected development question on a frozen installed-package source snapshot, not an official benchmark. The workspace is read-only. The available relative source paths are:
LICENSES/LICENSE
pathspec/__init__.py
pathspec/_backends/__init__.py
pathspec/_backends/_utils.py
pathspec/_backends/agg.py
pathspec/_backends/hyperscan/__init__.py
pathspec/_backends/hyperscan/_base.py
pathspec/_backends/hyperscan/base.py
pathspec/_backends/hyperscan/gitignore.py
pathspec/_backends/hyperscan/pathspec.py
pathspec/_backends/re2/__init__.py
pathspec/_backends/re2/_base.py
pathspec/_backends/re2/base.py
pathspec/_backends/re2/gitignore.py
pathspec/_backends/re2/pathspec.py
pathspec/_backends/simple/__init__.py
pathspec/_backends/simple/gitignore.py
pathspec/_backends/simple/pathspec.py
pathspec/_meta.py
pathspec/_typing.py
pathspec/_version.py
pathspec/backend.py
pathspec/gitignore.py
pathspec/pathspec.py
pathspec/pattern.py
pathspec/patterns/__init__.py
pathspec/patterns/gitignore/__init__.py
pathspec/patterns/gitignore/base.py
pathspec/patterns/gitignore/basic.py
pathspec/patterns/gitignore/spec.py
pathspec/patterns/gitwildmatch.py
pathspec/util.py
Answer by consulting source as needed; do not fabricate extra reads to lengthen a trajectory. You may finish without archive tools. Use JSON null for any field you cannot determine.

Using only the supplied pathspec 1.1.1 source, determine the results of this program. Answer every field, consulting the source where needed:

```python
from pathspec import PathSpec
from pathspec.util import normalize_file

other = PathSpec.from_lines("gitwildmatch", ["docs/*", "/root.txt"])
a = other.match_file("docs/index.md")
b = other.match_file("docs/sub/page.md")
c = other.match_file("root.txt")
d = other.match_file("sub/root.txt")
e = normalize_file("dir\\file.py")
```

Report `docs_index` (`a`), `docs_nested` (`b`), `root_txt` (`c`), `sub_root_txt` (`d`), `normalize` (`e`) and `version_major` (`__import__("pathspec").__version__.split(".")[0]`).

Return exactly one JSON object with these six keys, no prose.

==> anc/source_evidence/pathspec_adapter_preamble_exact.txt <==
This is an inspected development question on a frozen installed-package source snapshot, not an official benchmark. The workspace is read-only. The available relative source paths are:
LICENSES/LICENSE
pathspec/__init__.py
pathspec/_backends/__init__.py
pathspec/_backends/_utils.py
pathspec/_backends/agg.py
pathspec/_backends/hyperscan/__init__.py
pathspec/_backends/hyperscan/_base.py
pathspec/_backends/hyperscan/base.py
pathspec/_backends/hyperscan/gitignore.py
pathspec/_backends/hyperscan/pathspec.py
pathspec/_backends/re2/__init__.py
pathspec/_backends/re2/_base.py
pathspec/_backends/re2/base.py
pathspec/_backends/re2/gitignore.py
pathspec/_backends/re2/pathspec.py
pathspec/_backends/simple/__init__.py
pathspec/_backends/simple/gitignore.py
pathspec/_backends/simple/pathspec.py
pathspec/_meta.py
pathspec/_typing.py
pathspec/_version.py
pathspec/backend.py
pathspec/gitignore.py
pathspec/pathspec.py
pathspec/pattern.py
pathspec/patterns/__init__.py
pathspec/patterns/gitignore/__init__.py
pathspec/patterns/gitignore/base.py
pathspec/patterns/gitignore/basic.py
pathspec/patterns/gitignore/spec.py
pathspec/patterns/gitwildmatch.py
pathspec/util.py
Answer by consulting source as needed; do not fabricate extra reads to lengthen a trajectory. You may finish without archive tools. Use JSON null for any field you cannot determine.



==> anc/source_evidence/pathspec_task_question_exact.txt <==
Using only the supplied pathspec 1.1.1 source, determine the results of this program. Answer every field, consulting the source where needed:

```python
from pathspec import PathSpec
from pathspec.util import normalize_file

other = PathSpec.from_lines("gitwildmatch", ["docs/*", "/root.txt"])
a = other.match_file("docs/index.md")
b = other.match_file("docs/sub/page.md")
c = other.match_file("root.txt")
d = other.match_file("sub/root.txt")
e = normalize_file("dir\\file.py")
```

Report `docs_index` (`a`), `docs_nested` (`b`), `root_txt` (`c`), `sub_root_txt` (`d`), `normalize` (`e`) and `version_major` (`__import__("pathspec").__version__.split(".")[0]`).

Return exactly one JSON object with these six keys, no prose.

==> anc/source_evidence/scientific_source_evidence.json <==
{
  "schema": "reverpi.publication-evidence-extract.v1",
  "scope": "Read-only extraction of retained historical source/audit records and delivered task metadata; no new run, test execution, or raw transcript re-audit.",
  "historical_archive": {
    "name": "ReVerPi_Research_S5_Full.zip",
    "sha256": "cbeda3a2044aa0f7da3379e07d26d983e4188a1ba048dbf38815a928d28108ad",
    "original_S4_raw_campaign_included": false,
    "scope_evidence_member": "ReVerPi_Research_S5/reports/s5/PACKAGING_SCOPE.json",
    "scope_evidence_text": "complete current implementation, all existing test sources and required historical fixtures; original S4 raw campaign remains separate"
  },
  "archive_members": [
    {
      "path": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/INDEX.json",
      "sha256": "94fd4c82d20d144062c86a4735db6831ed2ce503c9c0761b90f24331c72e3e0b"
    },
    {
      "path": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/cumulative_runs_paid__pathspec-util.json",
      "sha256": "a79831028fbcf42ff27ca56ac0fb19ddb92fd47b0ab4dcc91991987586f551be"
    },
    {
      "path": "ReVerPi_Research_S5/research/s4c/data/sources/pathspec-1.1.1/pathspec/util.py",
      "sha256": "b7f231615cc1f853413e28494d0c7366063d985e172523de23d816f7f3ebcfad"
    },
    {
      "path": "ReVerPi_Research_S5/research/s5/forensic.py",
      "sha256": "ac194014678afe984e6b44f8e24029030181a054f8b49517fe9b2f7690b95eda"
    },
    {
      "path": "ReVerPi_Research_S5/research/s4/reverpi_sources/contracts.py",
      "sha256": "758588d49bc7a4067582a6913cddc644e5c628f65d98c256649ca33f6b9dd6b3"
    },
    {
      "path": "ReVerPi_Research_S5/research/s4/reverpi_sources/analysis.py",
      "sha256": "6b79065f0a4aabb48b2cd0bf9275b27e9aacf65a0d65de0f897f9da9c464553c"
    },
    {
      "path": "ReVerPi_Research_S5/src/reverpi/util.py",
      "sha256": "be54988e50085ebdc5d0cb55a6a9db10f6c1f51c065119efe88fc26437607587"
    },
    {
      "path": "ReVerPi_Research_S5/reports/s5/PACKAGING_SCOPE.json",
      "sha256": "bab6a4b2c5f5f1a1467a2f957e4c6c731f228996b41f1785657a2b516f7e7e3d"
    },
    {
      "path": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/platformdirs-paths.error.txt",
      "sha256": "ce801ea486b4b787f0e758cf49f1a2b5f154e2dcd695ca4209effd7e6c37be7b"
    },
    {
      "path": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/sqlparse-format.error.txt",
      "sha256": "ce801ea486b4b787f0e758cf49f1a2b5f154e2dcd695ca4209effd7e6c37be7b"
    },
    {
      "path": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/wheel-metadata.error.txt",
      "sha256": "ce801ea486b4b787f0e758cf49f1a2b5f154e2dcd695ca4209effd7e6c37be7b"
    }
  ],
  "delivered_inputs": [
    {
      "path": "original/data/census.json",
      "sha256": "81cc3be7067c2ade0f922f890e75227f12e6d812335fd4997eb1642d401adf54"
    },
    {
      "path": "original/data/pathspec_TASK.json",
      "sha256": "d2b468aad9d0cf7ba228b29476aea799cddf656c1d056bdb428a180fa7dc51f4"
    },
    {
      "path": "original/data/pathspec_PUBLIC.json",
      "sha256": "51bb2261b7e7d54dca19fe7af5ab1b86f87096f214e2bfa6a94fa030f7594164"
    }
  ],
  "audit_rejections": [
    {
      "run_id": "cumulative_runs/paid/platformdirs-paths",
      "task_id": "platformdirs-paths",
      "source_group": "tox-dev-platformdirs",
      "audit_status": "failed",
      "audit_error": "Read escaped public source allowlist",
      "phase": "capture",
      "phase_state": "stopped",
      "phase_stop_reason": "pi_actor",
      "attempted_tool": "read",
      "out_of_allowlist_intent_count": 1,
      "explicit_aborted_result_count": 1,
      "pending_without_result_count": 0,
      "attempted_paths": null,
      "call_ids": null,
      "call_level_fields_status": "not present in recovered audit INDEX; original raw S4 transcript is not included in this archive",
      "no_successful_out_of_allowlist_result_observed": true,
      "all_read_intents_within_contract": false,
      "sandbox_certified": false,
      "membership": {
        "paired_or_capture_76": true,
        "boundary_27": false,
        "comparable_17": false,
        "completed_15": false,
        "joint_success_11": false
      },
      "requests": 3,
      "observed_tokens": 43762,
      "source_audit_index_member": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/INDEX.json",
      "source_error_member": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/platformdirs-paths.error.txt"
    },
    {
      "run_id": "cumulative_runs/paid/sqlparse-format",
      "task_id": "sqlparse-format",
      "source_group": "andialbrecht-sqlparse",
      "audit_status": "failed",
      "audit_error": "Read escaped public source allowlist",
      "phase": "capture",
      "phase_state": "stopped",
      "phase_stop_reason": "pi_actor",
      "attempted_tool": "read",
      "out_of_allowlist_intent_count": 2,
      "explicit_aborted_result_count": 1,
      "pending_without_result_count": 1,
      "attempted_paths": null,
      "call_ids": null,
      "call_level_fields_status": "not present in recovered audit INDEX; original raw S4 transcript is not included in this archive",
      "no_successful_out_of_allowlist_result_observed": true,
      "all_read_intents_within_contract": false,
      "sandbox_certified": false,
      "membership": {
        "paired_or_capture_76": true,
        "boundary_27": false,
        "comparable_17": false,
        "completed_15": false,
        "joint_success_11": false
      },
      "requests": 1,
      "observed_tokens": 1769,
      "source_audit_index_member": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/INDEX.json",
      "source_error_member": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/sqlparse-format.error.txt"
    },
    {
      "run_id": "cumulative_runs/paid/wheel-metadata",
      "task_id": "wheel-metadata",
      "source_group": "pypa-wheel",
      "audit_status": "failed",
      "audit_error": "Read escaped public source allowlist",
      "phase": "capture",
      "phase_state": "stopped",
      "phase_stop_reason": "pi_actor",
      "attempted_tool": "read",
      "out_of_allowlist_intent_count": 3,
      "explicit_aborted_result_count": 1,
      "pending_without_result_count": 2,
      "attempted_paths": null,
      "call_ids": null,
      "call_level_fields_status": "not present in recovered audit INDEX; original raw S4 transcript is not included in this archive",
      "no_successful_out_of_allowlist_result_observed": true,
      "all_read_intents_within_contract": false,
      "sandbox_certified": false,
      "membership": {
        "paired_or_capture_76": true,
        "boundary_27": false,
        "comparable_17": false,
        "completed_15": false,
        "joint_success_11": false
      },
      "requests": 3,
      "observed_tokens": 13246,
      "source_audit_index_member": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/INDEX.json",
      "source_error_member": "ReVerPi_Research_S5/reports/s5/raw_audits_rerun/wheel-metadata.error.txt"
    }
  ],
  "audit_frame_implication": {
    "recorded_source_audit_passes": 73,
    "paired_or_capture_runs": 76,
    "all_rejected_runs_have_no_boundary": true,
    "none_enters_27_17_15_11_frames": true,
    "historical_census_should_retain_rejected_runs": true,
    "interface_admissible_plan_count": 73,
    "excluding_rejected_runs_does_not_change_paired_quality_or_cost_frames": true
  },
  "pathspec": {
    "task_id": "pathspec-util",
    "reference_normalize_value": "dir\\file.py",
    "task_prompt_explicitly_states_platform": false,
    "rendered_public_user_prompt_explicitly_states_platform": false,
    "actual_actor_system_prompt_available_in_recovered_evidence": false,
    "actor_platform_information_status": "unresolved: TASK and PUBLIC prompts omit it; no original pathspec request or system prompt recovered",
    "util_source_sha256": "b7f231615cc1f853413e28494d0c7366063d985e172523de23d816f7f3ebcfad",
    "matches_task_util_digest": true,
    "platform_dependency": {
      "default_separators": "NORMALIZE_PATH_SEPS is derived from os.sep and os.altsep, excluding the POSIX slash",
      "POSIX_standard_os_separators_result": "dir\\file.py",
      "Windows_standard_os_separators_result": "dir/file.py",
      "evidence_kind": "static interpretation of hash-matched supplied source; no new execution"
    },
    "source_line_excerpts": [
      {
        "first_line": 52,
        "last_line": 62,
        "text": "NORMALIZE_PATH_SEPS = [\n\tcast(str, __sep)\n\tfor __sep in [os.sep, os.altsep]\n\tif __sep and __sep != posixpath.sep\n]\n\"\"\"\n*NORMALIZE_PATH_SEPS* (:class:`list` of :class:`str`) contains the path\nseparators that need to be normalized to the POSIX separator for the current\noperating system. The separators are determined by examining :data:`os.sep` and\n:data:`os.altsep`.\n\"\"\""
      },
      {
        "first_line": 494,
        "last_line": 533,
        "text": "def normalize_file(\n\tfile: StrPath,\n\tseparators: Optional[Collection[str]] = None,\n) -> str:\n\t\"\"\"\n\tNormalizes the file path to use the POSIX path separator (i.e., ``\"/\"``), and\n\tmake the paths relative (remove leading ``\"/\"``).\n\n\t*file* (:class:`str` or :class:`os.PathLike`) is the file path.\n\n\t*separators* (:class:`~collections.abc.Collection` of :class:`str`; or\n\t:data:`None`) optionally contains the path separators to normalize. This does\n\tnot need to include the POSIX path separator (``\"/\"``), but including it will\n\tnot affect the results. Default is ``None`` for :data:`.NORMALIZE_PATH_SEPS`.\n\tTo prevent normalization, pass an empty container (e.g., an empty tuple\n\t``()``).\n\n\tReturns the normalized file path (:class:`str`).\n\t\"\"\"\n\t# Normalize path separators.\n\tif separators is None:\n\t\tseparators = NORMALIZE_PATH_SEPS\n\n\tassert separators is not None, separators\n\n\t# Convert path object to string.\n\tnorm_file: str = os.fspath(file)\n\n\tfor sep in separators:\n\t\tnorm_file = norm_file.replace(sep, posixpath.sep)\n\n\tif norm_file.startswith('/'):\n\t\t# Make path relative.\n\t\tnorm_file = norm_file[1:]\n\n\telif norm_file.startswith('./'):\n\t\t# Remove current directory prefix.\n\t\tnorm_file = norm_file[2:]\n\n\treturn norm_file"
      }
    ],
    "historical_source_audit": {
      "cost_scope": "prefix charged once in experiment, full prefix counts toward each arm deployment cost",
      "experiment_new_call_count": 18,
      "experiment_observed_tokens": 361370,
      "first_pair_identical_except_projection": true,
      "general_agent_superiority": false,
      "kind": "reverpi.s4.readonly-source-audit",
      "mock": false,
      "model_quality_verified": false,
      "phases": [
        {
          "actual_attempts": 3,
          "answer_scored": false,
          "applied_requests": 0,
          "dispatch_intents": 3,
          "exact_recovery_calls": 0,
          "phase": "capture",
          "prefix_replays": 0,
          "rejected_recovery_calls": 0,
          "status": "boundary_captured"
        },
        {
          "actual_attempts": 3,
          "answer_scored": false,
          "applied_requests": 0,
          "dispatch_intents": 3,
          "exact_recovery_calls": 0,
          "phase": "full",
          "prefix_replays": 3,
          "rejected_recovery_calls": 0,
          "status": "completed"
        },
        {
          "actual_attempts": 12,
          "answer_scored": false,
          "applied_requests": 13,
          "dispatch_intents": 12,
          "exact_recovery_calls": 1,
          "phase": "projected",
          "prefix_replays": 3,
          "rejected_recovery_calls": 2,
          "status": "stopped"
        }
      ],
      "plan_sha": "7ce498179d407579fb78e06efc94477bb8b91aa747ed2e2504ae13315bcd5d03",
      "run_status": "stopped",
      "schema": 1,
      "shared_prefix_completed_calls": 3,
      "source_sha256": "d8ed50cc4bf88117293f3ce2cb41a79787b4343be351db29e8a938abc108d811",
      "status": "passed",
      "unknown_attempts": 0
    },
    "public_prompt_file": "pathspec_actor_user_prompt_exact.txt",
    "task_prompt_file": "pathspec_task_question_exact.txt",
    "adapter_preamble_file": "pathspec_adapter_preamble_exact.txt",
    "allowed_source_paths": [
      "LICENSES/LICENSE",
      "pathspec/__init__.py",
      "pathspec/_backends/__init__.py",
      "pathspec/_backends/_utils.py",
      "pathspec/_backends/agg.py",
      "pathspec/_backends/hyperscan/__init__.py",
      "pathspec/_backends/hyperscan/_base.py",
      "pathspec/_backends/hyperscan/base.py",
      "pathspec/_backends/hyperscan/gitignore.py",
      "pathspec/_backends/hyperscan/pathspec.py",
      "pathspec/_backends/re2/__init__.py",
      "pathspec/_backends/re2/_base.py",
      "pathspec/_backends/re2/base.py",
      "pathspec/_backends/re2/gitignore.py",
      "pathspec/_backends/re2/pathspec.py",
      "pathspec/_backends/simple/__init__.py",
      "pathspec/_backends/simple/gitignore.py",
      "pathspec/_backends/simple/pathspec.py",
      "pathspec/_meta.py",
      "pathspec/_typing.py",
      "pathspec/_version.py",
      "pathspec/backend.py",
      "pathspec/gitignore.py",
      "pathspec/pathspec.py",
      "pathspec/pattern.py",
      "pathspec/patterns/__init__.py",
      "pathspec/patterns/gitignore/__init__.py",
      "pathspec/patterns/gitignore/base.py",
      "pathspec/patterns/gitignore/basic.py",
      "pathspec/patterns/gitignore/spec.py",
      "pathspec/patterns/gitwildmatch.py",
      "pathspec/util.py"
    ]
  },
  "history_feature": {
    "definition": "len(canonical(boundary['source']['messages']).encode('utf-8'))",
    "canonical_serializer": "json.dumps(obj, ensure_ascii=False, sort_keys=True, separators=(',', ':'), allow_nan=False)",
    "analysis_member": "ReVerPi_Research_S5/research/s4/reverpi_sources/analysis.py",
    "serializer_member": "ReVerPi_Research_S5/src/reverpi/util.py",
    "public_reference_commit": "7a19d72ff86655310a4b24298191ce73cbd2c44e"
  },
  "limitations": [
    "Audit rejection classifications are preserved from the historical INDEX; this extraction does not rerun the source auditor.",
    "Call IDs and attempted paths are unavailable in the recovered INDEX and require original raw S4 transcripts.",
    "A POSIX-looking host or controller path does not by itself establish actor-visible task platform.",
    "PUBLIC.json supplies the rendered user prompt, not the complete model request with system instructions and tools."
  ]
}

